Mock modularity of Calabi-Yau threefolds

Generating functions $h_r(\tau)$ of D4-D2-D0 BPS indices, appearing in Calabi-Yau compactifications of type IIA string theory and identical to rank 0 Donaldson-Thomas invariants, are known to be higher depth mock modular forms satisfying a specific modular anomaly equation, with depth determined by the D4-brane charge $r$. We develop a method to solve the anomaly equation for arbitrary charges, in terms of indefinite theta series. This allows us to find the generating functions up to modular forms that can be fixed by computing just a finite number of Fourier coefficients of $h_r$.

==> CYlib.m <==
(* ::Package:: *)

E2[q_,NMax_]:=1-24 Sum[n q^n/(1-q^n),{n,NMax}];
E4[q_,NMax_]:=1+240 Sum[n^3 q^n/(1-q^n),{n,NMax}];
E6[q_,NMax_]:=1-504 Sum[n^5q^n/(1-q^n),{n,NMax}];
eta[q_,NMax_]:=q^(1/24)*(1+Sum[(-1)^n*(q^(n*(3*n-1)/2)+q^(n*(3*n+1)/2)),{n,1,NMax}]);
Delta[q_,NMax_]:=Series[eta[q,NMax]^24,{q,0,NMax}];
Th2[q_,NMax_]:=Sum[q^((n+1/2)^2/2),{n,-NMax,NMax}];
Th3[q_,NMax_]:=Sum[q^(n^2/2),{n,-NMax,NMax}];
Th4[q_,NMax_]:=Sum[(-1)^n q^(n^2/2),{n,-NMax,NMax}];
th1[q_,y_,NMax_]:=-I Sum[(-1)^n q^(1/2(n-1/2)^2) y^(n-1/2),{n,-NMax+1,NMax}]; 
th2[q_,y_,NMax_]:=Sum[ q^((n-1/2)^2/2) y^(n-1/2),{n,-NMax+1,NMax}];
th3[q_,y_,NMax_]:=Sum[ q^(n^2/2) y^(n),{n,-NMax,NMax}];
th4[q_,y_,NMax_]:=Sum[ (-1)^n q^(n^2/2) y^(n),{n,-NMax,NMax}];
eta3[q_,NMax_]:=-1/(2 Pi)  2 \[Pi] I y D[th1[q,y,NMax],y]/.y->1;

th1mn[q_,y_,m_,n_,NMax_]:=-I Sum[(-1)^k q^(1/2(k-1/2)^2) y^(k-1/2)Exp[ \[Pi] I m/n (2k-1)],{k,-NMax+1,NMax}]; 
th1mnx[q_,y_,m_,n_,NMax_]:=FullSimplify[PowerExpand[Simplify[th1[q,x^(2 \[Pi] I m/n) y,NMax]]/.{x->E}]]

t2[q_,y_,k_,N_]:=Sum[q^n^2 y^(2n),{n,-N+k/2,N+k/2}];

thN[q_,y_,r_,l_,N_]:=Sum[q^((r k^2)/2) (E^(\[Pi] I) y)^(r k),{k,-N+l/r+1/2,N+l/r+1/2}];

thN3[q_,y_,r_,l_,N_]:=Sum[q^((r k^2)/2) y^(r k),{k,-N+l/r,N+l/r}];

THN[q_,y_,r_,k_,NMax_]:=(Sum[If[Sum[a[i],{i,r}]==0,y^(Sum[a[j]-a[i],{i,r},{j,i+1,r}]) 
q^(-Sum[a[i]a[j],{i,r},{j,i+1,r}]),0],##]&@@({a[#],-NMax+k/r,NMax+k/r}&/@Range[r]));

vth2[q_,y_, r1_,r2_,l_,l1_,l2_,NMax_]:=Module[{a,n,vecl,vecr,r},
r:=r1+r2;
n=2;
vecr:={r1,r2};
vecl:={l1,l2};
(Sum[If[Sum[a[i],{i,n}]==l,y^(Sum[vecr[[i]]a[j]-vecr[[j]]a[i],{i,n},{j,i+1,n}])
q^(Sum[ (vecr[[i]]a[j]-vecr[[j]]a[i])^2/(2 vecr[[j]]vecr[[i]]r),{i,n},{j,i+1,n}]),0],##]
&@@({a[#],-vecr[[#]]NMax+vecl[[#]],vecr[[#]]NMax+vecl[[#]],vecr[[#]]}&/@Range[n]))];
    
CoefD[n_,m_,k_]:=(n! ((2m)/3 \[Pi]^2)^k)/((2k)!! (n-2k)!);
    
KroneckerCongruent[n_,d_]:=KroneckerDelta[Mod[n,d]];


(* SOLUTION VIA HECKE OPERATORS *)
(* Gneerating series of Hurwitz class numbers *)
HnumberSer[m_]:=With[{r=Range[-m,m]},
-2 Sum[(-1)^k*x^(k^2+k)/(1+(-x)^k)^2,{k,r}]/EllipticTheta[3,0,x]
-2 Sum[(-1)^k*x^(k^2+2 k)/(1+x^(2k))^2,{k,r}]/EllipticTheta[3,0,-x]];
(* Hurwitz class number *)
Hnumber[n_]:=If[n<1,-Boole[n==0],With[{m=Floor[(-1+Sqrt[1+4*n])/2]},
-2*SeriesCoefficient[Sum[(-1)^k*x^(k^2+k)/(1+(-x)^k)^2,{k,-m-1,m}]/EllipticTheta[3,0,x]
+Sum[(-1)^k*x^(k^2+2*k)/(1+x^(2*k))^2,{k,-m-2,m}]/EllipticTheta[3,0,-x],{x,0,n}]]]/12;
(* List of Hurwitz class numbers *)
SetClassNum[N_]:=CoefficientList[HnumberSer[Ceiling[Sqrt[N]]]+O[x]^N,x]/12;

(* Generating series of first 1000 Hurwitz class numbers, using data from https://oeis.org/A058306 *)
ClassNum={-(1/12),0,0,1/3,1/2,0,0,1,1,0,0,1,4/3,0,0,2,3/2,0,0,1,2,0,0,3,2,0,0,4/3,2,0,0,3,3,0,0,2,5/2,0,0,4,2,0,0,1,4,0,0,5,10/3,0,0,2,2,0,0,4,4,0,0,3,4,0,0,5,7/2,0,0,1,4,0,0,7,3,0,0,7/3,4,0,0,5,6,0,0,3,4,0,0,6,2,0,0,2,6,0,0,8,6,0,0,3,5/2,0,0,5,6,0,0,3,16/3,0,0,8,4,0,0,2,6,0,0,10,4,0,0,2,6,0,0,5,7,0,0,5,4,0,0,8,4,0,0,3,8,0,0,10,15/2,0,0,7/3,2,0,0,7,6,0,0,4,8,0,0,10,6,0,0,1,8,0,0,11,4,0,0,5,4,0,0,7,10,0,0,5,6,0,0,8,4,0,0,2,10,0,0,13,22/3,0,0,4,9/2,0,0,9,7,0,0,4,8,0,0,9,6,0,0,3,6,0,0,14,8,0,0,4,8,0,0,7,12,0,0,5,4,0,0,12,2,0,0,2,12,0,0,15,8,0,0,13/3,6,0,0,6,8,0,0,7,10,0,0,12,15/2,0,0,4,8,0,0,13,8,0,0,2,4,0,0,11,12,0,0,5,8,0,0,15,4,0,0,3,14,0,0,14,9,0,0,4,4,0,0,8,10,0,0,8,28/3,0,0,10,10,0,0,3,8,0,0,19,4,0,0,6,10,0,0,10,14,0,0,4,17/2,0,0,12,4,0,0,3,12,0,0,18,12,0,0,6,4,0,0,8,10,0,0,5,12,0,0,16,6,0,0,4,12,0,0,19,10,0,0,13/3,8,0,0,9,12,0,0,8,4,0,0,12,8,0,0,3,16,0,0,17,14,0,0,5,4,0,0,14,9,0,0,8,12,0,0,16,15/2,0,0,2,14,0,0,16,4,0,0,6,10,0,0,10,18,0,0,9,8,0,0,15,6,0,0,2,12,0,0,21,40/3,0,0,4,6,0,0,15,12,0,0,5,16,0,0,14,8,0,0,6,8,0,0,20,8,0,0,8,8,0,0,7,18,0,0,7,10,0,0,16,6,0,0,5,20,0,0,25,12,0,0,4,13/2,0,0,7,10,0,0,9,8,0,0,20,12,0,0,3,12,0,0,21,12,0,0,13/3,10,0,0,14,15,0,0,6,12,0,0,18,4,0,0,5,20,0,0,18,12,0,0,9,4,0,0,14,14,0,0,9,16,0,0,12,12,0,0,3,8,0,0,26,8,0,0,4,12,0,0,16,20,0,0,9,8,0,0,17,4,0,0,5,20,0,0,21,35/2,0,0,8,8,0,0,8,16,0,0,7,28/3,0,0,22,6,0,0,4,14,0,0,25,10,0,0,5,14,0,0,13,18,0,0,10,12,0,0,20,8,0,0,5,16,0,0,22,16,0,0,4,6,0,0,13,8,0,0,10,20,0,0,21,14,0,0,3,16,0,0,23,9,0,0,8,4,0,0,12,24,0,0,11,8,0,0,16,10,0,0,4,22,0,0,30,12,0,0,28/3,13/2,0,0,18,12,0,0,5,20,0,0,12,10,0,0,5,14,0,0,24,12,0,0,10,14,0,0,14,22,0,0,6,4,0,0,25,8,0,0,4,20,0,0,31,18,0,0,4,10,0,0,13,12,0,0,12,16,0,0,18,12,0,0,5,16,0,0,21,12,0,0,9,8,0,0,15,20,0,0,12,16,0,0,24,4,0,0,4,26,0,0,22,46/3,0,0,6,4,0,0,15,20,0,0,10,16,0,0,24,27/2,0,0,5,10,0,0,32,10,0,0,4,18,0,0,16,21,0,0,10,12,0,0,14,6,0,0,7,16,0,0,30,20,0,0,10,8,0,0,9,20,0,0,7,18,0,0,28,14,0,0,6,20,0,0,33,8,0,0,6,12,0,0,11,18,0,0,10,8,0,0,24,6,0,0,7,28,0,0,21,24,0,0,19/3,8,0,0,22,10,0,0,12,16,0,0,22,16,0,0,3,16,0,0,29,12,0,0,9,14,0,0,16,28,0,0,14,25/2,0,0,16,8,0,0,3,20,0,0,31,12,0,0,8,10,0,0,19,20,0,0,10,24,0,0,25,6,0,0,7,12,0,0,28,18,0,0,8,8,0,0,16,30,0,0,5,12,0,0,26,8,0,0,4,30,0,0,36,16,0,0,9,12,0,0,11,11,0,0,15,52/3,0,0,20,18,0,0,8,14,0,0,27,12,0,0,8,12,0,0,17,24,0,0,8,12,0,0,32};

ClassF[kappa_,mu_,q_,NMax_]:=If[mu==0,-1/12,0]+Sum[ClassNum[[4n+1-mu]] q^(n-mu/4),{n,1,Min[(Length[ClassNum]-1)/4,kappa NMax]}];

(* in terms of tau, to avoid branch cuts when computing action of Hecke operator *)
ClassFt[kappa_,mu_,tau_,NMax_]:=Module[{S},If[(Length[ClassNum]-1)/4<kappa NMax,ClassNum=SetClassNum[4 kappa NMax+1]];
If[mu==0,-1/12,0]+Sum[ClassNum[[4n+1-mu]]Exp[2Pi I tau (n-mu/4)],{n,1,Min[(Length[ClassNum]-1)/4,kappa NMax]}]];

(* compute image of generating series of Class number under Hecke_kappa ASSUMING kappa is prime *)
HeckeClassFprimeF[kappa_,q_,NMax_]:=FullSimplify[Assuming[{q>0,q<1},
Series[Table[kappa DivisorSum[kappa,If[IntegerQ[mu #/kappa],
1/#^2 Sum[Exp[I Pi mu^2 b #/2/kappa^2]ClassFt[kappa,Mod[mu #/kappa,2],kappa/#^2 tau+b/#,NMax],{b,0,#-1}],0]&],
{mu,0,2kappa-1}]/.tau->Log[q]/(2Pi I),{q,0,NMax}]]];

(* Dirichler character *)
Chi12[mu_]:=If[(Mod[mu,12]==1)||(Mod[mu,12]==11),1,If[(Mod[mu,12]==5)||(Mod[mu,12]==7),-1,0]];

(* Mock modular forms *)
F6i2[q_,NMax_]:=-Sum[Sum[Chi12[r^2-s^2]s q^(r s/6),{r,s+1,6NMax}],{s,1,6NMax}];
h6[q_,NMax_]:=(12 F6i2[q,NMax^2]-E2[q,NMax^2])/eta[q,NMax^2];
(* First 100 terms *)
h6ser[q_]=-(1/q^(1/24))+35 q^(23/24)+130 q^(47/24)+273 q^(71/24)+595 q^(95/24)+1001 q^(119/24)+1885 q^(143/24)+2925 q^(167/24)+4886 q^(191/24)+7410 q^(215/24)+11466 q^(239/24)+16660 q^(263/24)+24955 q^(287/24)+35191 q^(311/24)+50505 q^(335/24)+70252 q^(359/24)+98085 q^(383/24)+133455 q^(407/24)+182819 q^(431/24)+244790 q^(455/24)+329121 q^(479/24)+435420 q^(503/24)+576030 q^(527/24)+752609 q^(551/24)+984165 q^(575/24)+1271998 q^(599/24)+1643460 q^(623/24)+2105450 q^(647/24)+2693522 q^(671/24)+3420235 q^(695/24)+4338552 q^(719/24)+5466370 q^(743/24)+6878235 q^(767/24)+8607417 q^(791/24)+10752170 q^(815/24)+13367913 q^(839/24)+16593395 q^(863/24)+20506655 q^(887/24)+25300933 q^(911/24)+31100055 q^(935/24)+38161158 q^(959/24)+46667205 q^(983/24)+56976010 q^(1007/24)+69346095 q^(1031/24)+84265025 q^(1055/24)+102112010 q^(1079/24)+123535230 q^(1103/24)+149077810 q^(1127/24)+179624211 q^(1151/24)+215921095 q^(1175/24)+259162358 q^(1199/24)+310400805 q^(1223/24)+371219835 q^(1247/24)+443076669 q^(1271/24)+528099845 q^(1295/24)+628270136 q^(1319/24)+746425105 q^(1343/24)+885276210 q^(1367/24)+1048568092 q^(1391/24)+1239978740 q^(1415/24)+1464480745 q^(1439/24)+1726991175 q^(1463/24)+2034077240 q^(1487/24)+2392348257 q^(1511/24)+2810403890 q^(1535/24)+3297053422 q^(1559/24)+3863597500 q^(1583/24)+4521679435 q^(1607/24)+5286081801 q^(1631/24)+6172199095 q^(1655/24)+7199258352 q^(1679/24)+8387508675 q^(1703/24)+9761977745 q^(1727/24)+11349124031 q^(1751/24)+13181404600 q^(1775/24)+15293385744 q^(1799/24)+17726964385 q^(1823/24)+20527089245 q^(1847/24)+23747836840 q^(1871/24)+27447379150 q^(1895/24)+31695290172 q^(1919/24)+36566747945 q^(1943/24)+42150939425 q^(1967/24)+48544696915 q^(1991/24)+55862231620 q^(2015/24)+64227763327 q^(2039/24)+73787152970 q^(2063/24)+84699518995 q^(2087/24)+97150572519 q^(2111/24)+111343500275 q^(2135/24)+127514444611 q^(2159/24)+145922052665 q^(2183/24)+166865849605 q^(2207/24)+190674502447 q^(2231/24)+217726938520 q^(2255/24)+248439730133 q^(2279/24)+283291530340 q^(2303/24)+322808867550 q^(2327/24)+367595053124 q^(2351/24)+418314449525 q^(2375/24)+475725722888 q^(2399/24);
G6[q_,mu_,NMax_]:=Chi12[mu]/12 h6ser[q];


(* compute image of generating series of Class number under Hecke_kappa without assuming that kappa is prime *)
HeckeClassF[kappa_,q_,NMax_]:=Module[{HeckeClass},HeckeClassFprime=HeckeClassFprimeF[kappa,q,NMax];
Which[ 
kappa==1,HeckeClass=HeckeClassFprime,
PrimeQ[kappa],HeckeClass=1/2HeckeClassFprime,
kappa==4,HeckeClass=1/2HeckeClassFprime-1/8Table[If[Mod[mu,2]==0,
HeckeClassFprime[[mu+1]]+HeckeClassFprime[[Mod[mu+4,2kappa]+1]],0],{mu,0,2kappa-1}],
kappa==6,
HeckeClass=1/4 (HeckeClassFprime+Table[G6[q,mu,NMax],{mu,0,2kappa-1}]),
kappa==8,
HeckeClass=1/2HeckeClassFprime-1/6Table[If[Mod[mu,2]==0,
HeckeClassFprime[[mu+1]]+HeckeClassFprime[[Mod[mu+8,2kappa]+1]],0],{mu,0,2kappa-1}],
kappa==9,
HeckeClass=
1/2HeckeClassFprime-1/10Table[If[Mod[mu,3]==0,
HeckeClassFprime[[mu+1]]+HeckeClassFprime[[Mod[mu+6,2kappa]+1]]+HeckeClassFprime[[Mod[mu+12,2kappa]+1]],0],{mu,0,2kappa-1}], 
kappa==16,HeckeClass=1/2HeckeClassFprime-Table[1/6If[Mod[mu,2]==0,HeckeClassFprime[[mu+1]]+HeckeClassFprime[[Mod[mu+16,2kappa]+1]]
+HeckeClassFprime[[Mod[mu+12,2kappa]+1]],0]+1/60 If[Mod[mu,4]==0,
HeckeClassFprime[[mu+1]]+HeckeClassFprime[[Mod[mu+8,2kappa]+1]]+HeckeClassFprime[[Mod[mu+16,2kappa]+1]]
+HeckeClassFprime[[Mod[mu+24,2kappa]+1]],0],{mu,0,2kappa-1}], 
True,Print["I don't know to evaluate the modified Hecke operator !"]];
HeckeClass];



(* THETA SERIES ON EXTENDED LATTICE FOR GENERATING FUNCTIONS *)
(* Theta series for A_{n-1} lattice following the definition (5.45) *)
ThAn[q_,y_,t_,n_,a_,NMax_]:=Module[{i,k,S},k[0]=0; k[n]=0;
S=Sum[y^(Sum[(t[[i+1]]-t[[i]])k[i],{i,n-1}]) q^(Sum[k[i]^2-k[i]k[i+1],{i,n-1}]),##]
&@@({k[#],-NMax+FractionalPart[(a #)/n],NMax+FractionalPart[(a #)/n]}&/@Range[n-1]);
S];
(* Theta series for A_{n-1} lattice in a factorized form using \[Theta]_1 for faster computation *)
ThAnf1[q_,y_,t_,n_,a_,NMax_]:=Module[{j,m,S},
S=1/(n thN[q,1,n,a,NMax]) Sum[(-1)^m Exp[-2 \[Pi] I m a/n]Product[th1mn[q,y^t[[j]],m,n,NMax],{j,1,n}],{m,0,n-1}];
S];
(* Theta series for A_{n-1} lattice in a factorized form using \[Theta]_3 for faster computation  *)
ThAnf2[q_,y_,t_,n_,a_,NMax_]:=Module[{j,m,S},
S=1/(n thN3[q,1,n,a,NMax]) Sum[Exp[-2 \[Pi] I m a/n]Product[th3[q,Exp[2 \[Pi] I m/n]y^t[[j]],NMax],{j,1,n}],{m,0,n-1}];
S];

(* The modular derivative of the theta series of A_{n-1} lattice defined by (5.70) *)
DerThAn[q_,t_,n_,a_,NMax_]:=Module[{k,m,f,S,y,z},m=1/2 Sum[(t[[i]])^2,{i,1,n}];Dth1=2 \[Pi] I  y D[th1[q,y,NMax],y]/.y->1;
If[EvenQ[n],f=ThAnf2[q,y,t,n,a,NMax],f=2 \[Pi] I  y D[ThAnf2[q,y,t,n,a,NMax],y]];
S=CoefD[n,m,Floor[n/2]](E2[q,NMax^2])^Floor[n/2] (f/.y->1);
Do[f=-4 \[Pi]^2 y D[y D[f,y],y];S=S+CoefD[n,m,Floor[n/2]-k](E2[q,NMax^2])^(Floor[n/2]-k) (f/.y->1),{k,1,Floor[n/2]}];
(Dth1^-n S)/(n! Product[t[[i]],{i,1,n}])
];
(* The modular derivative of the theta series of A_{n-1} lattice with the choice b) in (5.18) in a factorized form using \[Theta]_1 for faster computation *)
DerThAn1[q_,n_,a_,NMax_]:=Module[{k,m,t,f,S},t=Deft1[n];m=1/2 Sum[(t[[i]])^2,{i,1,n}];Dth1=2 \[Pi] I  y D[th1[q,y,NMax],y]/.y->1;
f=ThAn1[[n,Mod[a,n]+1]];
f=If[EvenQ[n],f,2 \[Pi] I  y D[f,y]];
S=CoefD[n,m,Floor[n/2]](E2[q,NMax^2])^Floor[n/2] (f/.y->1);
Do[f=-4 \[Pi]^2 y D[y D[f,y],y];S=S+CoefD[n,m,Floor[n/2]-k](E2[q,NMax^2])^(Floor[n/2]-k) (f/.y->1),{k,1,Floor[n/2]}];
(Dth1^-n S)/(n! Product[t[[i]],{i,1,n}])
];
(* The modular derivative of the theta series of A_{n-1} lattice with the choice a) in (5.18) in a factorized form using \[Theta]_3 for faster computation *)
DerThAn2[q_,n_,a_,NMax_]:=Module[{k,m,t,f,S},t=Deft2[n];m=1/2 Sum[(t[[i]])^2,{i,1,n}];Dth1=2 \[Pi] I  y D[th1[q,y,NMax],y]/.y->1;
If[EvenQ[n],f=ThAn2[[n,Mod[a,n]+1]],f=2 \[Pi] I  y D[ThAn2[[n,Mod[a,n]+1]],y]];
S=CoefD[n,m,Floor[n/2]](E2[q,NMax^2])^Floor[n/2] (f/.y->1);
Do[f=-4 \[Pi]^2 y D[y D[f,y],y];S=S+CoefD[n,m,Floor[n/2]-k](E2[q,NMax^2])^(Floor[n/2]-k) (f/.y->1),{k,1,Floor[n/2]}];
(Dth1^-n S)/(n! Product[t[[i]],{i,1,n}])
];

(* Define vector t_i as in (5.18). Note that choice a) is denoted by Deft2 here and choice by b) by Deft1. *)
Deft1[n_]:=Module[{i,t},t=Array[1&,n]; t[[n]]=1-n; t]; (*This is choice b) in (5.18)*)
Deft2[n_]:=Module[{i,t},t=Array[1&,n]; Do[t[[i]]=-1,{i,Ceiling[n/2]+1,2Floor[n/2]}];If [Floor[n/2]<n/2,t[[n]]=-2];t];(* This is choice a) in (5.18) *)

(* Indefinite theta series relevant for the n=2 case *)
IndTh[q_,n_,\[Epsilon]_,a1_,a2_,NMax_]:=Sum[Sum[If[(k1==0 )||(-n(k1^2+2^(1+\[Epsilon]) k1 k2))>3NMax ,0,
(k1+2^\[Epsilon] k2)(Sign[k1+2^\[Epsilon] k2]-Sign[k1])q^(-n(k1^2+2^(1+\[Epsilon]) k1 k2))],{k2,-n NMax^2+a2/(2n),n NMax^2+a2/(2n)}],{k1,-n NMax^2+a1/(2n),n NMax^2+a1/(2n)}];

(* Solution for n=2 using indefinite theta series *)
(* All references are to the paper file *)
(* It computes G_{\mu_0}(\[Kappa];r_1,r_2) as in (H.1). Note that an overall r_0 factor is extracted  *)
gvec[q_,\[Kappa]_,r1_,r2_,\[Mu]0_,NMax_]:=Module[{s1,s2,r0,\[Kappa]0,\[Mu]1,\[Mu]2,d1,d2,\[Epsilon],\[Lambda],\[Nu]1,\[Nu]2,\[Nu]12,\[Rho]1,\[Rho]2},
(* \[Mu]0 = s \[Mu]_1 - s_1 \[Mu] +s s_1 \[Rho] _1 \[CapitalDelta]\[Mu], as in (D.24) *)
Print["\[Mu]=",\[Mu]0];
(* Define normalized charges *)
r0=GCD[r1,r2];
s1=r1/r0; s2=r2/r0;
(* Find Bezout pair \[Rho]_1,\[Rho]_2 such that r_1 \[Rho]_1+r_2 \[Rho]_2=r_0 as indicated above (5.34)*)
(* They are used to define the rational shifts \[Nu]_i in formula (5.54) from the paper *)
Clear[\[Rho]\[Rho]1,\[Rho]\[Rho]2,\[Rho]\[Rho]3];
findk=FindInstance[(r1 \[Rho]\[Rho]1 +r2 \[Rho]\[Rho]2)==GCD[r1,r2],{\[Rho]\[Rho]1,\[Rho]\[Rho]2},Integers];
{\[Rho]1,\[Rho]2}={\[Rho]\[Rho]1,\[Rho]\[Rho]2}/.findk[[1]]; 
Clear[findk];
(* Define \[Kappa]_{12} and other quantities. We will refer to their defining equations in the paper *)
\[Kappa]0=\[Kappa] r0 s1 s2 (s1+s2)/2; (* Eqn (D.24) *)
\[Epsilon]=KroneckerDelta[\[Kappa],1](* Below (5.20) *);
d1=4^\[Epsilon] \[Kappa] r1; d2=4^\[Epsilon] \[Kappa] r2;(* Choice a) in (5.17) *)
(* Define rational shifts for the decomposition using vectors {\hat v, \hat w} instead of {\hat v, \hat u} as used in the paper and indicated above (5.54) *)
\[Nu]1[a_,a1_,a2_]:=Mod[\[Mu]0-2^\[Epsilon] \[Kappa] r0 s1 s2((\[Rho]1-\[Rho]2)a+a1/d1-a2/d2),2\[Kappa]0];
\[Nu]2[a_,a1_,a2_]:=Mod[\[Kappa] r0 s1 s2((\[Rho]1-\[Rho]2)a+a1/d1-a2/d2),2\[Kappa]0];
\[Nu]12[a_,a1_,a2_]:=Mod[4^\[Epsilon] \[Kappa] r0 a+a1+a2,4^\[Epsilon] \[Kappa](r1+r2)];
\[Lambda][a_,a1_,a2_]:=Ceiling[\[Nu]2[a,a1,a2]/(2 \[Kappa]0)]-\[Nu]2[a,a1,a2]/(2 \[Kappa]0)-1/2;
(* Formula for the solution in terms of indefinite theta sries as in (5.71) in the paper *)
Sum[Sum[Sum[\[Kappa]0/2 (IndTh[q,\[Kappa]0,\[Epsilon],\[Nu]1[a,a1,a2],\[Nu]2[a,a1,a2],NMax]
+If[IntegerQ[Simplify[\[Nu]1[a,a1,a2]/(2 \[Kappa]0)]],
2^\[Epsilon]/12 (1-12(\[Lambda][a,a1,a2])^2-E2[q,NMax]/(2^(1+2\[Epsilon]) \[Kappa]0)),0])thN[q,1,d1+d2,\[Nu]12[a,a1,a2],NMax],{a,0,s1+s2-1}]DThAn2[[d2,Mod[a2,d2]+1]]
,{a2,0,d2-1}]DThAn2[[d1,Mod[a1,d1]+1]],{a1,0,d1-1}]
];

(* Solution for n=2 in terms of the Hecke-like operator given by (4.10) in the paper *)
gvecH[q_,\[Kappa]_,r1_,r2_,\[Mu]_,NMax_]:=Module[{s1,s2,r0,\[Kappa]0,\[Mu]1,\[Mu]2},
r0=GCD[r1,r2];
s1=r1/r0;
s2=r2/r0;
\[Kappa]0=\[Kappa] r0 s1 s2 (s1+s2)/2 ;
HeckeClassF[\[Kappa]0,q,NMax^2][[\[Mu]+1]]
];



==> Check-n3VW.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    115878,       2686]
NotebookOptionsPosition[    113589,       2648]
NotebookOutlinePosition[    113993,       2664]
CellTagsIndexPosition[    113950,       2661]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "CYlib.m"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "Theta-series-An.m"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "Soln3.m"}]}], "Input",
 CellChangeTimes->{{3.9431899084506826`*^9, 
  3.9431899151999254`*^9}},ExpressionUUID->"0f0ace82-f3e9-46d4-8822-\
cc43c1fcda1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**", "**", "**", "**", "**"}], "*", " ", "Explicit",
      " ", "definition", " ", "of", " ", "VW", " ", "generating", " ", 
     "function", " ", "for", " ", "n"}], "=", 
    RowBox[{
    "3", " ", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"b3", "[", 
      RowBox[{"q_", ",", "l_", ",", "NMax_"}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       SuperscriptBox["q", 
        RowBox[{
         SuperscriptBox["k1", "2"], "+", 
         SuperscriptBox["k2", "2"], "+", 
         RowBox[{"k1", " ", "k2"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"k1", ",", 
         RowBox[{
          RowBox[{"-", "NMax"}], "+", 
          FractionBox["l", "3"]}], ",", 
         RowBox[{"NMax", "+", 
          FractionBox["l", "3"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k2", ",", 
         RowBox[{
          RowBox[{"-", "NMax"}], "+", 
          FractionBox["l", "3"]}], ",", 
         RowBox[{"NMax", "+", 
          FractionBox["l", "3"]}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"S1", "[", 
      RowBox[{"q_", ",", "\[Mu]_", ",", "k_", ",", "NMax_"}], "]"}], ":=", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"E2", "[", 
           RowBox[{"q", ",", "NMax"}], "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"k", "-", "\[Mu]", "+", "1"}], ")"}]}], 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", 
           RowBox[{
            RowBox[{"3", "k"}], "-", "\[Mu]"}]]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"9", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k", "-", "\[Mu]"}], ")"}], "2"]}], "+", 
        RowBox[{"33", 
         RowBox[{"(", 
          RowBox[{"k", "-", "\[Mu]"}], ")"}]}], "+", "31", "-", 
        RowBox[{"E2", "[", 
         RowBox[{"q", ",", "NMax"}], "]"}]}], 
       RowBox[{"2", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", 
            RowBox[{
             RowBox[{"3", "k"}], "-", "\[Mu]"}]]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"15", 
         RowBox[{"(", 
          RowBox[{"k", "-", "\[Mu]"}], ")"}]}], "+", "34"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", 
           RowBox[{
            RowBox[{"3", "k"}], "-", "\[Mu]"}]]}], ")"}], "3"]], "+", 
      FractionBox["19", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", 
           RowBox[{
            RowBox[{"3", "k"}], "-", "\[Mu]"}]]}], ")"}], "4"]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"S2", "[", 
      RowBox[{"q_", ",", "A_", ",", "B_", ",", "NMax_"}], "]"}], ":=", 
     RowBox[{
      FractionBox[
       RowBox[{"4", 
        SuperscriptBox["q", "B"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "A"]}], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "B"]}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["q", "A"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "A"]}], ")"}], "3"], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "B"]}], ")"}]}]], "+", 
      FractionBox["4", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "A"]}], ")"}], "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "B"]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"A", "+", "B", "+", "1"}], ")"}], 
        SuperscriptBox["q", "B"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "A"]}], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "B"]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"A", "+", "B", "+", "1"}], ")"}], 
        SuperscriptBox["q", "A"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "A"]}], ")"}], "2"], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "B"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"A", "+", "B", "-", "2"}], ")"}], "2"], "-", "8"}], 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "A"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "B"]}], ")"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vwg3", "[", 
     RowBox[{"q_", ",", "\[Mu]_", ",", "NMax_"}], "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"\[Mu]", "==", "0"}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"b3", "[", 
         RowBox[{"q", ",", "0", ",", "NMax"}], "]"}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["13", "240"], "+", 
         FractionBox[
          RowBox[{"E2", "[", 
           RowBox[{"q", ",", "NMax"}], "]"}], "24"], "+", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"E2", "[", 
            RowBox[{"q", ",", "NMax"}], "]"}], "2"], "72"], "+", 
         FractionBox[
          RowBox[{"E4", "[", 
           RowBox[{"q", ",", "NMax"}], "]"}], "720"], "-", 
         RowBox[{
          FractionBox["9", "2"], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox["q", 
              RowBox[{"3", 
               SuperscriptBox["k", "2"]}]]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"-", "NMax"}], ",", "NMax"}], "}"}]}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "6"], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k1", "+", 
                RowBox[{"2", "k2"}]}], ")"}], "2"], 
             SuperscriptBox["q", 
              RowBox[{
               SuperscriptBox["k1", "2"], "+", 
               SuperscriptBox["k2", "2"], "+", 
               RowBox[{"k1", " ", "k2"}]}]]}], ",", 
            RowBox[{"{", 
             RowBox[{"k1", ",", 
              RowBox[{"-", "NMax"}], ",", "NMax"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"k2", ",", 
              RowBox[{"-", "NMax"}], ",", "NMax"}], "}"}]}], "]"}]}], " ", 
         "+", " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"k", "==", "0"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"S1", "[", 
               RowBox[{"q", ",", "0", ",", "k", ",", "NMax"}], "]"}], 
              SuperscriptBox["q", 
               RowBox[{"3", 
                SuperscriptBox["k", "2"]}]]}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", 
             RowBox[{"-", "NMax"}], ",", "NMax"}], "}"}]}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "k1"}], "+", "k2"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"k1", "-", "k2"}], ")"}]}], "==", "0"}], ",", "0", 
             ",", 
             RowBox[{
              RowBox[{"S2", "[", 
               RowBox[{"q", ",", 
                RowBox[{
                 RowBox[{"2", "k1"}], "+", "k2"}], ",", 
                RowBox[{"k2", "-", "k1"}], ",", "NMax"}], "]"}], " ", 
              SuperscriptBox["q", 
               RowBox[{
                SuperscriptBox["k1", "2"], "+", 
                SuperscriptBox["k2", "2"], "+", 
                RowBox[{"k1", " ", "k2"}], " ", "+", " ", 
                RowBox[{"2", "k1"}], "+", "k2"}]]}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k1", ",", 
             RowBox[{"-", "NMax"}], ",", "NMax"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k2", ",", 
             RowBox[{"-", "NMax"}], ",", "NMax"}], "}"}]}], "]"}]}], ")"}]}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"(*", "Else", "*)"}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"b3", "[", 
         RowBox[{"q", ",", "0", ",", "NMax"}], "]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"S1", "[", 
             RowBox[{"q", ",", "1", ",", "k", ",", "NMax"}], "]"}], 
            SuperscriptBox["q", 
             RowBox[{
              RowBox[{"3", 
               SuperscriptBox["k", "2"]}], "-", 
              FractionBox["1", "3"]}]]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", 
             RowBox[{"-", "NMax"}], ",", "NMax"}], "}"}]}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "k1"}], "+", "k2", "-", "1"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"k1", "-", "k2"}], ")"}]}], "==", "0"}], ",", "0", 
             ",", 
             RowBox[{
              RowBox[{"S2", "[", 
               RowBox[{"q", ",", 
                RowBox[{
                 RowBox[{"2", "k1"}], "+", "k2", "-", "1"}], ",", 
                RowBox[{"k2", "-", "k1"}], ",", "NMax"}], "]"}], 
              SuperscriptBox["q", 
               RowBox[{
                SuperscriptBox["k1", "2"], "+", 
                SuperscriptBox["k2", "2"], "+", 
                RowBox[{"k1", " ", "k2"}], " ", "-", 
                FractionBox["1", "3"]}]]}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k1", ",", 
             RowBox[{"-", "NMax"}], ",", "NMax"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k2", ",", 
             RowBox[{"-", "NMax"}], ",", "NMax"}], "}"}]}], "]"}]}], 
        ")"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9252753112072353`*^9, 3.9252753343362656`*^9}, {
  3.925284557826679*^9, 3.925284575170082*^9}, {3.9252846367979317`*^9, 
  3.9252850702074146`*^9}, {3.9252851117367783`*^9, 3.925285113446968*^9}, {
  3.9252858298980265`*^9, 3.9252858308198524`*^9}, {3.9252860642915993`*^9, 
  3.925286064690751*^9}, {3.935472467952495*^9, 3.935472485782937*^9}, {
  3.936680824485239*^9, 3.9366808463221316`*^9}, {3.943163401772954*^9, 
  3.943163408174443*^9}, {3.9435278025377426`*^9, 3.9435278099066973`*^9}, {
  3.943546494070839*^9, 
  3.94354650851518*^9}},ExpressionUUID->"294366ae-6397-43b5-a1a0-\
c801783fb0ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
             "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
     "**"}], "**"}], "*******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
      "   ", "Checking"}], " ", "consistency", " ", "of", " ", "our", " ", 
     "solution", " ", "with", " ", "VW", " ", "solution", " ", "for", " ", 
     "n"}], "=", 
    RowBox[{"3", " ", "**", "**", "**", "**"}]}], "**********)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
    "*******)"}]}]], "Input",
 CellChangeTimes->{{3.9349432530827055`*^9, 3.934943352731296*^9}, {
   3.9349437040445538`*^9, 3.9349437042672615`*^9}, 3.9349441983831663`*^9, 
   3.934944257480033*^9, {3.934944469657585*^9, 3.934944471038138*^9}, {
   3.93557219443299*^9, 3.935572201192198*^9}, {3.9362530984614224`*^9, 
   3.9362531071194077`*^9}, 3.936345433295308*^9, {3.9363455878891025`*^9, 
   3.936345588735485*^9}, {3.9364343038782187`*^9, 3.9364343245452375`*^9}, {
   3.936680859072501*^9, 3.936680880593785*^9}, {3.942216624249688*^9, 
   3.942216658320837*^9}, {3.943163416384513*^9, 3.943163460065977*^9}, {
   3.9431899466963377`*^9, 
   3.9431899605516872`*^9}},ExpressionUUID->"ce7c39a2-1b8a-4ad7-9690-\
9dad641fb544"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"\[Delta]g111", "[", 
     RowBox[{"q_", ",", "\[Mu]_", ",", "NMax_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[Delta]g111", "[", 
      RowBox[{"q", ",", "\[Mu]", ",", "NMax"}], "]"}], "=", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g3", "[", 
         RowBox[{"q", ",", "1", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "\[Mu]", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "NMax"}], "]"}], 
        "-", 
        RowBox[{
         FractionBox["1", "9"], 
         RowBox[{"vwg3", "[", 
          RowBox[{"q", ",", "\[Mu]", ",", "NMax"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", 
         RowBox[{"NMax", "+", "2"}]}], "}"}]}], "]"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "previous", " ", "formula", " ", "gives", " ", "the", " ", 
     "following", " ", "result", " ", "for", " ", "NMax"}], "=", "8"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Delta]g111", "[", 
    RowBox[{"q_", ",", "\[Mu]_", ",", "NMax_"}], "]"}], ":=", 
   RowBox[{"Switch", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "NMax"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "8"}], "}"}], ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["307", 
         RowBox[{"53084160", " ", "q"}]]}], "+", 
       FractionBox["13013", "1179648"], "+", 
       FractionBox[
        RowBox[{"20844463", " ", "q"}], "8847360"], "+", 
       FractionBox[
        RowBox[{"53404427", " ", 
         SuperscriptBox["q", "2"]}], "737280"], "+", 
       FractionBox[
        RowBox[{"1936278703", " ", 
         SuperscriptBox["q", "3"]}], "8847360"], "-", 
       FractionBox[
        RowBox[{"1384636879933", " ", 
         SuperscriptBox["q", "4"]}], "17694720"], "-", 
       FractionBox[
        RowBox[{"5992166293433", " ", 
         SuperscriptBox["q", "5"]}], "1769472"], "-", 
       FractionBox[
        RowBox[{"36863891376311", " ", 
         SuperscriptBox["q", "6"]}], "442368"], "-", 
       FractionBox[
        RowBox[{"428314738238649313", " ", 
         SuperscriptBox["q", "7"]}], "286654464"], "-", 
       FractionBox[
        RowBox[{"15412880953923102943", " ", 
         SuperscriptBox["q", "8"]}], "716636160"], "-", 
       FractionBox[
        RowBox[{"62576680317156857359", " ", 
         SuperscriptBox["q", "9"]}], "238878720"], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "10"],
        SeriesData[$CellContext`q, 0, {}, -24, 240, 24],
        Editable->False]}],
      SeriesData[$CellContext`q, 0, {
        Rational[-307, 53084160], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
         0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[13013, 1179648], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
         0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[20844463, 8847360], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
         0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[53404427, 737280], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[1936278703, 8847360], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[-1384636879933, 17694720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[-5992166293433, 1769472], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[-36863891376311, 442368], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[-428314738238649313, 286654464], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[-15412880953923102943, 716636160], 0, 0, 0, 0, 0, 0, 0, 0, 0,
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[-62576680317156857359, 238878720]}, -24, 240, 24],
      Editable->False], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8"}], "}"}], ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["67", 
         RowBox[{"8599633920", " ", 
          SuperscriptBox["q", 
           RowBox[{"4", "/", "3"}]]}]]}], "+", 
       FractionBox["621023", 
        RowBox[{"4299816960", " ", 
         SuperscriptBox["q", 
          RowBox[{"1", "/", "3"}]]}]], "+", 
       FractionBox[
        RowBox[{"145699391", " ", 
         SuperscriptBox["q", 
          RowBox[{"2", "/", "3"}]]}], "1074954240"], "-", 
       FractionBox[
        RowBox[{"9299845457", " ", 
         SuperscriptBox["q", 
          RowBox[{"5", "/", "3"}]]}], "859963392"], "-", 
       FractionBox[
        RowBox[{"4994429327801", " ", 
         SuperscriptBox["q", 
          RowBox[{"8", "/", "3"}]]}], "4299816960"], "-", 
       FractionBox[
        RowBox[{"29009671537913", " ", 
         SuperscriptBox["q", 
          RowBox[{"11", "/", "3"}]]}], "537477120"], "-", 
       FractionBox[
        RowBox[{"779390822338577", " ", 
         SuperscriptBox["q", 
          RowBox[{"14", "/", "3"}]]}], "537477120"], "-", 
       FractionBox[
        RowBox[{"56215520591876981", " ", 
         SuperscriptBox["q", 
          RowBox[{"17", "/", "3"}]]}], "2149908480"], "-", 
       FractionBox[
        RowBox[{"49271216198646097", " ", 
         SuperscriptBox["q", 
          RowBox[{"20", "/", "3"}]]}], "143327232"], "-", 
       FractionBox[
        RowBox[{"2929079370168876833", " ", 
         SuperscriptBox["q", 
          RowBox[{"23", "/", "3"}]]}], "859963392"], "-", 
       FractionBox[
        RowBox[{"4429471102229852407", " ", 
         SuperscriptBox["q", 
          RowBox[{"26", "/", "3"}]]}], "179159040"], "-", 
       FractionBox[
        RowBox[{"22302048986663549503", " ", 
         SuperscriptBox["q", 
          RowBox[{"29", "/", "3"}]]}], "214990848"], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "10"],
        SeriesData[$CellContext`q, 0, {}, -32, 240, 24],
        Editable->False]}],
      SeriesData[$CellContext`q, 0, {
        Rational[-67, 8599633920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[621023, 4299816960], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[145699391, 1074954240], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[-9299845457, 859963392], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[-4994429327801, 4299816960], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[-29009671537913, 537477120], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[-779390822338577, 537477120], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[-56215520591876981, 2149908480], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[-49271216198646097, 143327232], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[-2929079370168876833, 859963392], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[-4429471102229852407, 179159040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[-22302048986663549503, 214990848]}, -32, 240, 24],
      Editable->False], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"2", ",", "8"}], "}"}], ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["67", 
         RowBox[{"8599633920", " ", 
          SuperscriptBox["q", 
           RowBox[{"4", "/", "3"}]]}]]}], "+", 
       FractionBox["621023", 
        RowBox[{"4299816960", " ", 
         SuperscriptBox["q", 
          RowBox[{"1", "/", "3"}]]}]], "+", 
       FractionBox[
        RowBox[{"145699391", " ", 
         SuperscriptBox["q", 
          RowBox[{"2", "/", "3"}]]}], "1074954240"], "-", 
       FractionBox[
        RowBox[{"9299845457", " ", 
         SuperscriptBox["q", 
          RowBox[{"5", "/", "3"}]]}], "859963392"], "-", 
       FractionBox[
        RowBox[{"4994429327801", " ", 
         SuperscriptBox["q", 
          RowBox[{"8", "/", "3"}]]}], "4299816960"], "-", 
       FractionBox[
        RowBox[{"29009671537913", " ", 
         SuperscriptBox["q", 
          RowBox[{"11", "/", "3"}]]}], "537477120"], "-", 
       FractionBox[
        RowBox[{"779390822338577", " ", 
         SuperscriptBox["q", 
          RowBox[{"14", "/", "3"}]]}], "537477120"], "-", 
       FractionBox[
        RowBox[{"56215520591876981", " ", 
         SuperscriptBox["q", 
          RowBox[{"17", "/", "3"}]]}], "2149908480"], "-", 
       FractionBox[
        RowBox[{"49271216198646097", " ", 
         SuperscriptBox["q", 
          RowBox[{"20", "/", "3"}]]}], "143327232"], "-", 
       FractionBox[
        RowBox[{"2929079369273832481", " ", 
         SuperscriptBox["q", 
          RowBox[{"23", "/", "3"}]]}], "859963392"], "-", 
       FractionBox[
        RowBox[{"4429471089602045687", " ", 
         SuperscriptBox["q", 
          RowBox[{"26", "/", "3"}]]}], "179159040"], "-", 
       FractionBox[
        RowBox[{"2478005820537944519", " ", 
         SuperscriptBox["q", 
          RowBox[{"29", "/", "3"}]]}], "23887872"], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "10"],
        SeriesData[$CellContext`q, 0, {}, -32, 240, 24],
        Editable->False]}],
      SeriesData[$CellContext`q, 0, {
        Rational[-67, 8599633920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[621023, 4299816960], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[145699391, 1074954240], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[-9299845457, 859963392], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[-4994429327801, 4299816960], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[-29009671537913, 537477120], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[-779390822338577, 537477120], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[-56215520591876981, 2149908480], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[-49271216198646097, 143327232], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[-2929079369273832481, 859963392], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[-4429471089602045687, 179159040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[-2478005820537944519, 23887872]}, -32, 240, 24],
      Editable->False]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9362642006034746`*^9, 3.9362642372520437`*^9}, 
   3.93633549284768*^9, {3.9363454671483245`*^9, 3.936345478750661*^9}, 
   3.9363455938130903`*^9, 3.9364258771414905`*^9, {3.93642845106564*^9, 
   3.9364284726232104`*^9}, {3.9364287901169066`*^9, 3.936428866707364*^9}, {
   3.9364374027236414`*^9, 3.9364374122203956`*^9}, {3.9364415157974787`*^9, 
   3.9364415340374193`*^9}, 3.9366784292181726`*^9, {3.9366797197582064`*^9, 
   3.936679722546446*^9}, {3.9366808918854656`*^9, 3.936680911460306*^9}, {
   3.938011640307863*^9, 3.9380116557750425`*^9}, {3.9380559955563126`*^9, 
   3.9380560163083534`*^9}, {3.93825508885223*^9, 3.9382551017408147`*^9}, {
   3.942720331719509*^9, 3.942720355178388*^9}, {3.943189963135803*^9, 
   3.9431899759759245`*^9}, {3.9435467803819475`*^9, 
   3.943546787703139*^9}},ExpressionUUID->"2580bd04-a7d7-4a8c-a96c-\
45bfcba3689f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"The", " ", "difference", " ", 
     SuperscriptBox["\[Delta]g", 
      RowBox[{"(", 
       RowBox[{"1", ",", "1", ",", "1"}], ")"}]], " ", "at", " ", "n"}], "=", 
    RowBox[{
     RowBox[{"3", " ", "is", " ", "not", " ", 
      RowBox[{"modular", ".", " ", "It"}], " ", "should", " ", "be", " ", 
      "modified", " ", "using", " ", "the", " ", "difference", " ", "at", " ", 
      SuperscriptBox["\[Delta]g", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", ",", "1"}], ")"}], " "}]], "n"}], "=", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"contracted", " ", "with", " ", 
        SuperscriptBox["g", 
         RowBox[{"(", 
          RowBox[{"2", ",", "1"}], ")"}]]}], ")"}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Look", " ", "at", " ", 
    RowBox[{"(", 
     RowBox[{"H", ".8"}], ")"}], " ", "in", " ", "the", " ", "paper"}], " ", 
   "*)"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9354803860149927`*^9, 3.9354804803674135`*^9}, {
   3.9354811465516148`*^9, 3.935481281967256*^9}, {3.935570068715066*^9, 
   3.935570103772369*^9}, {3.9355702363643966`*^9, 3.9355702478924828`*^9}, {
   3.935570293860849*^9, 3.935570348784932*^9}, {3.9355704977845364`*^9, 
   3.9355705101709194`*^9}, {3.935578696216513*^9, 3.9355787083662624`*^9}, 
   3.9355787406455812`*^9, {3.936680928374447*^9, 3.9366809748388786`*^9}, {
   3.9435278270404654`*^9, 3.9435278521443815`*^9}, {3.9435467724673223`*^9, 
   3.9435467770514*^9}},ExpressionUUID->"b676a656-b846-4cf5-a9d7-\
d6e3a942dd51"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Print", " ", "all", " ", "values", " ", "of", " ", "the", " ", 
     "difference", " ", "between", " ", "solution", " ", "for", " ", 
     SubscriptBox["r", "1"]}], "=", 
    RowBox[{
     SubscriptBox["r", "2"], "=", 
     RowBox[{
     "1", " ", "with", " ", "extended", " ", "lattice", " ", "vs", " ", 
      "with", " ", "VW"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"This", " ", "is", " ", "called", " ", 
    SuperscriptBox["\[Delta]g", 
     RowBox[{"(", 
      RowBox[{"1", ",", "1"}], ")"}]], " ", "and", " ", "will", " ", "be", 
    " ", "used", " ", "in", " ", "soln3", " ", "file"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Difference", " ", "of", " ", "two", " ", "solutions"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Compute\[Delta]g11", "[", 
      RowBox[{
      "q_", ",", "\[Kappa]_", ",", "r1_", ",", "r2_", ",", "\[Mu]_", ",", 
       "NMax_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "s1", ",", "s2", ",", "r0", ",", "\[Kappa]0", ",", "\[Mu]1", ",", 
         "\[Mu]2"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"r0", "=", 
         RowBox[{"GCD", "[", 
          RowBox[{"r1", ",", "r2"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"s1", "=", 
         RowBox[{"r1", "/", "r0"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"s2", "=", 
         RowBox[{"r2", "/", "r0"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Kappa]0", "=", 
         RowBox[{"\[Kappa]", " ", "r0", " ", "s1", " ", "s2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s1", "+", "s2"}], ")"}], "/", "2"}]}]}], " ", ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"gvec", "[", 
          RowBox[{
          "q", ",", "\[Kappa]", ",", "r1", ",", "r2", ",", "\[Mu]", ",", 
           "NMax"}], "]"}], "-", 
         RowBox[{"gvecH", "[", 
          RowBox[{
          "q", ",", "\[Kappa]", ",", "r1", ",", "r2", ",", "\[Mu]", ",", 
           "NMax"}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Compute\[Delta]g11", "[", 
       RowBox[{"q", ",", "1", ",", "1", ",", "1", ",", "0", ",", "15"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "15"}], "}"}]}], "]"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Compute\[Delta]g11", "[", 
       RowBox[{"q", ",", "1", ",", "1", ",", "1", ",", "1", ",", "15"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "15"}], "}"}]}], "]"}], 
    "*)"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.935481029294812*^9, 3.9354810849490275`*^9}, {
   3.9355715413917093`*^9, 3.9355715834074125`*^9}, {3.935572336985138*^9, 
   3.935572337302797*^9}, {3.9355787406455812`*^9, 3.935578764375346*^9}, {
   3.936178172738505*^9, 3.9361781748584676`*^9}, {3.938248090033272*^9, 
   3.9382480902010036`*^9}, {3.943546759145494*^9, 3.94354676883121*^9}, 
   3.9435468195177374`*^9},ExpressionUUID->"c141bfd9-aca0-403a-aaa4-\
f37ca84e41d5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Copy", " ", "paste", " ", "results", " ", "of", " ", "the", " ", 
    "commented", " ", "commands", " ", "in", " ", "the", " ", "previous", " ", 
    RowBox[{"line", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]g11", "[", 
     RowBox[{"q_", ",", "\[Mu]_"}], "]"}], "=", 
    RowBox[{"Switch", "[", 
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{"\[Mu]", ",", "2"}], "]"}], ",", "0", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"For", " ", "\[Mu]"}], "=", "0"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      InterpretationBox[
       RowBox[{
        FractionBox["7", 
         RowBox[{"497664", " ", "q"}]], "-", 
        FractionBox["661", "82944"], "-", 
        FractionBox[
         RowBox[{"13721", " ", "q"}], "3456"], "-", 
        FractionBox[
         RowBox[{"6162739", " ", 
          SuperscriptBox["q", "2"]}], "15552"], "-", 
        FractionBox[
         RowBox[{"417919661", " ", 
          SuperscriptBox["q", "3"]}], "20736"], "-", 
        FractionBox[
         RowBox[{"2669997215", " ", 
          SuperscriptBox["q", "4"]}], "4608"], "-", 
        FractionBox[
         RowBox[{"3236466907", " ", 
          SuperscriptBox["q", "5"]}], "288"], "-", 
        FractionBox[
         RowBox[{"141840374891", " ", 
          SuperscriptBox["q", "6"]}], "864"], "-", 
        FractionBox[
         RowBox[{"106915932116519", " ", 
          SuperscriptBox["q", "7"]}], "55296"], "-", 
        FractionBox[
         RowBox[{"1194370590189493", " ", 
          SuperscriptBox["q", "8"]}], "62208"], "-", 
        FractionBox[
         RowBox[{"573090745055869", " ", 
          SuperscriptBox["q", "9"]}], "3456"], "-", 
        FractionBox[
         RowBox[{"1101015903736571", " ", 
          SuperscriptBox["q", "10"]}], "864"], "-", 
        FractionBox[
         RowBox[{"551411767311650837", " ", 
          SuperscriptBox["q", "11"]}], "62208"], "-", 
        FractionBox[
         RowBox[{"586381442385151045", " ", 
          SuperscriptBox["q", "12"]}], "10368"], "-", 
        FractionBox[
         RowBox[{"289042169097928721", " ", 
          SuperscriptBox["q", "13"]}], "864"], "-", 
        FractionBox[
         RowBox[{"7194051468738405539", " ", 
          SuperscriptBox["q", "14"]}], "3888"], "-", 
        FractionBox[
         RowBox[{"532909088632700441713", " ", 
          SuperscriptBox["q", "15"]}], "55296"], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], "16"],
         SeriesData[$CellContext`q, 0, {}, -48, 768, 48],
         Editable->False]}],
       SeriesData[$CellContext`q, 0, {
         Rational[7, 497664], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-661, 82944], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-13721, 3456], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-6162739, 15552], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-417919661, 20736], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-2669997215, 4608], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-3236466907, 288], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-141840374891, 864], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-106915932116519, 55296], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-1194370590189493, 62208], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-573090745055869, 3456], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-1101015903736571, 864], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-551411767311650837, 62208], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-586381442385151045, 10368], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-289042169097928721, 864], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-7194051468738405539, 3888], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-532909088632700441713, 55296]}, -48, 768, 48],
       Editable->False], ",", "\[IndentingNewLine]", "1", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"For", " ", "\[Mu]"}], "=", "1"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      InterpretationBox[
       RowBox[{
        FractionBox["247", 
         RowBox[{"62208", " ", 
          SuperscriptBox["q", 
           RowBox[{"1", "/", "4"}]]}]], "+", 
        FractionBox[
         RowBox[{"1577", " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "4"}]]}], "2592"], "-", 
        FractionBox[
         RowBox[{"692759", " ", 
          SuperscriptBox["q", 
           RowBox[{"7", "/", "4"}]]}], "6912"], "-", 
        FractionBox[
         RowBox[{"60362639", " ", 
          SuperscriptBox["q", 
           RowBox[{"11", "/", "4"}]]}], "7776"], "-", 
        FractionBox[
         RowBox[{"1794196993", " ", 
          SuperscriptBox["q", 
           RowBox[{"15", "/", "4"}]]}], "6912"], "-", 
        FractionBox[
         RowBox[{"4761308887", " ", 
          SuperscriptBox["q", 
           RowBox[{"19", "/", "4"}]]}], "864"], "-", 
        FractionBox[
         RowBox[{"890009731853", " ", 
          SuperscriptBox["q", 
           RowBox[{"23", "/", "4"}]]}], "10368"], "-", 
        FractionBox[
         RowBox[{"688179766423", " ", 
          SuperscriptBox["q", 
           RowBox[{"27", "/", "4"}]]}], "648"], "-", 
        FractionBox[
         RowBox[{"25273195369697", " ", 
          SuperscriptBox["q", 
           RowBox[{"31", "/", "4"}]]}], "2304"], "-", 
        FractionBox[
         RowBox[{"380517580734607", " ", 
          SuperscriptBox["q", 
           RowBox[{"35", "/", "4"}]]}], "3888"], "-", 
        FractionBox[
         RowBox[{"1335764857054331", " ", 
          SuperscriptBox["q", 
           RowBox[{"39", "/", "4"}]]}], "1728"], "-", 
        FractionBox[
         RowBox[{"4756345705726423", " ", 
          SuperscriptBox["q", 
           RowBox[{"43", "/", "4"}]]}], "864"], "-", 
        FractionBox[
         RowBox[{"2230303687126921405", " ", 
          SuperscriptBox["q", 
           RowBox[{"47", "/", "4"}]]}], "62208"], "-", 
        FractionBox[
         RowBox[{"93284112107567959", " ", 
          SuperscriptBox["q", 
           RowBox[{"51", "/", "4"}]]}], "432"], "-", 
        FractionBox[
         RowBox[{"8388942769736370161", " ", 
          SuperscriptBox["q", 
           RowBox[{"55", "/", "4"}]]}], "6912"], "-", 
        FractionBox[
         RowBox[{"49869535130737721773", " ", 
          SuperscriptBox["q", 
           RowBox[{"59", "/", "4"}]]}], "7776"], "-", 
        FractionBox[
         RowBox[{"110792078607580333085", " ", 
          SuperscriptBox["q", 
           RowBox[{"63", "/", "4"}]]}], "3456"], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], "16"],
         SeriesData[$CellContext`q, 0, {}, -12, 768, 48],
         Editable->False]}],
       SeriesData[$CellContext`q, 0, {
         Rational[247, 62208], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[1577, 2592], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-692759, 6912], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-60362639, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-1794196993, 6912], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-4761308887, 864], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-890009731853, 10368], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-688179766423, 648], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-25273195369697, 2304], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-380517580734607, 3888], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-1335764857054331, 1728], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-4756345705726423, 864], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-2230303687126921405, 62208], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-93284112107567959, 432], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-8388942769736370161, 6912], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-49869535130737721773, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-110792078607580333085, 3456]}, -12, 768, 48],
       Editable->False]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9355787154236674`*^9, 3.935578740646663*^9}, {
   3.9435278745815067`*^9, 3.9435278812866745`*^9}, 
   3.9435467955837064`*^9},ExpressionUUID->"76974162-5a2d-409d-8900-\
c27e9da0f633"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Define", " ", "a", " ", "solution", " ", 
    SuperscriptBox["g", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]], 
    RowBox[{"(", 
     RowBox[{"from", " ", "lattice", " ", "extension"}], ")"}]}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Computes", " ", "using", " ", 
     RowBox[{"CYanomaly", ".", "nb"}], " ", "using", " ", "NMax"}], "=", 
    "15"}], " ", "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9354816246239653`*^9, 3.9354816527904854`*^9}, {
  3.9355686829641104`*^9, 3.9355690603119063`*^9}, {3.9355691658877125`*^9, 
  3.9355691693332167`*^9}, {3.9355701131997547`*^9, 3.9355701297248397`*^9}, {
  3.935570220879777*^9, 3.9355702289219427`*^9}, {3.935570515940442*^9, 
  3.9355705247115517`*^9}, {3.9366810059562426`*^9, 3.936681008090358*^9}, {
  3.9435468384358935`*^9, 
  3.9435468397321963`*^9}},ExpressionUUID->"c2a3171c-1636-4a28-89b2-\
87965a70de10"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"To", " ", "compute", " ", 
      SuperscriptBox["g", 
       RowBox[{"(", 
        RowBox[{"2", ",", "1"}], ")"}]], " ", "we", " ", "use", " ", 
      "solution", " ", "in", " ", "terms", " ", "of", " ", "indefinite", " ", 
      "theta", " ", "series", " ", "from", " ", "CYlib", " ", "file", " ", 
      "with", " ", 
      SubscriptBox[
       RowBox[{"(", 
        SuperscriptBox["G", 
         RowBox[{"(", 
          RowBox[{"\[Kappa]", ",", 
           SubscriptBox["r", "1"], ",", 
           SubscriptBox["r", "2"]}], ")"}]], ")"}], 
       SubscriptBox["\[Mu]", "0"]], " ", "with", " ", "\[Kappa]"}], "=", 
     "1"}], ",", " ", 
    RowBox[{
     SubscriptBox["r", "1"], "=", 
     RowBox[{
      RowBox[{"2", " ", "and", " ", 
       SubscriptBox["r", "2"]}], "=", 
      RowBox[{
       RowBox[{"1", " ", "as", " ", "well", " ", "as", " ", "\[Mu]0"}], "=", 
       " ", 
       RowBox[{
        RowBox[{"2", "\[Mu]"}], "-", " ", 
        RowBox[{"3", "\[Nu]"}]}]}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g21", "[", 
      RowBox[{"q_", ",", "\[Mu]_", ",", "\[Nu]_", ",", "NMax_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"g21", "[", 
       RowBox[{"q", ",", "\[Mu]", ",", "\[Nu]", ",", "NMax"}], "]"}], "=", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"gvec", "[", 
         RowBox[{"q", ",", "1", ",", "2", ",", "1", ",", 
          RowBox[{
           RowBox[{"2", "\[Mu]"}], "-", 
           RowBox[{"3", "\[Nu]"}]}], ",", "NMax"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "15"}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "We", " ", "save", " ", "the", " ", "results", " ", "of", " ", "this", 
     " ", "computation", " ", "in", " ", "the", " ", "next", " ", "cell"}], 
    " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9355691823655725`*^9, 3.935569197839196*^9}, {
  3.9355702503727117`*^9, 3.9355702764739895`*^9}, {3.9355703513392086`*^9, 
  3.935570447488674*^9}, {3.9355719072322884`*^9, 3.9355719297243433`*^9}, {
  3.9355719629189024`*^9, 3.9355720272673893`*^9}, {3.9355730071986775`*^9, 
  3.935573131239039*^9}, {3.9366805991742907`*^9, 3.9366807476453724`*^9}, {
  3.938248310615484*^9, 3.938248313379633*^9}, {3.9397065449888754`*^9, 
  3.9397065649851484`*^9}, {3.943546847527754*^9, 
  3.9435468925321465`*^9}},ExpressionUUID->"61880454-7a59-44e9-a7be-\
de52e1a375b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Compute", " ", "and", " ", "save", " ", "the", " ", "series", " ", "g21",
      " ", "for", " ", "NMax"}], "=", "15"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Here", " ", "we", " ", "save", " ", "results", " ", "of", " ", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"g21", "[", 
       RowBox[{"q", ",", "\[Mu]", ",", "\[Nu]", ",", "15"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "15"}], "}"}]}], "]"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Qckg21", "[", 
     RowBox[{"q_", ",", "\[Mu]_", ",", "\[Nu]_"}], "]"}], ":=", 
    RowBox[{"Switch", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"\[Mu]", ",", "3"}], "]"}], ",", 
        RowBox[{"Mod", "[", 
         RowBox[{"\[Nu]", ",", "2"}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
      InterpretationBox[
       RowBox[{
        FractionBox["23", 
         RowBox[{"248832", " ", "q"}]], "-", 
        FractionBox["588457", "2903040"], "-", 
        FractionBox[
         RowBox[{"4374197", " ", "q"}], "181440"], "-", 
        FractionBox[
         RowBox[{"1405439843", " ", 
          SuperscriptBox["q", "2"]}], "435456"], "-", 
        FractionBox[
         RowBox[{"45080954077", " ", 
          SuperscriptBox["q", "3"]}], "241920"], "-", 
        FractionBox[
         RowBox[{"18356399752001", " ", 
          SuperscriptBox["q", "4"]}], "2903040"], "-", 
        FractionBox[
         RowBox[{"326985343617523", " ", 
          SuperscriptBox["q", "5"]}], "2177280"], "-", 
        FractionBox[
         RowBox[{"1998756778032397", " ", 
          SuperscriptBox["q", "6"]}], "725760"], "-", 
        FractionBox[
         RowBox[{"13340225185984769", " ", 
          SuperscriptBox["q", "7"]}], "322560"], "-", 
        FractionBox[
         RowBox[{"1150350769978237831", " ", 
          SuperscriptBox["q", "8"]}], "2177280"], "-", 
        FractionBox[
         RowBox[{"1069663963949598569", " ", 
          SuperscriptBox["q", "9"]}], "181440"], "-", 
        FractionBox[
         RowBox[{"2361924849531277039", " ", 
          SuperscriptBox["q", "10"]}], "40320"], "-", 
        FractionBox[
         RowBox[{"1145425103740255421681", " ", 
          SuperscriptBox["q", "11"]}], "2177280"], "-", 
        FractionBox[
         RowBox[{"43552728137127136667", " ", 
          SuperscriptBox["q", "12"]}], "10080"], "-", 
        FractionBox[
         RowBox[{"2642296992345369465541", " ", 
          SuperscriptBox["q", "13"]}], "80640"], "-", 
        FractionBox[
         RowBox[{"251793380259836557914329", " ", 
          SuperscriptBox["q", "14"]}], "1088640"], "-", 
        FractionBox[
         RowBox[{"888311957597366588720887", " ", 
          SuperscriptBox["q", "15"]}], "580608"], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], 
          RowBox[{"721", "/", "48"}]],
         SeriesData[$CellContext`q, 0, {}, -48, 721, 48],
         Editable->False]}],
       SeriesData[$CellContext`q, 0, {
         Rational[23, 248832], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-588457, 2903040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-4374197, 181440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-1405439843, 435456], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-45080954077, 241920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-18356399752001, 2903040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-326985343617523, 2177280], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-1998756778032397, 725760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-13340225185984769, 322560], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-1150350769978237831, 2177280], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-1069663963949598569, 181440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-2361924849531277039, 40320], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-1145425103740255421681, 2177280], 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-43552728137127136667, 10080], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-2642296992345369465541, 80640], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-251793380259836557914329, 1088640], 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-888311957597366588720887, 580608]}, -48, 721, 48],
       Editable->False], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", "\[IndentingNewLine]", 
      InterpretationBox[
       RowBox[{
        FractionBox["221", 
         RowBox[{"725760", " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "4"}]]}]], "+", 
        FractionBox[
         RowBox[{"12463", " ", 
          SuperscriptBox["q", 
           RowBox[{"1", "/", "4"}]]}], "72576"], "-", 
        FractionBox[
         RowBox[{"37963483", " ", 
          SuperscriptBox["q", 
           RowBox[{"5", "/", "4"}]]}], "2177280"], "-", 
        FractionBox[
         RowBox[{"863218933", " ", 
          SuperscriptBox["q", 
           RowBox[{"9", "/", "4"}]]}], "362880"], "-", 
        FractionBox[
         RowBox[{"3226760741", " ", 
          SuperscriptBox["q", 
           RowBox[{"13", "/", "4"}]]}], "20160"], "-", 
        FractionBox[
         RowBox[{"6663319581967", " ", 
          SuperscriptBox["q", 
           RowBox[{"17", "/", "4"}]]}], "1088640"], "-", 
        FractionBox[
         RowBox[{"38738609259101", " ", 
          SuperscriptBox["q", 
           RowBox[{"21", "/", "4"}]]}], "241920"], "-", 
        FractionBox[
         RowBox[{"115345074567433", " ", 
          SuperscriptBox["q", 
           RowBox[{"25", "/", "4"}]]}], "36288"], "-", 
        FractionBox[
         RowBox[{"110739444675550361", " ", 
          SuperscriptBox["q", 
           RowBox[{"29", "/", "4"}]]}], "2177280"], "-", 
        FractionBox[
         RowBox[{"123858745287461159", " ", 
          SuperscriptBox["q", 
           RowBox[{"33", "/", "4"}]]}], "181440"], "-", 
        FractionBox[
         RowBox[{"637625587458144283", " ", 
          SuperscriptBox["q", 
           RowBox[{"37", "/", "4"}]]}], "80640"], "-", 
        FractionBox[
         RowBox[{"29306726236882805363", " ", 
          SuperscriptBox["q", 
           RowBox[{"41", "/", "4"}]]}], "362880"], "-", 
        FractionBox[
         RowBox[{"5113134693630068597", " ", 
          SuperscriptBox["q", 
           RowBox[{"45", "/", "4"}]]}], "6912"], "-", 
        FractionBox[
         RowBox[{"319291835978353315879", " ", 
          SuperscriptBox["q", 
           RowBox[{"49", "/", "4"}]]}], "51840"], "-", 
        FractionBox[
         RowBox[{"4886582798757663878951", " ", 
          SuperscriptBox["q", 
           RowBox[{"53", "/", "4"}]]}], "103680"], "-", 
        FractionBox[
         RowBox[{"4046209641134882017483", " ", 
          SuperscriptBox["q", 
           RowBox[{"57", "/", "4"}]]}], "12096"], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], 
          RowBox[{"721", "/", "48"}]],
         SeriesData[$CellContext`q, 0, {}, -36, 721, 48],
         Editable->False]}],
       SeriesData[$CellContext`q, 0, {
         Rational[221, 725760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[12463, 72576], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-37963483, 2177280], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-863218933, 362880], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-3226760741, 20160], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-6663319581967, 1088640], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-38738609259101, 241920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-115345074567433, 36288], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-110739444675550361, 2177280], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-123858745287461159, 181440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-637625587458144283, 80640], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-29306726236882805363, 362880], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-5113134693630068597, 6912], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-319291835978353315879, 51840], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-4886582798757663878951, 103680], 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-4046209641134882017483, 12096]}, -36, 721, 48],
       Editable->False], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
      InterpretationBox[
       RowBox[{
        FractionBox["5", 
         RowBox[{"4478976", " ", 
          SuperscriptBox["q", 
           RowBox[{"4", "/", "3"}]]}]], "+", 
        FractionBox["12343", 
         RowBox[{"2612736", " ", 
          SuperscriptBox["q", 
           RowBox[{"1", "/", "3"}]]}]], "+", 
        FractionBox[
         RowBox[{"20174263", " ", 
          SuperscriptBox["q", 
           RowBox[{"2", "/", "3"}]]}], "39191040"], "-", 
        FractionBox[
         RowBox[{"22053267949", " ", 
          SuperscriptBox["q", 
           RowBox[{"5", "/", "3"}]]}], "78382080"], "-", 
        FractionBox[
         RowBox[{"578517733229", " ", 
          SuperscriptBox["q", 
           RowBox[{"8", "/", "3"}]]}], "39191040"], "-", 
        FractionBox[
         RowBox[{"678670136857", " ", 
          SuperscriptBox["q", 
           RowBox[{"11", "/", "3"}]]}], "2449440"], "-", 
        FractionBox[
         RowBox[{"223277357377", " ", 
          SuperscriptBox["q", 
           RowBox[{"14", "/", "3"}]]}], "1632960"], "+", 
        FractionBox[
         RowBox[{"754932817919599", " ", 
          SuperscriptBox["q", 
           RowBox[{"17", "/", "3"}]]}], "6531840"], "+", 
        FractionBox[
         RowBox[{"2198602487769755", " ", 
          SuperscriptBox["q", 
           RowBox[{"20", "/", "3"}]]}], "653184"], "+", 
        FractionBox[
         RowBox[{"480402241861114225", " ", 
          SuperscriptBox["q", 
           RowBox[{"23", "/", "3"}]]}], "7838208"], "+", 
        FractionBox[
         RowBox[{"3364325982545553605", " ", 
          SuperscriptBox["q", 
           RowBox[{"26", "/", "3"}]]}], "3919104"], "+", 
        FractionBox[
         RowBox[{"24477076423552493921", " ", 
          SuperscriptBox["q", 
           RowBox[{"29", "/", "3"}]]}], "2449440"], "+", 
        FractionBox[
         RowBox[{"75220985615851435075", " ", 
          SuperscriptBox["q", 
           RowBox[{"32", "/", "3"}]]}], "746496"], "+", 
        FractionBox[
         RowBox[{"4426393128694476969761", " ", 
          SuperscriptBox["q", 
           RowBox[{"35", "/", "3"}]]}], "4898880"], "+", 
        FractionBox[
         RowBox[{"143783986248118348117871", " ", 
          SuperscriptBox["q", 
           RowBox[{"38", "/", "3"}]]}], "19595520"], "+", 
        FractionBox[
         RowBox[{"267972282695971941605627", " ", 
          SuperscriptBox["q", 
           RowBox[{"41", "/", "3"}]]}], "4898880"], "+", 
        FractionBox[
         RowBox[{"5930098438862344556309299", " ", 
          SuperscriptBox["q", 
           RowBox[{"44", "/", "3"}]]}], "15676416"], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], 
          RowBox[{"721", "/", "48"}]],
         SeriesData[$CellContext`q, 0, {}, -64, 721, 48],
         Editable->False]}],
       SeriesData[$CellContext`q, 0, {
         Rational[5, 4478976], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[12343, 2612736], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[20174263, 39191040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-22053267949, 78382080], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-578517733229, 39191040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-678670136857, 2449440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-223277357377, 1632960], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[754932817919599, 6531840], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[2198602487769755, 653184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[480402241861114225, 7838208], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[3364325982545553605, 3919104], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[24477076423552493921, 2449440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[75220985615851435075, 746496], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[4426393128694476969761, 4898880], 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[143783986248118348117871, 19595520], 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[267972282695971941605627, 4898880], 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[5930098438862344556309299, 15676416]}, -64, 721, 48],
       Editable->False], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", "\[IndentingNewLine]", 
      InterpretationBox[
       RowBox[{
        FractionBox["7", 
         RowBox[{"559872", " ", 
          SuperscriptBox["q", 
           RowBox[{"13", "/", "12"}]]}]], "+", 
        FractionBox["254521", 
         RowBox[{"19595520", " ", 
          SuperscriptBox["q", 
           RowBox[{"1", "/", "12"}]]}]], "+", 
        FractionBox[
         RowBox[{"21208469", " ", 
          SuperscriptBox["q", 
           RowBox[{"11", "/", "12"}]]}], "19595520"], "-", 
        FractionBox[
         RowBox[{"2141274337", " ", 
          SuperscriptBox["q", 
           RowBox[{"23", "/", "12"}]]}], "3265920"], "-", 
        FractionBox[
         RowBox[{"436455080941", " ", 
          SuperscriptBox["q", 
           RowBox[{"35", "/", "12"}]]}], "9797760"], "-", 
        FractionBox[
         RowBox[{"8043883306813", " ", 
          SuperscriptBox["q", 
           RowBox[{"47", "/", "12"}]]}], "6531840"], "-", 
        FractionBox[
         RowBox[{"70596332554177", " ", 
          SuperscriptBox["q", 
           RowBox[{"59", "/", "12"}]]}], "3919104"], "-", 
        FractionBox[
         RowBox[{"289466108764979", " ", 
          SuperscriptBox["q", 
           RowBox[{"71", "/", "12"}]]}], "2799360"], "+", 
        FractionBox[
         RowBox[{"307669392722141", " ", 
          SuperscriptBox["q", 
           RowBox[{"83", "/", "12"}]]}], "181440"], "+", 
        FractionBox[
         RowBox[{"71579926466064479", " ", 
          SuperscriptBox["q", 
           RowBox[{"95", "/", "12"}]]}], "1224720"], "+", 
        FractionBox[
         RowBox[{"9808837049402432849", " ", 
          SuperscriptBox["q", 
           RowBox[{"107", "/", "12"}]]}], "9797760"], "+", 
        FractionBox[
         RowBox[{"251317000273500054361", " ", 
          SuperscriptBox["q", 
           RowBox[{"119", "/", "12"}]]}], "19595520"], "+", 
        FractionBox[
         RowBox[{"32981983718775350971", " ", 
          SuperscriptBox["q", 
           RowBox[{"131", "/", "12"}]]}], "241920"], "+", 
        FractionBox[
         RowBox[{"2745585532973488256273", " ", 
          SuperscriptBox["q", 
           RowBox[{"143", "/", "12"}]]}], "2177280"], "+", 
        FractionBox[
         RowBox[{"34072637347273654404883", " ", 
          SuperscriptBox["q", 
           RowBox[{"155", "/", "12"}]]}], "3265920"], "+", 
        FractionBox[
         RowBox[{"64200667899819234551933", " ", 
          SuperscriptBox["q", 
           RowBox[{"167", "/", "12"}]]}], "816480"], "+", 
        FractionBox[
         RowBox[{"5359724906827843932267529", " ", 
          SuperscriptBox["q", 
           RowBox[{"179", "/", "12"}]]}], "9797760"], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], 
          RowBox[{"721", "/", "48"}]],
         SeriesData[$CellContext`q, 0, {}, -52, 721, 48],
         Editable->False]}],
       SeriesData[$CellContext`q, 0, {
         Rational[7, 559872], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[254521, 19595520], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[21208469, 19595520], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-2141274337, 3265920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-436455080941, 9797760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-8043883306813, 6531840], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-70596332554177, 3919104], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-289466108764979, 2799360], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[307669392722141, 181440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[71579926466064479, 1224720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[9808837049402432849, 9797760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[251317000273500054361, 19595520], 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[32981983718775350971, 241920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[2745585532973488256273, 2177280], 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[34072637347273654404883, 3265920], 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[64200667899819234551933, 816480], 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[5359724906827843932267529, 9797760]}, -52, 721, 48],
       Editable->False], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
      InterpretationBox[
       RowBox[{
        FractionBox["5", 
         RowBox[{"4478976", " ", 
          SuperscriptBox["q", 
           RowBox[{"4", "/", "3"}]]}]], "+", 
        FractionBox["12343", 
         RowBox[{"2612736", " ", 
          SuperscriptBox["q", 
           RowBox[{"1", "/", "3"}]]}]], "+", 
        FractionBox[
         RowBox[{"20174263", " ", 
          SuperscriptBox["q", 
           RowBox[{"2", "/", "3"}]]}], "39191040"], "-", 
        FractionBox[
         RowBox[{"22053267949", " ", 
          SuperscriptBox["q", 
           RowBox[{"5", "/", "3"}]]}], "78382080"], "-", 
        FractionBox[
         RowBox[{"578517733229", " ", 
          SuperscriptBox["q", 
           RowBox[{"8", "/", "3"}]]}], "39191040"], "-", 
        FractionBox[
         RowBox[{"678670136857", " ", 
          SuperscriptBox["q", 
           RowBox[{"11", "/", "3"}]]}], "2449440"], "-", 
        FractionBox[
         RowBox[{"223277357377", " ", 
          SuperscriptBox["q", 
           RowBox[{"14", "/", "3"}]]}], "1632960"], "+", 
        FractionBox[
         RowBox[{"754932817919599", " ", 
          SuperscriptBox["q", 
           RowBox[{"17", "/", "3"}]]}], "6531840"], "+", 
        FractionBox[
         RowBox[{"2198602487769755", " ", 
          SuperscriptBox["q", 
           RowBox[{"20", "/", "3"}]]}], "653184"], "+", 
        FractionBox[
         RowBox[{"480402241861114225", " ", 
          SuperscriptBox["q", 
           RowBox[{"23", "/", "3"}]]}], "7838208"], "+", 
        FractionBox[
         RowBox[{"3364325982545553605", " ", 
          SuperscriptBox["q", 
           RowBox[{"26", "/", "3"}]]}], "3919104"], "+", 
        FractionBox[
         RowBox[{"24477076423552493921", " ", 
          SuperscriptBox["q", 
           RowBox[{"29", "/", "3"}]]}], "2449440"], "+", 
        FractionBox[
         RowBox[{"75220985615851435075", " ", 
          SuperscriptBox["q", 
           RowBox[{"32", "/", "3"}]]}], "746496"], "+", 
        FractionBox[
         RowBox[{"4426393128694476969761", " ", 
          SuperscriptBox["q", 
           RowBox[{"35", "/", "3"}]]}], "4898880"], "+", 
        FractionBox[
         RowBox[{"143783986248118348117871", " ", 
          SuperscriptBox["q", 
           RowBox[{"38", "/", "3"}]]}], "19595520"], "+", 
        FractionBox[
         RowBox[{"267972282695971941605627", " ", 
          SuperscriptBox["q", 
           RowBox[{"41", "/", "3"}]]}], "4898880"], "+", 
        FractionBox[
         RowBox[{"5930098438862344556309299", " ", 
          SuperscriptBox["q", 
           RowBox[{"44", "/", "3"}]]}], "15676416"], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], 
          RowBox[{"721", "/", "48"}]],
         SeriesData[$CellContext`q, 0, {}, -64, 721, 48],
         Editable->False]}],
       SeriesData[$CellContext`q, 0, {
         Rational[5, 4478976], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[12343, 2612736], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[20174263, 39191040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-22053267949, 78382080], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-578517733229, 39191040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-678670136857, 2449440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-223277357377, 1632960], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[754932817919599, 6531840], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[2198602487769755, 653184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[480402241861114225, 7838208], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[3364325982545553605, 3919104], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[24477076423552493921, 2449440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[75220985615851435075, 746496], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[4426393128694476969761, 4898880], 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[143783986248118348117871, 19595520], 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[267972282695971941605627, 4898880], 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[5930098438862344556309299, 15676416]}, -64, 721, 48],
       Editable->False], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], ",", "\[IndentingNewLine]", 
      InterpretationBox[
       RowBox[{
        FractionBox["7", 
         RowBox[{"559872", " ", 
          SuperscriptBox["q", 
           RowBox[{"13", "/", "12"}]]}]], "+", 
        FractionBox["254521", 
         RowBox[{"19595520", " ", 
          SuperscriptBox["q", 
           RowBox[{"1", "/", "12"}]]}]], "+", 
        FractionBox[
         RowBox[{"21208469", " ", 
          SuperscriptBox["q", 
           RowBox[{"11", "/", "12"}]]}], "19595520"], "-", 
        FractionBox[
         RowBox[{"2141274337", " ", 
          SuperscriptBox["q", 
           RowBox[{"23", "/", "12"}]]}], "3265920"], "-", 
        FractionBox[
         RowBox[{"436455080941", " ", 
          SuperscriptBox["q", 
           RowBox[{"35", "/", "12"}]]}], "9797760"], "-", 
        FractionBox[
         RowBox[{"8043883306813", " ", 
          SuperscriptBox["q", 
           RowBox[{"47", "/", "12"}]]}], "6531840"], "-", 
        FractionBox[
         RowBox[{"70596332554177", " ", 
          SuperscriptBox["q", 
           RowBox[{"59", "/", "12"}]]}], "3919104"], "-", 
        FractionBox[
         RowBox[{"289466108764979", " ", 
          SuperscriptBox["q", 
           RowBox[{"71", "/", "12"}]]}], "2799360"], "+", 
        FractionBox[
         RowBox[{"307669392722141", " ", 
          SuperscriptBox["q", 
           RowBox[{"83", "/", "12"}]]}], "181440"], "+", 
        FractionBox[
         RowBox[{"71579926466064479", " ", 
          SuperscriptBox["q", 
           RowBox[{"95", "/", "12"}]]}], "1224720"], "+", 
        FractionBox[
         RowBox[{"9808837049402432849", " ", 
          SuperscriptBox["q", 
           RowBox[{"107", "/", "12"}]]}], "9797760"], "+", 
        FractionBox[
         RowBox[{"251317000273500054361", " ", 
          SuperscriptBox["q", 
           RowBox[{"119", "/", "12"}]]}], "19595520"], "+", 
        FractionBox[
         RowBox[{"32981983718775350971", " ", 
          SuperscriptBox["q", 
           RowBox[{"131", "/", "12"}]]}], "241920"], "+", 
        FractionBox[
         RowBox[{"2745585532973488256273", " ", 
          SuperscriptBox["q", 
           RowBox[{"143", "/", "12"}]]}], "2177280"], "+", 
        FractionBox[
         RowBox[{"34072637347273654404883", " ", 
          SuperscriptBox["q", 
           RowBox[{"155", "/", "12"}]]}], "3265920"], "+", 
        FractionBox[
         RowBox[{"64200667899819234551933", " ", 
          SuperscriptBox["q", 
           RowBox[{"167", "/", "12"}]]}], "816480"], "+", 
        FractionBox[
         RowBox[{"5359724906827843932267529", " ", 
          SuperscriptBox["q", 
           RowBox[{"179", "/", "12"}]]}], "9797760"], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], 
          RowBox[{"721", "/", "48"}]],
         SeriesData[$CellContext`q, 0, {}, -52, 721, 48],
         Editable->False]}],
       SeriesData[$CellContext`q, 0, {
         Rational[7, 559872], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[254521, 19595520], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[21208469, 19595520], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-2141274337, 3265920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-436455080941, 9797760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-8043883306813, 6531840], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-70596332554177, 3919104], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[-289466108764979, 2799360], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[307669392722141, 181440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[71579926466064479, 1224720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[9808837049402432849, 9797760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[251317000273500054361, 19595520], 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[32981983718775350971, 241920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[2745585532973488256273, 2177280], 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[34072637347273654404883, 3265920], 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[64200667899819234551933, 816480], 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         Rational[5359724906827843932267529, 9797760]}, -52, 721, 48],
       Editable->False]}], "]"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9355740431643467`*^9, 3.935574109410119*^9}, {
   3.9355742548904076`*^9, 3.9355742766404514`*^9}, {3.9355750883955917`*^9, 
   3.9355750908763723`*^9}, {3.935575212264533*^9, 3.9355752361656156`*^9}, {
   3.9355761763752117`*^9, 3.9355761925796947`*^9}, {3.9355772068129673`*^9, 
   3.9355772188449726`*^9}, 3.9355780481200185`*^9, {3.93563567976298*^9, 
   3.93563569401082*^9}, {3.935638081286084*^9, 3.935638154654928*^9}, {
   3.9356433268162727`*^9, 3.9356434521028852`*^9}, {3.9366807535398054`*^9, 
   3.936680760213727*^9}, {3.9435468944183817`*^9, 
   3.943546897871728*^9}},ExpressionUUID->"44c3885f-74b4-4bbd-8315-\
dd9dc5b10872"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "This", " ", "is", " ", "the", " ", "difference", " ", "at", " ", "n"}], 
    "=", 
    RowBox[{
     RowBox[{
     "3", " ", "corrected", " ", "with", " ", "a", " ", "mock", " ", 
      "modular", " ", "form", " ", "to", " ", "account", " ", "for", " ", 
      "difference", " ", "at", " ", "n"}], "=", "2"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"mod\[Delta]g111", "[", 
    RowBox[{"q_", ",", "\[Mu]_", ",", "NMax_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Delta]g111", "[", 
     RowBox[{"q", ",", "\[Mu]", ",", "NMax"}], "]"}], "-", 
    RowBox[{"2", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Qckg21", "[", 
         RowBox[{"q", ",", "\[Mu]", ",", "\[Rho]"}], "]"}], 
        RowBox[{"\[Delta]g11", "[", 
         RowBox[{"q", ",", "\[Rho]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Rho]", ",", "0", ",", "1"}], "}"}]}], 
      "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.935572230560681*^9, 3.93557230386617*^9}, {
   3.93557237942704*^9, 3.9355724086688533`*^9}, {3.9356385666124864`*^9, 
   3.935638576681555*^9}, {3.935643471019678*^9, 3.9356434781009483`*^9}, {
   3.9362641143308487`*^9, 3.9362641143736506`*^9}, {3.9364262692367973`*^9, 
   3.936426270486942*^9}, {3.936428100216257*^9, 3.936428100647765*^9}, 
   3.9366736802630143`*^9, {3.94354690319733*^9, 
   3.9435469098456187`*^9}},ExpressionUUID->"79025355-a2ae-45b3-a792-\
f07a8e2e3538"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vth310m1", "[", 
   RowBox[{"q_", ",", "y_", ",", "\[Kappa]_", ",", "\[Mu]_", ",", "NMax_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["q", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l1", "2"], "-", 
           RowBox[{"l1", " ", "l2"}]}], ")"}], "+", 
         SuperscriptBox["l2", "2"]}]], 
       SuperscriptBox["y", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"(", 
          RowBox[{"l1", "+", "l2"}], ")"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"l1", ",", 
        RowBox[{
         RowBox[{"-", "NMax"}], "+", 
         FractionBox["\[Mu]", "\[Kappa]"]}], ",", 
        RowBox[{"NMax", "+", 
         FractionBox["\[Mu]", "\[Kappa]"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l2", ",", 
        RowBox[{
         RowBox[{"-", "NMax"}], "+", 
         FractionBox[
          RowBox[{"2", "\[Mu]"}], "\[Kappa]"]}], ",", 
        RowBox[{"NMax", "+", 
         FractionBox[
          RowBox[{"2", "\[Mu]"}], "\[Kappa]"]}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.934944845029172*^9, 3.9349450579021883`*^9}, {
   3.9349450910450287`*^9, 3.9349450949138746`*^9}, {3.939711794897402*^9, 
   3.9397118239321413`*^9}, 3.942726477489205*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"b464916d-1b6f-4dae-a351-8c1c596be7fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Phi111", "[", 
   RowBox[{"q_", ",", "z_", ",", "NMax_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Phi111", "[", 
    RowBox[{"q", ",", "z", ",", "NMax"}], "]"}], "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mod\[Delta]g111", "[", 
          RowBox[{"q", ",", "\[Mu]", ",", "NMax"}], "]"}], 
         RowBox[{"vth310m1", "[", 
          RowBox[{"q", ",", "y", ",", "3", ",", "\[Mu]", ",", 
           RowBox[{"1", "+", "NMax"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", "0", ",", "2"}], "}"}]}], "]"}], "/.", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"Exp", "[", 
        RowBox[{"2", "Pi", " ", "I", " ", "z"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.934945258089202*^9, 3.9349453001178827`*^9}, {
   3.9349463977913046`*^9, 3.93494639964434*^9}, {3.934947753245949*^9, 
   3.9349477546219473`*^9}, {3.935138431297527*^9, 3.935138511766979*^9}, {
   3.9354675789411087`*^9, 3.9354676352229834`*^9}, 3.935572422566699*^9, {
   3.936249620631229*^9, 3.936249620909851*^9}, {3.936255187438531*^9, 
   3.936255259680092*^9}, {3.9362553183507657`*^9, 3.9362553199756327`*^9}, {
   3.936679904297442*^9, 3.9366799124995003`*^9}, {3.9366799434057894`*^9, 
   3.9366799461780047`*^9}, {3.9366804113473277`*^9, 3.936680412335823*^9}, {
   3.9366805033124776`*^9, 3.936680504267214*^9}, 3.9366810416344337`*^9, {
   3.9380120939437428`*^9, 3.9380121437682714`*^9}, 3.939711907017132*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"295ee24f-6451-4c9c-969b-48787205ebb5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Decompose", " ", "in", " ", "the", " ", "basis", " ", "of", " ", "Jacobi",
     " ", "forms"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Phi111", " ", "is", " ", "supposed", " ", "to", " ", "be", " ", "a", " ", 
    "Jacobi", " ", "form", " ", "of", " ", "weight", " ", "4", " ", "and", 
    " ", "index", " ", "4"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.935724668631117*^9, 3.935724685850799*^9}, {
   3.9357253837603545`*^9, 3.9357253934698076`*^9}, {3.9380135147987986`*^9, 
   3.938013526330468*^9}, 3.943527910281212*^9, {3.9435469136692743`*^9, 
   3.9435469194989805`*^9}},ExpressionUUID->"f08bffd2-b854-4003-b7ba-\
fa209708a520"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Define", " ", "the", " ", "basis"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"phi01", "[", 
      RowBox[{"q_", ",", "z_", ",", "NMax_"}], "]"}], ":=", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox[
              RowBox[{"th2", "[", 
               RowBox[{"q", ",", "y", ",", "NMax"}], "]"}], 
              RowBox[{"Th2", "[", 
               RowBox[{"q", ",", "NMax"}], "]"}]], ")"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox[
              RowBox[{"th3", "[", 
               RowBox[{"q", ",", "y", ",", "NMax"}], "]"}], 
              RowBox[{"Th3", "[", 
               RowBox[{"q", ",", "NMax"}], "]"}]], ")"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox[
              RowBox[{"th4", "[", 
               RowBox[{"q", ",", "y", ",", "NMax"}], "]"}], 
              RowBox[{"Th4", "[", 
               RowBox[{"q", ",", "NMax"}], "]"}]], ")"}], "2"]}], ")"}]}], "/.", 
        RowBox[{"y", "\[Rule]", 
         RowBox[{"Exp", "[", 
          RowBox[{"2", " ", "Pi", " ", "I", " ", "z"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "12"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "NMax"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"phim21", "[", 
      RowBox[{"q_", ",", "z_", ",", "NMax_"}], "]"}], ":=", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"th1", "[", 
            RowBox[{"q", ",", "y", ",", "NMax"}], "]"}], ")"}], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"eta", "[", 
            RowBox[{"q", ",", 
             SuperscriptBox["NMax", "2"]}], "]"}], ")"}], "6"]], "/.", 
        RowBox[{"y", "\[Rule]", 
         RowBox[{"Exp", "[", 
          RowBox[{"2", " ", "Pi", " ", "I", " ", "z"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "12"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "NMax"}], "}"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9357246867868333`*^9, 3.935724744723049*^9}, {
   3.935725491112788*^9, 3.9357255234930897`*^9}, {3.935725865014106*^9, 
   3.9357258821414967`*^9}, {3.936159017550914*^9, 3.936159017772087*^9}, {
   3.9361620733710165`*^9, 3.936162086068499*^9}, {3.936176890768575*^9, 
   3.9361769651601305`*^9}, {3.936177616636291*^9, 3.936177628817869*^9}, {
   3.9361780014487233`*^9, 3.9361780019061213`*^9}, {3.9362564518039265`*^9, 
   3.936256491845476*^9}, {3.936443095215458*^9, 3.9364431207169833`*^9}, {
   3.936674029731759*^9, 3.93667407537267*^9}, {3.936674532319832*^9, 
   3.936674541188721*^9}, 3.936674577315236*^9, {3.9366767700182114`*^9, 
   3.936676787669156*^9}, {3.936679865823017*^9, 3.9366798848806615`*^9}, {
   3.936680348933448*^9, 3.9366803889147573`*^9}, {3.938006641587888*^9, 
   3.9380066861833153`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"4b3f7ebe-2e2b-4186-afca-f58ec7a7eeec"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Phi111", "[", 
       RowBox[{"q", ",", "z", ",", "8"}], "]"}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"phi01", "[", 
         RowBox[{"q", ",", "z", ",", "8"}], "]"}], 
        SuperscriptBox[
         RowBox[{"Delta", "[", 
          RowBox[{"q", ",", "8"}], "]"}], "2"]], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"\[Alpha]", " ", 
          SuperscriptBox[
           RowBox[{"E4", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "7"]}], "+", 
         RowBox[{"\[Beta]", " ", 
          SuperscriptBox[
           RowBox[{"E6", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"E4", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "4"]}], "+", 
         RowBox[{"\[Delta]", " ", 
          SuperscriptBox[
           RowBox[{"E6", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "4"], 
          SuperscriptBox[
           RowBox[{"E4", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "1"]}]}], ")"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "18"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "0", ",", "12"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9380117086593094`*^9, 3.938011739419834*^9}, 
   3.9380117777568197`*^9, {3.938052198691986*^9, 3.9380521992381535`*^9}, {
   3.9397119236800685`*^9, 3.939711987184808*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"48611cbf-8a44-4ae9-a527-eb11cfa461c9"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.938014449312459*^9},ExpressionUUID->"57c0a960-a9cf-4724-9f82-\
91f259bec0e2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Phi111", "[", 
       RowBox[{"q", ",", "z", ",", "8"}], "]"}], "-", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"phi01", "[", 
          RowBox[{"q", ",", "z", ",", "8"}], "]"}], "4"], 
        SuperscriptBox[
         RowBox[{"Delta", "[", 
          RowBox[{"q", ",", "8"}], "]"}], "2"]], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          FractionBox["22559", "269622877555261440"], " ", 
          SuperscriptBox[
           RowBox[{"E4", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "7"]}], "+", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["99247", "269622877555261440"]}], " ", 
          SuperscriptBox[
           RowBox[{"E6", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"E4", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "4"]}], "+", 
         RowBox[{
          FractionBox["1123", "7489524376535040"], " ", 
          SuperscriptBox[
           RowBox[{"E6", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "4"], 
          SuperscriptBox[
           RowBox[{"E4", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "1"]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"phim21", "[", 
          RowBox[{"q", ",", "z", ",", "12"}], "]"}], 
         SuperscriptBox[
          RowBox[{"phi01", "[", 
           RowBox[{"q", ",", "z", ",", "12"}], "]"}], "3"]}], 
        SuperscriptBox[
         RowBox[{"Delta", "[", 
          RowBox[{"q", ",", "12"}], "]"}], "2"]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["5773", "11234286564802560"], "  ", 
          SuperscriptBox[
           RowBox[{"E4", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "6"], 
          RowBox[{"E6", "[", 
           RowBox[{"q", ",", "10"}], "]"}]}], "-", 
         RowBox[{
          FractionBox[
           RowBox[{" ", "13823"}], "11234286564802560"], " ", 
          SuperscriptBox[
           RowBox[{"E4", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "3"], 
          SuperscriptBox[
           RowBox[{"E6", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "3"]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{" ", "13"}], "40122452017152"], 
          SuperscriptBox[
           RowBox[{"E6", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "5"]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"phim21", "[", 
           RowBox[{"q", ",", "z", ",", "12"}], "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"phi01", "[", 
           RowBox[{"q", ",", "z", ",", "12"}], "]"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"Delta", "[", 
          RowBox[{"q", ",", "12"}], "]"}], "2"]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["22559", "44937146259210240"], " ", 
          SuperscriptBox[
           RowBox[{"E4", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "8"]}], "+", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["99247", "44937146259210240"]}], " ", 
          SuperscriptBox[
           RowBox[{"E4", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "5"], 
          SuperscriptBox[
           RowBox[{"E6", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "2"]}], "+", 
         RowBox[{
          FractionBox["1123", "1248254062755840"], " ", 
          SuperscriptBox[
           RowBox[{"E4", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"E6", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "4"]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"phim21", "[", 
           RowBox[{"q", ",", "z", ",", "12"}], "]"}], "3"], 
         SuperscriptBox[
          RowBox[{"phi01", "[", 
           RowBox[{"q", ",", "z", ",", "12"}], "]"}], "1"]}], 
        SuperscriptBox[
         RowBox[{"Delta", "[", 
          RowBox[{"q", ",", "12"}], "]"}], "2"]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["977", "4814694242058240"]}], " ", 
          SuperscriptBox[
           RowBox[{"E4", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "7"], 
          RowBox[{"E6", "[", 
           RowBox[{"q", ",", "10"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["74087", "33702859694407680"]}], " ", 
          SuperscriptBox[
           RowBox[{"E4", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "4"], 
          SuperscriptBox[
           RowBox[{"E6", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "3"]}], "+", 
         RowBox[{
          FractionBox["167", "117023818383360"], " ", 
          RowBox[{"E4", "[", 
           RowBox[{"q", ",", "10"}], "]"}], 
          SuperscriptBox[
           RowBox[{"E6", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "5"]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"phim21", "[", 
          RowBox[{"q", ",", "z", ",", "12"}], "]"}], "4"], 
        SuperscriptBox[
         RowBox[{"Delta", "[", 
          RowBox[{"q", ",", "12"}], "]"}], "2"]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["22559", "29958097506140160"], 
          SuperscriptBox[
           RowBox[{"E4", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "9"]}], "+", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["390109", "89874292518420480"]}], " ", 
          SuperscriptBox[
           RowBox[{"E4", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "6"], 
          SuperscriptBox[
           RowBox[{"E6", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "2"]}], "+", 
         RowBox[{
          FractionBox["85613", "22468573129605120"], " ", 
          SuperscriptBox[
           RowBox[{"E4", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "3"], 
          SuperscriptBox[
           RowBox[{"E6", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "4"]}], "+", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["13", "20061226008576"]}], " ", 
          SuperscriptBox[
           RowBox[{"E6", "[", 
            RowBox[{"q", ",", "10"}], "]"}], "6"]}]}], ")"}]}]}], "]"}], " ", 
    ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "18"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "0", ",", "12"}], "}"}]}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.9357260098186617`*^9, 3.9357260144147635`*^9}, {
   3.9366802821895175`*^9, 3.9366803175724573`*^9}, {3.9366804264111695`*^9, 
   3.936680454091045*^9}, 3.936680508967708*^9, 3.9366810927829285`*^9, {
   3.938006630465172*^9, 3.93800663571484*^9}, {3.9380117729155664`*^9, 
   3.938011808983591*^9}, {3.938011869876756*^9, 3.9380118847178173`*^9}, {
   3.938011919412609*^9, 3.9380119333228645`*^9}, {3.938012136992569*^9, 
   3.938012140176433*^9}, {3.938012238440136*^9, 3.938012285996894*^9}, {
   3.9380123494325294`*^9, 3.938012363967311*^9}, {3.938012422649436*^9, 
   3.938012452610187*^9}, {3.9380125422237597`*^9, 3.9380125721166005`*^9}, 
   3.9380126369384365`*^9, {3.938012684635775*^9, 3.93801271145537*^9}, {
   3.938012927335701*^9, 3.938012977342061*^9}, {3.9380132745903444`*^9, 
   3.9380133008842587`*^9}, {3.938013352429126*^9, 3.9380133799268155`*^9}, {
   3.9380134466036644`*^9, 3.938013451343029*^9}, {3.9380138679988685`*^9, 
   3.938014076166142*^9}, {3.9380142261027665`*^9, 3.9380142295048265`*^9}, {
   3.938014303259388*^9, 3.938014374562907*^9}, {3.938014457619635*^9, 
   3.9380145496526346`*^9}, {3.9380146435327406`*^9, 3.938014682892064*^9}, {
   3.9380560726646748`*^9, 3.9380560739781785`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"75a56be0-a9de-4f38-aca1-be9664644ff2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "7"],
    SeriesData[$CellContext`q, 0, {}, 7, 7, 1],
    Editable->False], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{"4321291418438183509", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["q", "6"]}], "179159040"], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], 
         RowBox[{"13", "/", "2"}]],
        SeriesData[$CellContext`q, 0, {}, 12, 13, 2],
        Editable->False]}],
      SeriesData[$CellContext`q, 0, {
       Rational[4321291418438183509, 179159040] Pi^2}, 12, 13, 2],
      Editable->False], ")"}], " ", 
    SuperscriptBox["z", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"100705029846519866479", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["q", "6"]}], "3762339840"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], 
         RowBox[{"49", "/", "8"}]],
        SeriesData[$CellContext`q, 0, {}, 48, 49, 8],
        Editable->False]}],
      SeriesData[$CellContext`q, 0, {
       Rational[-100705029846519866479, 3762339840] Pi^4}, 48, 49, 8],
      Editable->False], ")"}], " ", 
    SuperscriptBox["z", "4"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{"224541550209684029251", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["q", "6"]}], "9405849600"], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], 
         RowBox[{"49", "/", "8"}]],
        SeriesData[$CellContext`q, 0, {}, 48, 49, 8],
        Editable->False]}],
      SeriesData[$CellContext`q, 0, {
       Rational[224541550209684029251, 9405849600] Pi^6}, 48, 49, 8],
      Editable->False], ")"}], " ", 
    SuperscriptBox["z", "6"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{"34104582661882171027", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["q", "6"]}], "6270566400"], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], 
         RowBox[{"49", "/", "8"}]],
        SeriesData[$CellContext`q, 0, {}, 48, 49, 8],
        Editable->False]}],
      SeriesData[$CellContext`q, 0, {
       Rational[34104582661882171027, 6270566400] Pi^8}, 48, 49, 8],
      Editable->False], ")"}], " ", 
    SuperscriptBox["z", "8"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"286205959176064048619507", " ", 
          SuperscriptBox["\[Pi]", "10"], " ", 
          SuperscriptBox["q", "6"]}], "8888527872000"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], 
         RowBox[{"49", "/", "8"}]],
        SeriesData[$CellContext`q, 0, {}, 48, 49, 8],
        Editable->False]}],
      SeriesData[$CellContext`q, 0, {
       Rational[-286205959176064048619507, 8888527872000] Pi^10}, 48, 49, 8],
      Editable->False], ")"}], " ", 
    SuperscriptBox["z", "10"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{"3745061743615278219397027", " ", 
         SuperscriptBox["\[Pi]", "12"], " ", 
         SuperscriptBox["q", "6"]}], "97773806592000"], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], 
         RowBox[{"49", "/", "8"}]],
        SeriesData[$CellContext`q, 0, {}, 48, 49, 8],
        Editable->False]}],
      SeriesData[$CellContext`q, 0, {
       Rational[3745061743615278219397027, 97773806592000] Pi^12}, 48, 49, 8],
      Editable->False], ")"}], " ", 
    SuperscriptBox["z", "12"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "z", "]"}], "13"],
    SeriesData[$CellContext`z, 0, {}, 0, 13, 1],
    Editable->False]}],
  SeriesData[$CellContext`z, 0, {
    SeriesData[$CellContext`q, 0, {}, 7, 7, 1], 0, 
    SeriesData[$CellContext`q, 0, {
     Rational[4321291418438183509, 179159040] Pi^2}, 12, 13, 2], 0, 
    SeriesData[$CellContext`q, 0, {
     Rational[-100705029846519866479, 3762339840] Pi^4}, 48, 49, 8], 0, 
    SeriesData[$CellContext`q, 0, {
     Rational[224541550209684029251, 9405849600] Pi^6}, 48, 49, 8], 0, 
    SeriesData[$CellContext`q, 0, {
     Rational[34104582661882171027, 6270566400] Pi^8}, 48, 49, 8], 0, 
    SeriesData[$CellContext`q, 0, {
     Rational[-286205959176064048619507, 8888527872000] Pi^10}, 48, 49, 8], 0, 
    SeriesData[$CellContext`q, 0, {
     Rational[3745061743615278219397027, 97773806592000] Pi^12}, 48, 49, 8]}, 
   0, 13, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.93801183480095*^9, 3.9380119166417837`*^9, 3.9380120918347793`*^9, 
   3.938012174041627*^9, {3.9380122527815247`*^9, 3.9380122577577043`*^9}, 
   3.9380122887165775`*^9, 3.9380123523649216`*^9, {3.9380124128277283`*^9, 
   3.9380124542555113`*^9}, 3.938012545200185*^9, 3.938012575617077*^9, 
   3.9380126391355968`*^9, {3.9380126967276196`*^9, 3.9380127142301283`*^9}, {
   3.9380129355880814`*^9, 3.9380129826788015`*^9}, 3.9380130331016073`*^9, {
   3.9380132790772514`*^9, 3.9380133037163754`*^9}, {3.938013358040303*^9, 
   3.938013383713129*^9}, 3.9380134539256506`*^9, 3.9380135338278832`*^9, 
   3.9380137453269773`*^9, {3.938013871016309*^9, 3.938013971379875*^9}, 
   3.9380141115371437`*^9, 3.938014238483617*^9, {3.938014316588704*^9, 
   3.9380143259428325`*^9}, 3.938014384671365*^9, {3.9380144728231335`*^9, 
   3.9380144851475506`*^9}, 3.9380145599194927`*^9, {3.9380146769935093`*^9, 
   3.938014688805933*^9}, {3.93805606089639*^9, 3.9380560772225547`*^9}, 
   3.938255136406556*^9, 3.9427203890144196`*^9, 3.942721362307641*^9, 
   3.9427265207488213`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"fd167813-2ae2-4eda-a154-7b4b99b6721e"]
}, Open  ]]
},
WindowSize->{1068, 605.25},
WindowMargins->{{24, Automatic}, {-1.5, Automatic}},
FrontEndVersion->"13.3 for Microsoft Windows (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0be72133-f3da-4504-9cf9-da04711f2e29"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 424, 10, 102, "Input",ExpressionUUID->"0f0ace82-f3e9-46d4-8822-cc43c1fcda1f"],
Cell[985, 32, 11512, 332, 565, "Input",ExpressionUUID->"294366ae-6397-43b5-a1a0-c801783fb0ac"],
Cell[12500, 366, 3394, 87, 67, "Input",ExpressionUUID->"ce7c39a2-1b8a-4ad7-9690-9dad641fb544"],
Cell[15897, 455, 12290, 280, 435, "Input",ExpressionUUID->"2580bd04-a7d7-4a8c-a96c-45bfcba3689f"],
Cell[CellGroupData[{
Cell[28212, 739, 1669, 37, 69, "Input",ExpressionUUID->"b676a656-b846-4cf5-a9d7-d6e3a942dd51",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[29884, 778, 3405, 85, 271, "Input",ExpressionUUID->"c141bfd9-aca0-403a-aaa4-f37ca84e41d5",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[33304, 866, 12615, 259, 423, "Input",ExpressionUUID->"76974162-5a2d-409d-8900-c27e9da0f633"],
Cell[45922, 1127, 1031, 22, 86, "Input",ExpressionUUID->"c2a3171c-1636-4a28-89b2-87965a70de10"],
Cell[46956, 1151, 2552, 63, 108, "Input",ExpressionUUID->"61880454-7a59-44e9-a7be-de52e1a375b9"],
Cell[49511, 1216, 39126, 785, 1237, "Input",ExpressionUUID->"44c3885f-74b4-4bbd-8315-dd9dc5b10872"],
Cell[88640, 2003, 1516, 37, 62, "Input",ExpressionUUID->"79025355-a2ae-45b3-a792-f07a8e2e3538"],
Cell[90159, 2042, 1509, 43, 104, "Input",ExpressionUUID->"b464916d-1b6f-4dae-a351-8c1c596be7fd"],
Cell[91671, 2087, 1781, 37, 62, "Input",ExpressionUUID->"295ee24f-6451-4c9c-969b-48787205ebb5"],
Cell[93455, 2126, 792, 16, 86, "Input",ExpressionUUID->"f08bffd2-b854-4003-b7ba-fa209708a520"],
Cell[94250, 2144, 3347, 82, 174, "Input",ExpressionUUID->"4b3f7ebe-2e2b-4186-afca-f58ec7a7eeec"],
Cell[97600, 2228, 1608, 42, 83, "Input",ExpressionUUID->"48611cbf-8a44-4ae9-a527-eb11cfa461c9"],
Cell[99211, 2272, 128, 3, 28, "Input",ExpressionUUID->"57c0a960-a9cf-4724-9f82-91f259bec0e2"],
Cell[CellGroupData[{
Cell[99364, 2279, 8013, 209, 530, "Input",ExpressionUUID->"75a56be0-a9de-4f38-aca1-be9664644ff2"],
Cell[107380, 2490, 6193, 155, 144, "Output",ExpressionUUID->"fd167813-2ae2-4eda-a154-7b4b99b6721e"]
}, Open  ]]
}
]
*)



==> SolData.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    553260,      13587]
NotebookOptionsPosition[    497698,      12825]
NotebookOutlinePosition[    498099,      12841]
CellTagsIndexPosition[    498056,      12838]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "Theta-series-An.m"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "CYlib.m"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "Soln3.m"}]}], "Input",ExpressionUUID->"a873993f-90cb-411c-\
8488-e5ac267e63d3"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Ungroup", " ", "cells", " ", "to", " ", "read", " ", "results"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9436748752497773`*^9, 
  3.943674899445266*^9}},ExpressionUUID->"024ee8f2-d733-4662-8450-\
783431a2dcb1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                  "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
           "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
   "******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**", "          ", "Two"}], " ", "charges"}], 
    "          ", "**", "**", "**"}], "******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**"}], "******)"}]}]], "Input",
 CellChangeTimes->{{3.941111606115163*^9, 3.9411116343660817`*^9}, {
  3.94316273400261*^9, 3.9431627345658073`*^9}, {3.9436748318625345`*^9, 
  3.943674837697713*^9}},ExpressionUUID->"8ac4cc49-798c-4a23-98b3-\
d49cff9281bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Compute", " ", "some", " ", "solutions", " ", "with", " ", "two", " ", 
    "charges"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Vector", "-", 
     RowBox[{"like", " ", 
      RowBox[{"index", ":", " ", 
       SubscriptBox["\[Mu]", "0"]}]}]}], "=", " ", 
    RowBox[{
     RowBox[{
      FractionBox["r", "r0"], 
      SubscriptBox["\[Mu]", "1"]}], "-", 
     RowBox[{
      FractionBox[
       SubscriptBox["r", "1"], "r0"], "\[Mu]"}], " ", "+", " ", 
     RowBox[{
      FractionBox[
       RowBox[{"r", " ", 
        SubscriptBox["r", "1"]}], 
       SuperscriptBox["r0", "2"]], " ", 
      SubscriptBox["\[Rho]", "1"], " ", "\[CapitalDelta]\[Mu]", " ", "as", 
      " ", "in", " ", 
      RowBox[{"(", 
       RowBox[{"D", ".24"}], ")"}]}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.9409955100538497`*^9, 3.940995546792534*^9}, {
  3.9431627433905144`*^9, 3.9431627891485043`*^9}, {3.9436748234146967`*^9, 
  3.943674831874504*^9}, {3.9436901649779787`*^9, 3.94369016532487*^9}, {
  3.9436901973172436`*^9, 3.9436902296390467`*^9}, {3.94369305037704*^9, 
  3.943693052268052*^9}},ExpressionUUID->"35a0379b-dfce-435b-86db-\
23043fa3a7f0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"With", " ", "\[Kappa]"}], " ", "=", "1"}], ",", " ", 
   RowBox[{
    SubscriptBox["r", "i"], "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]}], ",", "  ", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{">", " ", 
      SubscriptBox["\[Kappa]", "12"]}]}], "=", "3"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.941110814248831*^9, 3.9411108226461725`*^9}, 
   3.9411115735068445`*^9, {3.943162623652602*^9, 3.9431626238916845`*^9}, {
   3.94316265619394*^9, 3.9431626565921283`*^9}, 3.943162690040718*^9, {
   3.9431632940624857`*^9, 3.943163327244918*^9}, {3.9436748208948603`*^9, 
   3.943674831878504*^9}},ExpressionUUID->"bad935c0-fbf1-4d79-b101-\
332c693d9be5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Reminder", ":", " ", "\[Kappa]"}], " ", "=", "1"}], ",", " ", 
    RowBox[{
     SubscriptBox["r", 
      RowBox[{"1", "-", "2"}]], "=", "1"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", "--"}], ">", " ", 
      SubscriptBox["\[Kappa]", "12"]}], "=", "3"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"gvec", "[", 
        RowBox[{"q", ",", "1", ",", "1", ",", "2", ",", "\[Mu]", ",", "8"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "8"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Mu]", ",", "0", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9411108349451833`*^9, 3.9411108416978207`*^9}, 
   3.9411115735068445`*^9, {3.9431632940624857`*^9, 3.9431633000862675`*^9}, 
   3.9436748318825045`*^9},ExpressionUUID->"d29a05f4-dd0b-4818-a947-\
cd0bb8300553"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["\[Mu]=", 0],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.9411108420492363`*^9, 3.9411115735068445`*^9, {3.9431632940624857`*^9, 
   3.9431633000862675`*^9}},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"a19dccfb-9047-4097-a901-edff977f3757"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["23", 
    RowBox[{"248832", " ", "q"}]], "-", 
   FractionBox["588457", "2903040"], "-", 
   FractionBox[
    RowBox[{"4374197", " ", "q"}], "181440"], "-", 
   FractionBox[
    RowBox[{"1405439843", " ", 
     SuperscriptBox["q", "2"]}], "435456"], "-", 
   FractionBox[
    RowBox[{"45080954077", " ", 
     SuperscriptBox["q", "3"]}], "241920"], "-", 
   FractionBox[
    RowBox[{"18356399752001", " ", 
     SuperscriptBox["q", "4"]}], "2903040"], "-", 
   FractionBox[
    RowBox[{"326985343617523", " ", 
     SuperscriptBox["q", "5"]}], "2177280"], "-", 
   FractionBox[
    RowBox[{"1998756778032397", " ", 
     SuperscriptBox["q", "6"]}], "725760"], "-", 
   FractionBox[
    RowBox[{"13340225185984769", " ", 
     SuperscriptBox["q", "7"]}], "322560"], "-", 
   FractionBox[
    RowBox[{"1150350769978239721", " ", 
     SuperscriptBox["q", "8"]}], "2177280"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "48"}]],
    SeriesData[$CellContext`q, 0, {}, -48, 385, 48],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[23, 248832], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 
    Rational[-588457, 2903040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[-4374197, 181440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[-1405439843, 435456], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-45080954077, 241920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-18356399752001, 2903040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-326985343617523, 2177280], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1998756778032397, 725760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-13340225185984769, 322560], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1150350769978239721, 2177280]}, -48, 385, 48],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.9411109490332565`*^9, 3.9411115735068445`*^9, {3.9431632940624857`*^9, 
   3.9431633000874543`*^9}},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"0ba479cb-c5d1-44ba-89db-1693f54f0994"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["\[Mu]=", 1],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.9411109490497084`*^9, 3.9411115735068445`*^9, {3.9431632940624857`*^9, 
   3.9431633000874543`*^9}},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"52e38c48-c1e2-489f-8706-ef2be3780af8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["7", 
    RowBox[{"559872", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "12"}]]}]], "+", 
   FractionBox["254521", 
    RowBox[{"19595520", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "12"}]]}]], "+", 
   FractionBox[
    RowBox[{"21208469", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "12"}]]}], "19595520"], "-", 
   FractionBox[
    RowBox[{"2141274337", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "12"}]]}], "3265920"], "-", 
   FractionBox[
    RowBox[{"436455080941", " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "12"}]]}], "9797760"], "-", 
   FractionBox[
    RowBox[{"8043883306813", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "12"}]]}], "6531840"], "-", 
   FractionBox[
    RowBox[{"70596332554177", " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "12"}]]}], "3919104"], "-", 
   FractionBox[
    RowBox[{"289466108764979", " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "12"}]]}], "2799360"], "+", 
   FractionBox[
    RowBox[{"307669392722141", " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "12"}]]}], "181440"], "+", 
   FractionBox[
    RowBox[{"143159852932128643", " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "12"}]]}], "2449440"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "48"}]],
    SeriesData[$CellContext`q, 0, {}, -52, 385, 48],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[7, 559872], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[254521, 19595520], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[21208469, 19595520], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2141274337, 3265920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-436455080941, 9797760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-8043883306813, 6531840], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-70596332554177, 3919104], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-289466108764979, 2799360], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[307669392722141, 181440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[143159852932128643, 2449440]}, -52, 385, 48],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.941111053650976*^9, 3.9411115735068445`*^9, {3.9431632940624857`*^9, 
   3.9431633000874543`*^9}},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"a859744e-406d-49af-9df1-1a98c491625d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["\[Mu]=", 2],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.941111053652974*^9, 3.9411115735068445`*^9, {3.9431632940624857`*^9, 
   3.9431633000874543`*^9}},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"eecc49a2-2ec0-4b77-b801-e544f6d9e45d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["5", 
    RowBox[{"4478976", " ", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "3"}]]}]], "+", 
   FractionBox["12343", 
    RowBox[{"2612736", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "3"}]]}]], "+", 
   FractionBox[
    RowBox[{"20174263", " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "3"}]]}], "39191040"], "-", 
   FractionBox[
    RowBox[{"22053267949", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "3"}]]}], "78382080"], "-", 
   FractionBox[
    RowBox[{"578517733229", " ", 
     SuperscriptBox["q", 
      RowBox[{"8", "/", "3"}]]}], "39191040"], "-", 
   FractionBox[
    RowBox[{"678670136857", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "3"}]]}], "2449440"], "-", 
   FractionBox[
    RowBox[{"223277357377", " ", 
     SuperscriptBox["q", 
      RowBox[{"14", "/", "3"}]]}], "1632960"], "+", 
   FractionBox[
    RowBox[{"754932817919599", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "3"}]]}], "6531840"], "+", 
   FractionBox[
    RowBox[{"2198602487769755", " ", 
     SuperscriptBox["q", 
      RowBox[{"20", "/", "3"}]]}], "653184"], "+", 
   FractionBox[
    RowBox[{"480402241861114099", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "3"}]]}], "7838208"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "48"}]],
    SeriesData[$CellContext`q, 0, {}, -64, 385, 48],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[5, 4478976], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 
    Rational[12343, 2612736], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 
    Rational[20174263, 39191040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-22053267949, 78382080], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-578517733229, 39191040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-678670136857, 2449440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-223277357377, 1632960], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[754932817919599, 6531840], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[2198602487769755, 653184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[480402241861114099, 7838208]}, -64, 385, 48],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.941111140127451*^9, 3.9411115735068445`*^9, {3.9431632940624857`*^9, 
   3.9431633000874543`*^9}},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"49b931e3-d2e3-45b3-bf01-af939f975a53"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["\[Mu]=", 3],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.9411111401324444`*^9, 3.9411115735068445`*^9, {3.943163294063572*^9, 
   3.9431633000874543`*^9}},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"f4616536-d28b-4bfe-a342-53ac17456df3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["221", 
    RowBox[{"725760", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "4"}]]}]], "+", 
   FractionBox[
    RowBox[{"12463", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "4"}]]}], "72576"], "-", 
   FractionBox[
    RowBox[{"37963483", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "4"}]]}], "2177280"], "-", 
   FractionBox[
    RowBox[{"863218933", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "4"}]]}], "362880"], "-", 
   FractionBox[
    RowBox[{"3226760741", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "4"}]]}], "20160"], "-", 
   FractionBox[
    RowBox[{"6663319581967", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "4"}]]}], "1088640"], "-", 
   FractionBox[
    RowBox[{"38738609259101", " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "4"}]]}], "241920"], "-", 
   FractionBox[
    RowBox[{"115345074567433", " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "4"}]]}], "36288"], "-", 
   FractionBox[
    RowBox[{"110739444675550361", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "4"}]]}], "2177280"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "48"}]],
    SeriesData[$CellContext`q, 0, {}, -36, 385, 48],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[221, 725760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 
    Rational[12463, 72576], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 
    Rational[-37963483, 2177280], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-863218933, 362880], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-3226760741, 20160], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-6663319581967, 1088640], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-38738609259101, 241920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-115345074567433, 36288], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-110739444675550361, 2177280]}, -36, 385, 48],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.941111215520876*^9, 3.941111573507842*^9, {3.943163294063572*^9, 
   3.9431633000874543`*^9}},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"21b9110a-791c-4b70-9f0b-fb6f3ed34b37"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["\[Mu]=", 4],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.941111215524873*^9, 3.941111573507842*^9, {3.943163294063572*^9, 
   3.9431633000884514`*^9}},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"6a411ddd-43cf-4626-9481-ae43e17a8df6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["5", 
    RowBox[{"4478976", " ", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "3"}]]}]], "+", 
   FractionBox["12343", 
    RowBox[{"2612736", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "3"}]]}]], "+", 
   FractionBox[
    RowBox[{"20174263", " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "3"}]]}], "39191040"], "-", 
   FractionBox[
    RowBox[{"22053267949", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "3"}]]}], "78382080"], "-", 
   FractionBox[
    RowBox[{"578517733229", " ", 
     SuperscriptBox["q", 
      RowBox[{"8", "/", "3"}]]}], "39191040"], "-", 
   FractionBox[
    RowBox[{"678670136857", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "3"}]]}], "2449440"], "-", 
   FractionBox[
    RowBox[{"223277357377", " ", 
     SuperscriptBox["q", 
      RowBox[{"14", "/", "3"}]]}], "1632960"], "+", 
   FractionBox[
    RowBox[{"754932817919599", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "3"}]]}], "6531840"], "+", 
   FractionBox[
    RowBox[{"2198602487769755", " ", 
     SuperscriptBox["q", 
      RowBox[{"20", "/", "3"}]]}], "653184"], "+", 
   FractionBox[
    RowBox[{"480402241861114099", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "3"}]]}], "7838208"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "48"}]],
    SeriesData[$CellContext`q, 0, {}, -64, 385, 48],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[5, 4478976], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 
    Rational[12343, 2612736], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 
    Rational[20174263, 39191040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-22053267949, 78382080], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-578517733229, 39191040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-678670136857, 2449440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-223277357377, 1632960], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[754932817919599, 6531840], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[2198602487769755, 653184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[480402241861114099, 7838208]}, -64, 385, 48],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.9411112848778343`*^9, 3.941111573507842*^9, {3.943163294063572*^9, 
   3.9431633000884514`*^9}},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"194fae23-aa6d-49ee-b115-cf68c5db90c1"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"With", " ", "\[Kappa]"}], " ", "=", "1"}], ",", " ", 
   RowBox[{
    SubscriptBox["r", "i"], "=", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}]}], ",", "  ", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{">", " ", 
      SubscriptBox["\[Kappa]", "12"]}]}], "=", "2"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.941109372229663*^9, {3.9431626186230907`*^9, 3.9431626188328557`*^9}, {
   3.9431626490559473`*^9, 3.9431626494585915`*^9}, 3.943162697615505*^9, {
   3.943163294063572*^9, 3.9431633291910844`*^9}, {3.9436748209092646`*^9, 
   3.9436748318845034`*^9}},ExpressionUUID->"fd3ef802-c676-4e34-bcae-\
ee883d05afe6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Reminder", ":", " ", "\[Kappa]"}], " ", "=", "1"}], ",", " ", 
    RowBox[{
     SubscriptBox["r", 
      RowBox[{"1", "-", "2"}]], "=", "2"}], ",", " ", 
    RowBox[{
     RowBox[{"--", 
      RowBox[{">", " ", 
       SubscriptBox["\[Kappa]", "12"]}]}], "=", "2"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"gvec", "[", 
        RowBox[{
        "q", ",", "1", " ", ",", "2", ",", "2", ",", "\[Mu]", ",", "8"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "8"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Mu]", ",", "0", ",", "3"}], "}"}]}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.941107741875944*^9, 3.941107747597664*^9}, {
   3.9411093330098042`*^9, 3.941109372230744*^9}, {3.943163294063572*^9, 
   3.9431633056157627`*^9}, 
   3.9436748318875065`*^9},ExpressionUUID->"fec786d5-2bb7-43c7-b417-\
e5cebc49dbb7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["\[Mu]=", 0],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.9411077488006983`*^9, 3.941109372230744*^9, {3.943163294063572*^9, 
   3.9431633056157627`*^9}},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"ce62f0a1-a0b7-452b-8381-d92d30f42e75"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["5", 
    RowBox[{"120932352", " ", 
     SuperscriptBox["q", "2"]}]], "+", 
   FractionBox["761731", 
    RowBox[{"19752284160", " ", "q"}]], "-", 
   FractionBox["5964113", "41990400"], "-", 
   FractionBox[
    RowBox[{"2481864301319", " ", "q"}], "148142131200"], "-", 
   FractionBox[
    RowBox[{"2872361748037", " ", 
     SuperscriptBox["q", "2"]}], "823011840"], "-", 
   FractionBox[
    RowBox[{"2209512975931771", " ", 
     SuperscriptBox["q", "3"]}], "5486745600"], "-", 
   FractionBox[
    RowBox[{"41509779007262023", " ", 
     SuperscriptBox["q", "4"]}], "1234517760"], "-", 
   FractionBox[
    RowBox[{"49227475374711403543", " ", 
     SuperscriptBox["q", "5"]}], "24690355200"], "-", 
   FractionBox[
    RowBox[{"19464785233233206843", " ", 
     SuperscriptBox["q", "6"]}], "228614400"], "-", 
   FractionBox[
    RowBox[{"813735100163925079655303", " ", 
     SuperscriptBox["q", "7"]}], "296284262400"], "-", 
   FractionBox[
    RowBox[{"2599466423666832567348089", " ", 
     SuperscriptBox["q", "8"]}], "37035532800"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"257", "/", "32"}]],
    SeriesData[$CellContext`q, 0, {}, -64, 257, 32],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[5, 120932352], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[761731, 19752284160], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-5964113, 41990400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2481864301319, 148142131200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2872361748037, 823011840], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2209512975931771, 5486745600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-41509779007262023, 1234517760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-49227475374711403543, 24690355200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-19464785233233206843, 228614400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-813735100163925079655303, 296284262400], 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2599466423666832567348089, 37035532800]}, -64, 257, 32],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.9411077967605*^9, 3.941109372230744*^9, {3.943163294063572*^9, 
   3.9431633056157627`*^9}},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"22179c39-ef8e-4696-a618-e5c5943ab8db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["\[Mu]=", 1],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.9411077967697306`*^9, 3.941109372230744*^9, {3.943163294063572*^9, 
   3.9431633056157627`*^9}},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"723b3130-7c11-46ad-a874-79dedaa2d8d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["277841", 
    RowBox[{"16460236800", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "8"}]]}]], "+", 
   FractionBox["1059416423", 
    RowBox[{"148142131200", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "8"}]]}]], "+", 
   FractionBox[
    RowBox[{"74795669047", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "8"}]]}], "49380710400"], "-", 
   FractionBox[
    RowBox[{"1801948967597", " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "8"}]]}], "2743372800"], "-", 
   FractionBox[
    RowBox[{"16603156407869", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "8"}]]}], "111974400"], "-", 
   FractionBox[
    RowBox[{"416033291771649169", " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "8"}]]}], "24690355200"], "-", 
   FractionBox[
    RowBox[{"2105420048303835229", " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "8"}]]}], "1828915200"], "-", 
   FractionBox[
    RowBox[{"313599714564738170867", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "8"}]]}], "5925685248"], "-", 
   FractionBox[
    RowBox[{"88220836719674177597447", " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "8"}]]}], "49380710400"], "-", 
   FractionBox[
    RowBox[{"55429101913112616114847", " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "8"}]]}], "1175731200"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"257", "/", "32"}]],
    SeriesData[$CellContext`q, 0, {}, -36, 257, 32],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[277841, 16460236800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[1059416423, 148142131200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[74795669047, 49380710400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1801948967597, 2743372800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-16603156407869, 111974400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-416033291771649169, 24690355200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2105420048303835229, 1828915200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-313599714564738170867, 5925685248], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-88220836719674177597447, 49380710400], 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-55429101913112616114847, 1175731200]}, -36, 257, 32],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.941107849445418*^9, 3.941109372230744*^9, {3.9431632940645742`*^9, 
   3.943163305616762*^9}},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"8c0f81f5-e3bb-445e-9385-5098110982b9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["\[Mu]=", 2],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.9411078494524107`*^9, 3.941109372230744*^9, {3.9431632940645742`*^9, 
   3.943163305616762*^9}},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"af63ea8a-3fad-4261-92d0-0d1ef12005dd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["39977803", 
    RowBox[{"29628426240", " ", 
     SqrtBox["q"]}]], "+", 
   FractionBox[
    RowBox[{"3589837921", " ", 
     SqrtBox["q"]}], "12345177600"], "+", 
   FractionBox[
    RowBox[{"129752549", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "2"}]]}], "10886400"], "-", 
   FractionBox[
    RowBox[{"22102735798051", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "2"}]]}], "3086294400"], "-", 
   FractionBox[
    RowBox[{"114275375877392837", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "2"}]]}], "49380710400"], "-", 
   FractionBox[
    RowBox[{"936409392998996809", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "2"}]]}], "4115059200"], "-", 
   FractionBox[
    RowBox[{"4796069474036495173", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "2"}]]}], "377913600"], "-", 
   FractionBox[
    RowBox[{"1501044707018652100451", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "2"}]]}], "3086294400"], "-", 
   FractionBox[
    RowBox[{"77342357414981744924971", " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "2"}]]}], "5486745600"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"257", "/", "32"}]],
    SeriesData[$CellContext`q, 0, {}, -16, 257, 32],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[39977803, 29628426240], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[3589837921, 12345177600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[129752549, 10886400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-22102735798051, 3086294400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-114275375877392837, 49380710400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-936409392998996809, 4115059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-4796069474036495173, 377913600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1501044707018652100451, 3086294400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-77342357414981744924971, 5486745600]}, -16, 257, 32],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.9411079057412233`*^9, 3.941109372230744*^9, {3.9431632940645742`*^9, 
   3.943163305616762*^9}},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"3502f545-e760-4bbb-b32f-5fcb03c78c9a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["\[Mu]=", 3],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.941107905748342*^9, 3.9411093722317295`*^9, {3.9431632940645742`*^9, 
   3.943163305616762*^9}},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"0a1311b3-82a2-4c15-a24d-c6445686f08b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["277841", 
    RowBox[{"16460236800", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "8"}]]}]], "+", 
   FractionBox["1059416423", 
    RowBox[{"148142131200", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "8"}]]}]], "+", 
   FractionBox[
    RowBox[{"74795669047", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "8"}]]}], "49380710400"], "-", 
   FractionBox[
    RowBox[{"1801948967597", " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "8"}]]}], "2743372800"], "-", 
   FractionBox[
    RowBox[{"16603156407869", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "8"}]]}], "111974400"], "-", 
   FractionBox[
    RowBox[{"416033291771649169", " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "8"}]]}], "24690355200"], "-", 
   FractionBox[
    RowBox[{"2105420048303835229", " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "8"}]]}], "1828915200"], "-", 
   FractionBox[
    RowBox[{"313599714564738170867", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "8"}]]}], "5925685248"], "-", 
   FractionBox[
    RowBox[{"88220836719674177597447", " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "8"}]]}], "49380710400"], "-", 
   FractionBox[
    RowBox[{"55429101913112616114847", " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "8"}]]}], "1175731200"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"257", "/", "32"}]],
    SeriesData[$CellContext`q, 0, {}, -36, 257, 32],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[277841, 16460236800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[1059416423, 148142131200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[74795669047, 49380710400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1801948967597, 2743372800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-16603156407869, 111974400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-416033291771649169, 24690355200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2105420048303835229, 1828915200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-313599714564738170867, 5925685248], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-88220836719674177597447, 49380710400], 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-55429101913112616114847, 1175731200]}, -36, 257, 32],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.9411079615087175`*^9, 3.9411093722317295`*^9, {3.9431632940645742`*^9, 
   3.9431633056177607`*^9}},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"ab4bd6ac-cd96-4793-a22c-6b7e46b1b2ce"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"With", " ", "\[Kappa]"}], " ", "=", "1"}], ",", " ", 
   RowBox[{
    SubscriptBox["r", "i"], "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}]}], ",", " ", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{">", " ", 
      SubscriptBox["\[Kappa]", "12"]}]}], "=", "6"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.9411087308651347`*^9, {3.9411658985677176`*^9, 3.941165902428523*^9}, {
   3.941167792822261*^9, 3.941167807772636*^9}, {3.943162620387748*^9, 
   3.943162620631001*^9}, {3.943162651405718*^9, 3.9431626517842436`*^9}, 
   3.943162695097378*^9, 3.943163330870264*^9, {3.943674820917424*^9, 
   3.9436748318895044`*^9}},ExpressionUUID->"ad453f38-6c4b-452e-8875-\
96bba0887689"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Reminder", ":", " ", "\[Kappa]"}], " ", "=", "1"}], ",", " ", 
    RowBox[{
     SubscriptBox["r", 
      RowBox[{"1", "-", "2"}]], "=", "1"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"3", " ", "--"}], ">", " ", 
      SubscriptBox["\[Kappa]", "12"]}], "=", "6"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"gvec", "[", 
        RowBox[{
        "q", ",", "1", " ", ",", "1", ",", "3", ",", "\[Mu]", ",", "5"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "8"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Mu]", ",", "0", ",", "8"}], "}"}]}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.9410145251690235`*^9, 3.9410145898280454`*^9}, {
   3.9410227546286235`*^9, 3.9410227549530635`*^9}, {3.941082704218342*^9, 
   3.941082756163862*^9}, {3.9411087154641247`*^9, 3.941108734121076*^9}, {
   3.9411659061985655`*^9, 3.9411659222285767`*^9}, 3.94116667720805*^9, {
   3.941167792822261*^9, 3.941167807773635*^9}, 
   3.943674831892519*^9},ExpressionUUID->"2a2ab4ab-21eb-4921-96c7-\
58017afe804a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["\[Mu]=", 0],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941165923804042*^9, 3.941166678611064*^9, {3.941167792822261*^9, 
   3.941167807773635*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"f9ab9c8b-f475-4d03-a711-d22fa1c2a83f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["47", 
    RowBox[{"318504960", " ", 
     SuperscriptBox["q", "2"]}]], "+", 
   FractionBox["4247129", 
    RowBox[{"45984153600", " ", "q"}]], "-", 
   FractionBox["68036588023", "183936614400"], "-", 
   FractionBox[
    RowBox[{"55422609269", " ", "q"}], "696729600"], "-", 
   FractionBox[
    RowBox[{"337075127071841", " ", 
     SuperscriptBox["q", "2"]}], "26276659200"], "-", 
   FractionBox[
    RowBox[{"5507214757771", " ", 
     SuperscriptBox["q", "3"]}], "4490640"], "-", 
   FractionBox[
    RowBox[{"7981897203311406679", " ", 
     SuperscriptBox["q", "4"]}], "91968307200"], "-", 
   FractionBox[
    RowBox[{"71083845100354478549", " ", 
     SuperscriptBox["q", "5"]}], "15328051200"], "-", 
   FractionBox[
    RowBox[{"3445365111963235227593", " ", 
     SuperscriptBox["q", "6"]}], "18393661440"], "-", 
   FractionBox[
    RowBox[{"26990036177039202566753", " ", 
     SuperscriptBox["q", "7"]}], "4598415360"], "-", 
   FractionBox[
    RowBox[{"4527851818687740057257117", " ", 
     SuperscriptBox["q", "8"]}], "30656102400"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"769", "/", "96"}]],
    SeriesData[$CellContext`q, 0, {}, -192, 769, 96],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[47, 318504960], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 
    Rational[4247129, 45984153600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[-68036588023, 183936614400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-55422609269, 696729600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-337075127071841, 26276659200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-5507214757771, 4490640], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-7981897203311406679, 91968307200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-71083845100354478549, 15328051200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-3445365111963235227593, 18393661440], 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-26990036177039202566753, 4598415360], 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-4527851818687740057257117, 30656102400]}, -192, 769, 96],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941165923804042*^9, 3.9411667594211287`*^9, {3.941167792822261*^9, 
   3.941167807773635*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"69f6628d-20ed-48fa-a08e-54a7e1ffa28b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["\[Mu]=", 1],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941165923804042*^9, 3.9411667594230914`*^9, {3.941167792822261*^9, 
   3.941167807773635*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"232dd231-2220-40fb-89b1-658dc9a72669"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["3981871", 
    RowBox[{"55180984320", " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "24"}]]}]], "+", 
   FractionBox["2648895629", 
    RowBox[{"137952460800", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "24"}]]}]], "+", 
   FractionBox[
    RowBox[{"41222942111", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "24"}]]}], "13138329600"], "-", 
   FractionBox[
    RowBox[{"285856288266173", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "24"}]]}], "91968307200"], "-", 
   FractionBox[
    RowBox[{"2814997287076607", " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "24"}]]}], "5109350400"], "-", 
   FractionBox[
    RowBox[{"1347624999852051079", " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "24"}]]}], "25082265600"], "-", 
   FractionBox[
    RowBox[{"935913250177752659623", " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "24"}]]}], "275904921600"], "-", 
   FractionBox[
    RowBox[{"20586251240412181344457", " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "24"}]]}], "137952460800"], "-", 
   FractionBox[
    RowBox[{"1350983929411584974536549", " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "24"}]]}], "275904921600"], "-", 
   FractionBox[
    RowBox[{"646747257684067958672663", " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "24"}]]}], "5109350400"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"769", "/", "96"}]],
    SeriesData[$CellContext`q, 0, {}, -100, 769, 96],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[3981871, 55180984320], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[2648895629, 137952460800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[41222942111, 13138329600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-285856288266173, 91968307200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2814997287076607, 5109350400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1347624999852051079, 25082265600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-935913250177752659623, 275904921600], 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-20586251240412181344457, 137952460800], 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1350983929411584974536549, 275904921600], 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-646747257684067958672663, 5109350400]}, -100, 769, 96],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941165923804042*^9, 3.9411668402573853`*^9, {3.941167792822261*^9, 
   3.941167807773635*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"e3f23b59-8577-4f4e-b526-fb3606b8928a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["\[Mu]=", 2],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941165923804042*^9, 3.9411668402604475`*^9, {3.9411677928232565`*^9, 
   3.941167807773635*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"244028a0-81f7-450e-bbeb-9845c54ba290"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["2971", 
    RowBox[{"107775360", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "6"}]]}]], "+", 
   FractionBox["5544628433", 
    RowBox[{"551809843200", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "6"}]]}]], "+", 
   FractionBox[
    RowBox[{"115442040149", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "6"}]]}], "13795246080"], "+", 
   FractionBox[
    RowBox[{"23452076233427", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "6"}]]}], "68976230400"], "-", 
   FractionBox[
    RowBox[{"61420667950261", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "6"}]]}], "638668800"], "-", 
   FractionBox[
    RowBox[{"5663089816965736121", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "6"}]]}], "275904921600"], "-", 
   FractionBox[
    RowBox[{"9916439642198744339", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "6"}]]}], "5748019200"], "-", 
   FractionBox[
    RowBox[{"18719654475953910221", " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "6"}]]}], "215550720"], "-", 
   FractionBox[
    RowBox[{"211852589163673270422959", " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "6"}]]}], "68976230400"], "-", 
   FractionBox[
    RowBox[{"1312541682054450746366329", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "6"}]]}], "15765995520"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"769", "/", "96"}]],
    SeriesData[$CellContext`q, 0, {}, -112, 769, 96],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[2971, 107775360], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 
    Rational[5544628433, 551809843200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[115442040149, 13795246080], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[23452076233427, 68976230400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-61420667950261, 638668800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-5663089816965736121, 275904921600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-9916439642198744339, 5748019200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-18719654475953910221, 215550720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-211852589163673270422959, 68976230400], 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1312541682054450746366329, 15765995520]}, -112, 769, 96],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941165923804042*^9, 3.941166922254111*^9, {3.9411677928232565`*^9, 
   3.941167807773635*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"51de5bfd-7ff7-4ce6-a26d-1c859e0a986e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["\[Mu]=", 3],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941165923804042*^9, 3.941166922256111*^9, {3.9411677928232565`*^9, 
   3.941167807773635*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"d9a99e22-32ce-48ec-831b-c801cea41349"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["19", 
    RowBox[{"2949120", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "8"}]]}]], "+", 
   FractionBox["738683593", 
    RowBox[{"91968307200", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "8"}]]}]], "-", 
   FractionBox[
    RowBox[{"2206279697", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "8"}]]}], "2874009600"], "-", 
   FractionBox[
    RowBox[{"31913899958429", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "8"}]]}], "91968307200"], "-", 
   FractionBox[
    RowBox[{"1052975439005939", " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "8"}]]}], "18393661440"], "-", 
   FractionBox[
    RowBox[{"870826166392452223", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "8"}]]}], "91968307200"], "-", 
   FractionBox[
    RowBox[{"24710897250831913757", " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "8"}]]}], "30656102400"], "-", 
   FractionBox[
    RowBox[{"3872950410040292049281", " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "8"}]]}], "91968307200"], "-", 
   FractionBox[
    RowBox[{"7118777458306439396521", " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "8"}]]}], "4598415360"], "-", 
   FractionBox[
    RowBox[{"1000284468340221150348947", " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "8"}]]}], "22992076800"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"769", "/", "96"}]],
    SeriesData[$CellContext`q, 0, {}, -132, 769, 96],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[19, 2949120], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 
    Rational[738683593, 91968307200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2206279697, 2874009600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-31913899958429, 91968307200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1052975439005939, 18393661440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-870826166392452223, 91968307200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-24710897250831913757, 30656102400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-3872950410040292049281, 91968307200], 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-7118777458306439396521, 4598415360], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1000284468340221150348947, 22992076800]}, -132, 769, 96],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941165923804042*^9, 3.941167002842447*^9, {3.9411677928232565`*^9, 
   3.941167807773635*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"178da0f3-c212-4ffe-b530-2ddbc9ec0a93"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["\[Mu]=", 4],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941165923804042*^9, 3.941167002845451*^9, {3.9411677928232565`*^9, 
   3.941167807773635*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"b8ecb2da-6d66-4238-a13f-5ec2392fcc0f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["398074393", 
    RowBox[{"220723937280", " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "3"}]]}]], "+", 
   FractionBox[
    RowBox[{"7709928847", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "3"}]]}], "19707494400"], "-", 
   FractionBox[
    RowBox[{"1124847101051", " ", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "3"}]]}], "110361968640"], "-", 
   FractionBox[
    RowBox[{"56937410997937", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "3"}]]}], "3284582400"], "-", 
   FractionBox[
    RowBox[{"1198914724901166557", " ", 
     SuperscriptBox["q", 
      RowBox[{"10", "/", "3"}]]}], "367873228800"], "-", 
   FractionBox[
    RowBox[{"3539458767899738927", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "3"}]]}], "12541132800"], "-", 
   FractionBox[
    RowBox[{"8440035595253966551427", " ", 
     SuperscriptBox["q", 
      RowBox[{"16", "/", "3"}]]}], "551809843200"], "-", 
   FractionBox[
    RowBox[{"27097591563635921987663", " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "3"}]]}], "45984153600"], "-", 
   FractionBox[
    RowBox[{"152201306143697100088177", " ", 
     SuperscriptBox["q", 
      RowBox[{"22", "/", "3"}]]}], "8758886400"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"769", "/", "96"}]],
    SeriesData[$CellContext`q, 0, {}, -64, 769, 96],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[398074393, 220723937280], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[7709928847, 19707494400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1124847101051, 110361968640], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-56937410997937, 3284582400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1198914724901166557, 367873228800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-3539458767899738927, 12541132800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-8440035595253966551427, 551809843200], 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-27097591563635921987663, 45984153600], 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-152201306143697100088177, 8758886400]}, -64, 769, 96],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941165923804042*^9, 3.9411670864428563`*^9, {3.9411677928232565`*^9, 
   3.941167807773635*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"5aad4a8d-998d-49de-b386-4d544cee4cf3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["\[Mu]=", 5],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941165923804042*^9, 3.941167086451966*^9, {3.9411677928232565`*^9, 
   3.941167807773635*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"906e1b0c-02fd-4e31-8a33-36bf6e0d9b95"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1507663", 
    RowBox[{"55180984320", " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "24"}]]}]], "+", 
   FractionBox["8390729309", 
    RowBox[{"137952460800", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "24"}]]}]], "+", 
   FractionBox[
    RowBox[{"138045501791", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "24"}]]}], "13138329600"], "-", 
   FractionBox[
    RowBox[{"108275799214493", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "24"}]]}], "91968307200"], "-", 
   FractionBox[
    RowBox[{"6633302879487181", " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "24"}]]}], "15328051200"], "-", 
   FractionBox[
    RowBox[{"1253534988377466919", " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "24"}]]}], "25082265600"], "-", 
   FractionBox[
    RowBox[{"914235335203980482503", " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "24"}]]}], "275904921600"], "-", 
   FractionBox[
    RowBox[{"20417088939761915095417", " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "24"}]]}], "137952460800"], "-", 
   FractionBox[
    RowBox[{"1346756753210389259798149", " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "24"}]]}], "275904921600"], "-", 
   FractionBox[
    RowBox[{"1937780642678131567057429", " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "24"}]]}], "15328051200"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"769", "/", "96"}]],
    SeriesData[$CellContext`q, 0, {}, -100, 769, 96],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[1507663, 55180984320], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[8390729309, 137952460800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[138045501791, 13138329600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-108275799214493, 91968307200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-6633302879487181, 15328051200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1253534988377466919, 25082265600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-914235335203980482503, 275904921600], 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-20417088939761915095417, 137952460800], 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1346756753210389259798149, 275904921600], 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1937780642678131567057429, 15328051200]}, -100, 769, 96],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941165923804042*^9, 3.941167187156476*^9, {3.9411677928232565`*^9, 
   3.941167807773635*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"2096881a-206b-42cf-b407-e52ba45b732e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["\[Mu]=", 6],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941165923804042*^9, 3.941167187159439*^9, {3.9411677928232565`*^9, 
   3.941167807773635*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"e19bce28-c21f-4406-8048-0aafee917012"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["11", 
    RowBox[{"159252480", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "2"}]]}]], "+", 
   FractionBox["47213977", 
    RowBox[{"22992076800", " ", 
     SqrtBox["q"]}]], "+", 
   FractionBox[
    RowBox[{"24794030699", " ", 
     SqrtBox["q"]}], "22992076800"], "-", 
   FractionBox[
    RowBox[{"107364499601", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "2"}]]}], "821145600"], "-", 
   FractionBox[
    RowBox[{"3501922956080341", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "2"}]]}], "183936614400"], "-", 
   FractionBox[
    RowBox[{"100084012971526063", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "2"}]]}], "22992076800"], "-", 
   FractionBox[
    RowBox[{"286767755453058307", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "2"}]]}], "656916480"], "-", 
   FractionBox[
    RowBox[{"52241700229979368001", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "2"}]]}], "2090188800"], "-", 
   FractionBox[
    RowBox[{"2134111773571338037187", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "2"}]]}], "2189721600"], "-", 
   FractionBox[
    RowBox[{"109401004936228961276081", " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "2"}]]}], "3832012800"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"769", "/", "96"}]],
    SeriesData[$CellContext`q, 0, {}, -144, 769, 96],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[11, 159252480], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 
    Rational[47213977, 22992076800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[24794030699, 22992076800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-107364499601, 821145600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-3501922956080341, 183936614400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-100084012971526063, 22992076800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-286767755453058307, 656916480], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-52241700229979368001, 2090188800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2134111773571338037187, 2189721600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-109401004936228961276081, 3832012800]}, -144, 769, 96],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941165923804042*^9, 3.9411672839339886`*^9, {3.9411677928232565`*^9, 
   3.941167807773635*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"6e391bdd-dee8-49a5-82a3-85e8b808e594"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "7"}],
  SequenceForm["\[Mu]=", 7],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941165923804042*^9, 3.941167283938504*^9, {3.9411677928232565`*^9, 
   3.941167807773635*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"68ed461e-e62f-4bb9-b3dd-857de5929fb9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1507663", 
    RowBox[{"55180984320", " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "24"}]]}]], "+", 
   FractionBox["8390729309", 
    RowBox[{"137952460800", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "24"}]]}]], "+", 
   FractionBox[
    RowBox[{"138045501791", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "24"}]]}], "13138329600"], "-", 
   FractionBox[
    RowBox[{"108275799214493", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "24"}]]}], "91968307200"], "-", 
   FractionBox[
    RowBox[{"6633302879487181", " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "24"}]]}], "15328051200"], "-", 
   FractionBox[
    RowBox[{"1253534988377466919", " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "24"}]]}], "25082265600"], "-", 
   FractionBox[
    RowBox[{"914235335203980482503", " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "24"}]]}], "275904921600"], "-", 
   FractionBox[
    RowBox[{"20417088939761915095417", " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "24"}]]}], "137952460800"], "-", 
   FractionBox[
    RowBox[{"1346756753210389259798149", " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "24"}]]}], "275904921600"], "-", 
   FractionBox[
    RowBox[{"1937780642678131567057429", " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "24"}]]}], "15328051200"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"769", "/", "96"}]],
    SeriesData[$CellContext`q, 0, {}, -100, 769, 96],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[1507663, 55180984320], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[8390729309, 137952460800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[138045501791, 13138329600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-108275799214493, 91968307200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-6633302879487181, 15328051200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1253534988377466919, 25082265600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-914235335203980482503, 275904921600], 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-20417088939761915095417, 137952460800], 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1346756753210389259798149, 275904921600], 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1937780642678131567057429, 15328051200]}, -100, 769, 96],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941165923804042*^9, 3.9411673748828363`*^9, {3.9411677928232565`*^9, 
   3.941167807773635*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"5eb69ec3-751e-4401-93d7-3a2886b74314"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["\[Mu]=", 8],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941165923804042*^9, 3.9411673748857408`*^9, {3.9411677928232565`*^9, 
   3.941167807773635*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"07338784-96f0-431e-bf5a-45481a809742"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["398074393", 
    RowBox[{"220723937280", " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "3"}]]}]], "+", 
   FractionBox[
    RowBox[{"7709928847", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "3"}]]}], "19707494400"], "-", 
   FractionBox[
    RowBox[{"1124847101051", " ", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "3"}]]}], "110361968640"], "-", 
   FractionBox[
    RowBox[{"56937410997937", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "3"}]]}], "3284582400"], "-", 
   FractionBox[
    RowBox[{"1198914724901166557", " ", 
     SuperscriptBox["q", 
      RowBox[{"10", "/", "3"}]]}], "367873228800"], "-", 
   FractionBox[
    RowBox[{"3539458767899738927", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "3"}]]}], "12541132800"], "-", 
   FractionBox[
    RowBox[{"8440035595253966551427", " ", 
     SuperscriptBox["q", 
      RowBox[{"16", "/", "3"}]]}], "551809843200"], "-", 
   FractionBox[
    RowBox[{"27097591563635921987663", " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "3"}]]}], "45984153600"], "-", 
   FractionBox[
    RowBox[{"152201306143697100088177", " ", 
     SuperscriptBox["q", 
      RowBox[{"22", "/", "3"}]]}], "8758886400"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"769", "/", "96"}]],
    SeriesData[$CellContext`q, 0, {}, -64, 769, 96],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[398074393, 220723937280], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[7709928847, 19707494400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1124847101051, 110361968640], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-56937410997937, 3284582400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1198914724901166557, 367873228800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-3539458767899738927, 12541132800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-8440035595253966551427, 551809843200], 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-27097591563635921987663, 45984153600], 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-152201306143697100088177, 8758886400]}, -64, 769, 96],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941165923804042*^9, 3.9411674698971443`*^9, {3.9411677928232565`*^9, 
   3.941167807773635*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"29832ede-a74b-4012-8085-3fb6f9e1b60d"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"With", " ", "\[Kappa]"}], " ", "=", "1"}], ",", " ", 
   RowBox[{
    SubscriptBox["r", "i"], "=", 
    RowBox[{"{", 
     RowBox[{"3", ",", "3"}], "}"}]}], ",", "   ", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{">", " ", 
      SubscriptBox["\[Kappa]", "12"]}]}], "=", "3"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.9411087308651347`*^9, {3.9411677928232565`*^9, 3.941167799193842*^9}, {
   3.943162622057106*^9, 3.943162622306714*^9}, {3.943162653892352*^9, 
   3.943162654267519*^9}, 3.9431626923708086`*^9, 3.943163332712209*^9, {
   3.943674820935091*^9, 
   3.9436748318945227`*^9}},ExpressionUUID->"ae7390fb-0993-401e-8e3f-\
ae36c2a518e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Reminder", ":", " ", "\[Kappa]"}], " ", "=", "1"}], ",", " ", 
    RowBox[{
     SubscriptBox["r", 
      RowBox[{"1", "-", "2"}]], "=", "3"}], ",", " ", 
    RowBox[{
     RowBox[{"--", 
      RowBox[{">", " ", 
       SubscriptBox["\[Kappa]", "12"]}]}], "=", "3"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"gvec", "[", 
        RowBox[{
        "q", ",", "1", " ", ",", "3", ",", "3", ",", "\[Mu]", ",", "8"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "8"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Mu]", ",", "0", ",", "3"}], "}"}]}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9410145251690235`*^9, 3.9410145898280454`*^9}, {
   3.9410227546286235`*^9, 3.9410227549530635`*^9}, {3.941082704218342*^9, 
   3.941082756163862*^9}, {3.9411087154641247`*^9, 3.941108734121076*^9}, {
   3.9411677928232565`*^9, 3.941167799193842*^9}, 
   3.94367483189752*^9},ExpressionUUID->"03c4953a-db5e-472c-b6ef-\
b3fd24ad85b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["\[Mu]=", 0],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.94101457153753*^9, 3.941014603917976*^9, 3.941082758386574*^9, 
   3.9411087308651347`*^9, {3.9411677928232565`*^9, 3.9411677991948447`*^9}},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"69a36dc9-c1ac-4570-afa3-507243241ed2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["23", 
    RowBox[{"203843174400", " ", 
     SuperscriptBox["q", "3"]}]], "+", 
   FractionBox["9275582473", 
    RowBox[{"61184675414016000", " ", 
     SuperscriptBox["q", "2"]}]], "+", 
   FractionBox["1094633171039", 
    RowBox[{"50987229511680000", " ", "q"}]], "-", 
   FractionBox["443657118349897", "2648687247360000"], "-", 
   FractionBox[
    RowBox[{"351304354167765241", " ", "q"}], "13905608048640000"], "-", 
   FractionBox[
    RowBox[{"596167349693481451139", " ", 
     SuperscriptBox["q", "2"]}], "50987229511680000"], "-", 
   FractionBox[
    RowBox[{"1742556943965620160893", " ", 
     SuperscriptBox["q", "3"]}], "606990827520000"], "-", 
   FractionBox[
    RowBox[{"260360465123973697142880067", " ", 
     SuperscriptBox["q", "4"]}], "611846754140160000"], "-", 
   FractionBox[
    RowBox[{"36261231923329954524193724489", " ", 
     SuperscriptBox["q", "5"]}], "815795672186880000"], "-", 
   FractionBox[
    RowBox[{"361688984296192923443909641849", " ", 
     SuperscriptBox["q", "6"]}], "101974459023360000"], "-", 
   FractionBox[
    RowBox[{"16963224892114764461620529152681", " ", 
     SuperscriptBox["q", "7"]}], "76480844267520000"], "-", 
   FractionBox[
    RowBox[{"125106671216023898073255579734729", " ", 
     SuperscriptBox["q", "8"]}], "11330495447040000"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "48"}]],
    SeriesData[$CellContext`q, 0, {}, -144, 385, 48],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[23, 203843174400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[9275582473, 61184675414016000], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[1094633171039, 50987229511680000], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-443657118349897, 2648687247360000], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-351304354167765241, 13905608048640000], 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-596167349693481451139, 50987229511680000], 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1742556943965620160893, 606990827520000], 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-260360465123973697142880067, 611846754140160000], 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-36261231923329954524193724489, 815795672186880000], 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-361688984296192923443909641849, 101974459023360000], 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-16963224892114764461620529152681, 76480844267520000], 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-125106671216023898073255579734729, 11330495447040000]}, -144, 
   385, 48],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.94101457153753*^9, 3.941014603917976*^9, 3.9410830114438934`*^9, 
   3.9411087308651347`*^9, {3.9411677928232565`*^9, 3.9411677991948447`*^9}},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"bbd02591-86ff-432f-acef-d40739559979"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["\[Mu]=", 1],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.94101457153753*^9, 3.941014603917976*^9, 3.9410830114794955`*^9, 
   3.9411087308651347`*^9, {3.9411677928232565`*^9, 3.9411677991948447`*^9}},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"6258e62b-3a10-4ba0-bcc9-cbc427a4cb0c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["89534989", 
    RowBox[{"1165422388838400", " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "12"}]]}]], "+", 
   FractionBox["91015320491", 
    RowBox[{"5098722951168000", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "12"}]]}]], "-", 
   FractionBox["46819758352403", 
    RowBox[{"18540810731520000", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "12"}]]}]], "+", 
   FractionBox[
    RowBox[{"91876835073775847", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "12"}]]}], "25493614755840000"], "-", 
   FractionBox[
    RowBox[{"118868528062618311421", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "12"}]]}], "50987229511680000"], "-", 
   FractionBox[
    RowBox[{"74482036887941664251", " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "12"}]]}], "67443425280000"], "-", 
   FractionBox[
    RowBox[{"1299879345171309377387501", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "12"}]]}], "6180270243840000"], "-", 
   FractionBox[
    RowBox[{"93054530808469125669958993", " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "12"}]]}], "3641944965120000"], "-", 
   FractionBox[
    RowBox[{"18382675532575213122111714023", " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "12"}]]}], "8157956721868800"], "-", 
   FractionBox[
    RowBox[{"3833521479266602014783874792861", " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "12"}]]}], "25493614755840000"], "-", 
   FractionBox[
    RowBox[{"1593295756475229417022043005415039", " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "12"}]]}], "203948918046720000"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "48"}]],
    SeriesData[$CellContext`q, 0, {}, -100, 385, 48],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[89534989, 1165422388838400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[91015320491, 5098722951168000], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-46819758352403, 18540810731520000], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[91876835073775847, 25493614755840000], 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-118868528062618311421, 50987229511680000], 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-74482036887941664251, 67443425280000], 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1299879345171309377387501, 6180270243840000], 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-93054530808469125669958993, 3641944965120000], 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-18382675532575213122111714023, 8157956721868800], 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-3833521479266602014783874792861, 25493614755840000], 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1593295756475229417022043005415039, 203948918046720000]}, -100, 
   385, 48],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.94101457153753*^9, 3.941014603917976*^9, 3.941083332069694*^9, 
   3.9411087308651347`*^9, {3.9411677928232565`*^9, 3.9411677991948447`*^9}},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"626f3a55-4adf-4dcc-9680-3da78de2cb69"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["\[Mu]=", 2],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.94101457153753*^9, 3.941014603917976*^9, 3.941083332084373*^9, 
   3.9411087308651347`*^9, {3.9411677928232565`*^9, 3.9411677991948447`*^9}},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"25976cfa-d950-4cbf-8174-f0dff6753751"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["98616800141", 
    RowBox[{"16315913443737600", " ", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "3"}]]}]], "+", 
   FractionBox["425086053155479", 
    RowBox[{"163159134437376000", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "3"}]]}]], "+", 
   FractionBox[
    RowBox[{"33251501158853413", " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "3"}]]}], "101974459023360000"], "+", 
   FractionBox[
    RowBox[{"1695079658804267333", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "3"}]]}], "50987229511680000"], "-", 
   FractionBox[
    RowBox[{"3581929994359076191201", " ", 
     SuperscriptBox["q", 
      RowBox[{"8", "/", "3"}]]}], "101974459023360000"], "-", 
   FractionBox[
    RowBox[{"44527510152507763869559", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "3"}]]}], "2039489180467200"], "-", 
   FractionBox[
    RowBox[{"255866034934672673103697", " ", 
     SuperscriptBox["q", 
      RowBox[{"14", "/", "3"}]]}], "53954740224000"], "-", 
   FractionBox[
    RowBox[{"1483533030508752564432088687", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "3"}]]}], "2549361475584000"], "-", 
   FractionBox[
    RowBox[{"150446730139338285313096047049", " ", 
     SuperscriptBox["q", 
      RowBox[{"20", "/", "3"}]]}], "3186701844480000"], "-", 
   FractionBox[
    RowBox[{"226406898736063257011939141569081", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "3"}]]}], "81579567218688000"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "48"}]],
    SeriesData[$CellContext`q, 0, {}, -64, 385, 48],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[98616800141, 16315913443737600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[425086053155479, 163159134437376000], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[33251501158853413, 101974459023360000], 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[1695079658804267333, 50987229511680000], 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-3581929994359076191201, 101974459023360000], 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-44527510152507763869559, 2039489180467200], 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-255866034934672673103697, 53954740224000], 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1483533030508752564432088687, 2549361475584000], 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-150446730139338285313096047049, 3186701844480000], 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-226406898736063257011939141569081, 81579567218688000]}, -64, 
   385, 48],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.94101457153753*^9, 3.941014603917976*^9, 3.941083641684694*^9, 
   3.9411087308651347`*^9, {3.9411677928232565`*^9, 3.9411677991948447`*^9}},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"b8e5b396-32f4-49ce-92ec-70a73ccb4e9e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["\[Mu]=", 3],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.94101457153753*^9, 3.941014603917976*^9, 3.941083641688693*^9, 
   3.9411087308651347`*^9, {3.9411677928232565`*^9, 3.9411677991948447`*^9}},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"abe6a6ec-f573-4aff-8521-ccf1467e61cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["27537657023", 
    RowBox[{"83244456345600", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "4"}]]}]], "+", 
   FractionBox[
    RowBox[{"397162070927869", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "4"}]]}], "7648084426752000"], "+", 
   FractionBox[
    RowBox[{"301124716353683", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "4"}]]}], "101974459023360000"], "+", 
   FractionBox[
    RowBox[{"1019735540635695773", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "4"}]]}], "1820972482560000"], "-", 
   FractionBox[
    RowBox[{"15521335255875081379969", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "4"}]]}], "61184675414016000"], "-", 
   FractionBox[
    RowBox[{"163914629106313046991637", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "4"}]]}], "509872295116800"], "-", 
   FractionBox[
    RowBox[{"8136089118562783035300407", " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "4"}]]}], "121398165504000"], "-", 
   FractionBox[
    RowBox[{"136975196218366011336754808251", " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "4"}]]}], "19120211066880000"], "-", 
   FractionBox[
    RowBox[{"10232432660852168811441967654291", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "4"}]]}], "20394891804672000"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "48"}]],
    SeriesData[$CellContext`q, 0, {}, -36, 385, 48],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[27537657023, 83244456345600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[397162070927869, 7648084426752000], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[301124716353683, 101974459023360000], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[1019735540635695773, 1820972482560000], 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-15521335255875081379969, 61184675414016000], 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-163914629106313046991637, 509872295116800], 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-8136089118562783035300407, 121398165504000], 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-136975196218366011336754808251, 19120211066880000], 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-10232432660852168811441967654291, 20394891804672000]}, -36, 385,
    48],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.94101457153753*^9, 3.941014603917976*^9, 3.941084001609539*^9, 
   3.9411087308651347`*^9, {3.9411677928232565`*^9, 3.9411677991948447`*^9}},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"666f61e9-5794-41d3-bccd-dc2efe15107f"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"With", " ", "\[Kappa]"}], " ", "=", "2"}], ",", " ", 
   RowBox[{
    SubscriptBox["r", "i"], "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}]}], ",", "  ", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{">", " ", 
      SubscriptBox["\[Kappa]", "12"]}]}], "=", "2"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.941109911135338*^9, 3.941109921096445*^9}, {
   3.9431626301240644`*^9, 3.9431626303392134`*^9}, {3.943162665310761*^9, 
   3.9431626821777363`*^9}, {3.943163201765089*^9, 3.9431632198524027`*^9}, 
   3.9431633345548296`*^9, {3.943674820944101*^9, 
   3.9436748318985214`*^9}},ExpressionUUID->"cae73a35-c867-44c6-b4c2-\
2d954b12fc8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Reminder", ":", " ", "\[Kappa]"}], " ", "=", "2"}], ",", " ", 
    RowBox[{
     SubscriptBox["r", 
      RowBox[{"1", "-", "2"}]], "=", "1"}], ",", " ", 
    RowBox[{
     RowBox[{"--", 
      RowBox[{">", " ", 
       SubscriptBox["\[Kappa]", "12"]}]}], "=", "2"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"gvec", "[", 
        RowBox[{"q", ",", "2", ",", "1", ",", "1", ",", "\[Mu]", ",", "8"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "8"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Mu]", ",", "0", ",", "3"}], "}"}]}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.9410099607493715`*^9, 3.9410100423907223`*^9}, {
   3.9410828344507875`*^9, 3.9410828541159096`*^9}, {3.9410908037732906`*^9, 
   3.941090816124062*^9}, 3.9410908587812524`*^9, {3.9411076871431017`*^9, 
   3.941107714999381*^9}, {3.94110945432876*^9, 3.9411094663301325`*^9}, {
   3.9411099067731113`*^9, 3.941109921096445*^9}, {3.943163201765089*^9, 
   3.9431632198524027`*^9}, 
   3.9436748319015217`*^9},ExpressionUUID->"db52e300-9474-4a7b-8d70-\
e4665f94ff25"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["\[Mu]=", 0],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.9410100494127016`*^9, 3.9410903432426634`*^9, 3.94109285171974*^9, 
   3.941107714999381*^9, 3.941109467464333*^9, 3.941109921096445*^9, {
   3.943163201765089*^9, 3.9431632198524027`*^9}},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"e1647b50-cc89-41d4-98b4-c7560b1aa453"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["17", "128"]}], "-", 
   FractionBox[
    RowBox[{"113", " ", "q"}], "72"], "-", 
   FractionBox[
    RowBox[{"4139", " ", 
     SuperscriptBox["q", "2"]}], "64"], "-", 
   FractionBox[
    RowBox[{"4249", " ", 
     SuperscriptBox["q", "3"]}], "4"], "-", 
   FractionBox[
    RowBox[{"3279635", " ", 
     SuperscriptBox["q", "4"]}], "288"], "-", 
   FractionBox[
    RowBox[{"370057", " ", 
     SuperscriptBox["q", "5"]}], "4"], "-", 
   FractionBox[
    RowBox[{"9852609", " ", 
     SuperscriptBox["q", "6"]}], "16"], "-", 
   FractionBox[
    RowBox[{"63375745", " ", 
     SuperscriptBox["q", "7"]}], "18"], "-", 
   FractionBox[
    RowBox[{"1142163379", " ", 
     SuperscriptBox["q", "8"]}], "64"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"65", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 65, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-17, 128], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-113, 72], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-4139, 64], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-4249, 4], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-3279635, 288], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-370057, 4], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-9852609, 16], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-63375745, 18], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1142163379, 64]}, 0, 65, 8],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.9410100494127016`*^9, 3.9410903432426634`*^9, 3.94109285171974*^9, 
   3.941107714999381*^9, 3.941109470004736*^9, 3.941109921096445*^9, {
   3.943163201765089*^9, 3.9431632198524027`*^9}},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"aed30d4d-b55e-4a18-9f1d-f570d9da9ea8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["\[Mu]=", 1],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.9410100494127016`*^9, 3.9410903432426634`*^9, 3.94109285171974*^9, 
   3.941107714999381*^9, 3.941109470006731*^9, 3.941109921096445*^9, {
   3.943163201766514*^9, 3.9431632198524027`*^9}},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"be3accf6-8c2f-4fc8-b5f3-fd96e91eefd6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"288", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "8"}]]}]], "+", 
   FractionBox[
    RowBox[{"47", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "8"}]]}], "32"], "+", 
   FractionBox[
    RowBox[{"1369", " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "8"}]]}], "32"], "+", 
   FractionBox[
    RowBox[{"109447", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "8"}]]}], "144"], "+", 
   FractionBox[
    RowBox[{"274299", " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "8"}]]}], "32"], "+", 
   FractionBox[
    RowBox[{"575603", " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "8"}]]}], "8"], "+", 
   FractionBox[
    RowBox[{"15679485", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "8"}]]}], "32"], "+", 
   FractionBox[
    RowBox[{"91227113", " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "8"}]]}], "32"], "+", 
   FractionBox[
    RowBox[{"234427805", " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "8"}]]}], "16"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"65", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, -1, 65, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[1, 288], 0, 0, 0, 0, 0, 0, 0, 
    Rational[47, 32], 0, 0, 0, 0, 0, 0, 0, 
    Rational[1369, 32], 0, 0, 0, 0, 0, 0, 0, 
    Rational[109447, 144], 0, 0, 0, 0, 0, 0, 0, 
    Rational[274299, 32], 0, 0, 0, 0, 0, 0, 0, 
    Rational[575603, 8], 0, 0, 0, 0, 0, 0, 0, 
    Rational[15679485, 32], 0, 0, 0, 0, 0, 0, 0, 
    Rational[91227113, 32], 0, 0, 0, 0, 0, 0, 0, 
    Rational[234427805, 16]}, -1, 65, 8],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.9410100494127016`*^9, 3.9410903432426634`*^9, 3.94109285171974*^9, 
   3.941107714999381*^9, 3.9411094725313315`*^9, 3.941109921096445*^9, {
   3.943163201766782*^9, 3.9431632198524027`*^9}},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"20b6d691-6358-4b80-b866-52a1bba34274"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["\[Mu]=", 2],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.9410100494127016`*^9, 3.9410903432426634`*^9, 3.94109285171974*^9, 
   3.941107714999381*^9, 3.9411094725338893`*^9, 3.941109921096445*^9, {
   3.943163201766782*^9, 3.94316321985349*^9}},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"8084b3d6-1135-4fcd-933f-35db23f6c654"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"2304", " ", 
     SqrtBox["q"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SqrtBox["q"]}], "16"], "-", 
   FractionBox[
    RowBox[{"281", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "2"}]]}], "32"], "-", 
   FractionBox[
    RowBox[{"9563", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "2"}]]}], "36"], "-", 
   FractionBox[
    RowBox[{"913121", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "2"}]]}], "256"], "-", 
   FractionBox[
    RowBox[{"531815", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "2"}]]}], "16"], "-", 
   FractionBox[
    RowBox[{"70096291", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "2"}]]}], "288"], "-", 
   FractionBox[
    RowBox[{"5984707", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "2"}]]}], "4"], "-", 
   FractionBox[
    RowBox[{"2056205767", " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "2"}]]}], "256"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"65", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, -4, 65, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[1, 2304], 0, 0, 0, 0, 0, 0, 0, 
    Rational[5, 16], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-281, 32], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-9563, 36], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-913121, 256], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-531815, 16], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-70096291, 288], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-5984707, 4], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2056205767, 256]}, -4, 65, 8],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.9410100494127016`*^9, 3.9410903432426634`*^9, 3.94109285171974*^9, 
   3.941107714999381*^9, 3.9411094750497093`*^9, 3.941109921096445*^9, {
   3.943163201766782*^9, 3.94316321985349*^9}},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"5703bc19-168f-4b69-a6ac-97b636bf332e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["\[Mu]=", 3],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.9410100494127016`*^9, 3.9410903432426634`*^9, 3.94109285171974*^9, 
   3.941107714999381*^9, 3.9411094750537033`*^9, 3.941109921096445*^9, {
   3.943163201766782*^9, 3.94316321985349*^9}},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"665277d2-b242-4db0-b5ea-f083dac6ae40"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"288", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "8"}]]}]], "+", 
   FractionBox[
    RowBox[{"47", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "8"}]]}], "32"], "+", 
   FractionBox[
    RowBox[{"1369", " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "8"}]]}], "32"], "+", 
   FractionBox[
    RowBox[{"109447", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "8"}]]}], "144"], "+", 
   FractionBox[
    RowBox[{"274299", " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "8"}]]}], "32"], "+", 
   FractionBox[
    RowBox[{"575603", " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "8"}]]}], "8"], "+", 
   FractionBox[
    RowBox[{"15679485", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "8"}]]}], "32"], "+", 
   FractionBox[
    RowBox[{"91227113", " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "8"}]]}], "32"], "+", 
   FractionBox[
    RowBox[{"234427805", " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "8"}]]}], "16"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"65", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, -1, 65, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[1, 288], 0, 0, 0, 0, 0, 0, 0, 
    Rational[47, 32], 0, 0, 0, 0, 0, 0, 0, 
    Rational[1369, 32], 0, 0, 0, 0, 0, 0, 0, 
    Rational[109447, 144], 0, 0, 0, 0, 0, 0, 0, 
    Rational[274299, 32], 0, 0, 0, 0, 0, 0, 0, 
    Rational[575603, 8], 0, 0, 0, 0, 0, 0, 0, 
    Rational[15679485, 32], 0, 0, 0, 0, 0, 0, 0, 
    Rational[91227113, 32], 0, 0, 0, 0, 0, 0, 0, 
    Rational[234427805, 16]}, -1, 65, 8],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.9410100494127016`*^9, 3.9410903432426634`*^9, 3.94109285171974*^9, 
   3.941107714999381*^9, 3.9411094775244083`*^9, 3.941109921096445*^9, {
   3.943163201766782*^9, 3.94316321985349*^9}},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"9d8114c1-7972-4b18-aebe-936986bb9a92"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"With", " ", "\[Kappa]"}], " ", "=", "2"}], ",", " ", 
   RowBox[{
    SubscriptBox["r", "i"], "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]}], ",", " ", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{">", " ", 
      SubscriptBox["\[Kappa]", "12"]}]}], "=", "6"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9414797774969225`*^9, 3.9414797971177063`*^9}, 
   3.94151302006783*^9, {3.9431626354528604`*^9, 3.9431626357312183`*^9}, {
   3.9431626698019576`*^9, 3.9431626734258537`*^9}, 3.943163021697253*^9, {
   3.943163201766782*^9, 3.9431632087115192`*^9}, 3.9431633362011795`*^9, {
   3.9436748209500923`*^9, 
   3.9436748319025025`*^9}},ExpressionUUID->"dbfd4aaf-88b4-458c-a587-\
885ecbd0f3d4"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"gvec", "[", 
       RowBox[{"q", ",", "2", ",", "1", ",", "2", ",", "\[Mu]", ",", "9"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "9"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Mu]", ",", "0", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9414797548122883`*^9, 3.9414797559744005`*^9}, 
   3.941479789104739*^9, 3.94151302006783*^9, {3.943163201766782*^9, 
   3.943163208712514*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"378d788b-490a-41cf-9f76-2820db85a640"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["\[Mu]=", 0],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.9414822574653215`*^9, 3.94151302006783*^9, {3.943163201768083*^9, 
   3.943163208712514*^9}},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"c5c2cca6-cd0f-46c8-a361-02cda3037a3a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["6775", "20736"]}], "-", 
   FractionBox[
    RowBox[{"7157", " ", "q"}], "576"], "-", 
   FractionBox[
    RowBox[{"361297", " ", 
     SuperscriptBox["q", "2"]}], "768"], "-", 
   FractionBox[
    RowBox[{"46696309", " ", 
     SuperscriptBox["q", "3"]}], "5184"], "-", 
   FractionBox[
    RowBox[{"600613969", " ", 
     SuperscriptBox["q", "4"]}], "5184"], "-", 
   FractionBox[
    RowBox[{"329780519", " ", 
     SuperscriptBox["q", "5"]}], "288"], "-", 
   FractionBox[
    RowBox[{"12090114491", " ", 
     SuperscriptBox["q", "6"]}], "1296"], "-", 
   FractionBox[
    RowBox[{"169489988459", " ", 
     SuperscriptBox["q", "7"]}], "2592"], "-", 
   FractionBox[
    RowBox[{"467398870843", " ", 
     SuperscriptBox["q", "8"]}], "1152"], "-", 
   FractionBox[
    RowBox[{"11788349765011", " ", 
     SuperscriptBox["q", "9"]}], "5184"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"217", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 217, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-6775, 20736], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 
    Rational[-7157, 576], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 
    Rational[-361297, 768], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 
    Rational[-46696309, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[-600613969, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-329780519, 288], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[-12090114491, 1296], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-169489988459, 2592], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-467398870843, 1152], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-11788349765011, 5184]}, 0, 217, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.9414823657217827`*^9, 3.94151302006783*^9, {3.943163201768083*^9, 
   3.943163208712514*^9}},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"085cff47-2ab3-44b6-bba2-a16a325ca8b1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["\[Mu]=", 1],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.9414823657277765`*^9, 3.94151302006783*^9, {3.943163201768083*^9, 
   3.943163208712514*^9}},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"bd2edf6f-0e6b-4ffe-82a1-ad943592afcd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["65", 
    RowBox[{"5184", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "24"}]]}]], "+", 
   FractionBox[
    RowBox[{"6353", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "24"}]]}], "864"], "+", 
   FractionBox[
    RowBox[{"1386517", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "24"}]]}], "5184"], "+", 
   FractionBox[
    RowBox[{"27324275", " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "24"}]]}], "5184"], "+", 
   FractionBox[
    RowBox[{"87346705", " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "24"}]]}], "1296"], "+", 
   FractionBox[
    RowBox[{"3384145273", " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "24"}]]}], "5184"], "+", 
   FractionBox[
    RowBox[{"26915024329", " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "24"}]]}], "5184"], "+", 
   FractionBox[
    RowBox[{"46072770397", " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "24"}]]}], "1296"], "+", 
   FractionBox[
    RowBox[{"559857514087", " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "24"}]]}], "2592"], "+", 
   FractionBox[
    RowBox[{"3081692517623", " ", 
     SuperscriptBox["q", 
      RowBox[{"215", "/", "24"}]]}], "2592"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"217", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -1, 217, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[65, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[6353, 864], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 
    Rational[1386517, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[27324275, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[87346705, 1296], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[3384145273, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[26915024329, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[46072770397, 1296], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[559857514087, 2592], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[3081692517623, 2592]}, -1, 217, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.941482471132811*^9, 3.94151302006783*^9, {3.943163201768083*^9, 
   3.943163208712514*^9}},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"2936c455-7b0b-485a-87e1-1918949efab3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["\[Mu]=", 2],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.9414824711357956`*^9, 3.94151302006783*^9, {3.943163201768083*^9, 
   3.943163208712514*^9}},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"1e12f8fd-fda1-41c4-a8f2-8359cb9705f7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["7", 
    RowBox[{"2592", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "6"}]]}]], "-", 
   FractionBox[
    RowBox[{"319", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "6"}]]}], "2304"], "-", 
   FractionBox[
    RowBox[{"178241", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "6"}]]}], "5184"], "-", 
   FractionBox[
    RowBox[{"793715", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "6"}]]}], "1728"], "-", 
   FractionBox[
    RowBox[{"470705", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "6"}]]}], "2592"], "+", 
   FractionBox[
    RowBox[{"5047214", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "6"}]]}], "81"], "+", 
   FractionBox[
    RowBox[{"2610260809", " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "6"}]]}], "2592"], "+", 
   FractionBox[
    RowBox[{"13190202073", " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "6"}]]}], "1296"], "+", 
   FractionBox[
    RowBox[{"718155005", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "6"}]]}], "9"], "+", 
   FractionBox[
    RowBox[{"5454736485413", " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "6"}]]}], "10368"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"217", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -4, 217, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[7, 2592], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[-319, 2304], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 
    Rational[-178241, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[-793715, 1728], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[-470705, 2592], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[5047214, 81], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 
    Rational[2610260809, 2592], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[13190202073, 1296], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[718155005, 9], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 
    Rational[5454736485413, 10368]}, -4, 217, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.941482578219447*^9, 3.94151302006783*^9, {3.943163201768083*^9, 
   3.943163208712514*^9}},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"7badfaaa-4c19-43ca-8d5c-213e184f9e99"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["\[Mu]=", 3],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.941482578222451*^9, 3.9415130200688457`*^9, {3.943163201768083*^9, 
   3.943163208713537*^9}},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"2b566ad8-1f59-4fa3-bee2-9daad603c09e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["11", 
    RowBox[{"5184", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "8"}]]}]], "+", 
   FractionBox[
    RowBox[{"8129", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "8"}]]}], "5184"], "+", 
   FractionBox[
    RowBox[{"3797", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "8"}]]}], "144"], "-", 
   FractionBox[
    RowBox[{"84545", " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "8"}]]}], "5184"], "-", 
   FractionBox[
    RowBox[{"44772229", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "8"}]]}], "5184"], "-", 
   FractionBox[
    RowBox[{"98195357", " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "8"}]]}], "576"], "-", 
   FractionBox[
    RowBox[{"10553330059", " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "8"}]]}], "5184"], "-", 
   FractionBox[
    RowBox[{"94932443735", " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "8"}]]}], "5184"], "-", 
   FractionBox[
    RowBox[{"78048945335", " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "8"}]]}], "576"], "-", 
   FractionBox[
    RowBox[{"4485663462241", " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "8"}]]}], "5184"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"217", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -9, 217, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[11, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[8129, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 
    Rational[3797, 144], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 
    Rational[-84545, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 
    Rational[-44772229, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[-98195357, 576], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[-10553330059, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-94932443735, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-78048945335, 576], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-4485663462241, 5184]}, -9, 217, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.941482685117528*^9, 3.9415130200688457`*^9, {3.943163201768083*^9, 
   3.943163208713537*^9}},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"5043a34f-64ee-49fb-b0e0-89da774d1d02"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["\[Mu]=", 4],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.941482685120528*^9, 3.9415130200688457`*^9, {3.943163201768975*^9, 
   3.943163208713537*^9}},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"45e5fde5-b8e8-4909-a614-4a5a264c6e91"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["7", 
    RowBox[{"41472", " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "3"}]]}]], "+", 
   FractionBox[
    RowBox[{"3869", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "3"}]]}], "10368"], "-", 
   FractionBox[
    RowBox[{"77077", " ", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "3"}]]}], "3456"], "-", 
   FractionBox[
    RowBox[{"652597", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "3"}]]}], "1296"], "-", 
   FractionBox[
    RowBox[{"2914033", " ", 
     SuperscriptBox["q", 
      RowBox[{"10", "/", "3"}]]}], "648"], "-", 
   FractionBox[
    RowBox[{"81599053", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "3"}]]}], "5184"], "+", 
   FractionBox[
    RowBox[{"2596870511", " ", 
     SuperscriptBox["q", 
      RowBox[{"16", "/", "3"}]]}], "20736"], "+", 
   FractionBox[
    RowBox[{"4497526727", " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "3"}]]}], "1728"], "+", 
   FractionBox[
    RowBox[{"180081086629", " ", 
     SuperscriptBox["q", 
      RowBox[{"22", "/", "3"}]]}], "6912"], "+", 
   FractionBox[
    RowBox[{"677874349681", " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "3"}]]}], "3456"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"217", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -16, 217, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[7, 41472], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[3869, 10368], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 
    Rational[-77077, 3456], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 
    Rational[-652597, 1296], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[-2914033, 648], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[-81599053, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[2596870511, 20736], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[4497526727, 1728], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[180081086629, 6912], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[677874349681, 3456]}, -16, 217, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.9414827923267097`*^9, 3.9415130200688457`*^9, {3.9431632017692127`*^9, 
   3.943163208713537*^9}},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"730f3b89-6cce-4b1b-975d-5fb5a9cf71b7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["\[Mu]=", 5],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.941482792330711*^9, 3.9415130200688457`*^9, {3.9431632017692127`*^9, 
   3.943163208713537*^9}},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"3fcfa596-31f2-4fc7-884d-8aaf6ff18ff1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["281", 
    RowBox[{"5184", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "24"}]]}]], "+", 
   FractionBox[
    RowBox[{"5093", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "24"}]]}], "864"], "+", 
   FractionBox[
    RowBox[{"1358437", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "24"}]]}], "5184"], "+", 
   FractionBox[
    RowBox[{"27265307", " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "24"}]]}], "5184"], "+", 
   FractionBox[
    RowBox[{"87314575", " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "24"}]]}], "1296"], "+", 
   FractionBox[
    RowBox[{"3383929057", " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "24"}]]}], "5184"], "+", 
   FractionBox[
    RowBox[{"26914617169", " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "24"}]]}], "5184"], "+", 
   FractionBox[
    RowBox[{"46072612447", " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "24"}]]}], "1296"], "+", 
   FractionBox[
    RowBox[{"559856986399", " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "24"}]]}], "2592"], "+", 
   FractionBox[
    RowBox[{"3081691717343", " ", 
     SuperscriptBox["q", 
      RowBox[{"215", "/", "24"}]]}], "2592"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"217", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -1, 217, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[281, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 
    Rational[5093, 864], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 
    Rational[1358437, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[27265307, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[87314575, 1296], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[3383929057, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[26914617169, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[46072612447, 1296], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[559856986399, 2592], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[3081691717343, 2592]}, -1, 217, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.941482897367008*^9, 3.9415130200688457`*^9, {3.9431632017692127`*^9, 
   3.943163208713537*^9}},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"79b5956a-2330-4038-9e07-36bb3b5a42a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["\[Mu]=", 6],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.9414828973710246`*^9, 3.9415130200688457`*^9, {3.9431632017692127`*^9, 
   3.943163208713537*^9}},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"ac68b865-2b45-4a5b-9d64-600af2019f0c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["55", 
    RowBox[{"20736", " ", 
     SqrtBox["q"]}]], "+", 
   FractionBox[
    RowBox[{"649", " ", 
     SqrtBox["q"]}], "576"], "-", 
   FractionBox[
    RowBox[{"228775", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "2"}]]}], "5184"], "-", 
   FractionBox[
    RowBox[{"2115335", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "2"}]]}], "1296"], "-", 
   FractionBox[
    RowBox[{"65662657", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "2"}]]}], "2304"], "-", 
   FractionBox[
    RowBox[{"1760666641", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "2"}]]}], "5184"], "-", 
   FractionBox[
    RowBox[{"16293026827", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "2"}]]}], "5184"], "-", 
   FractionBox[
    RowBox[{"3481650799", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "2"}]]}], "144"], "-", 
   FractionBox[
    RowBox[{"1113729358001", " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "2"}]]}], "6912"], "-", 
   FractionBox[
    RowBox[{"2478303427729", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "2"}]]}], "2592"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"217", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -12, 217, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[55, 20736], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 
    Rational[649, 576], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[-228775, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[-2115335, 1296], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[-65662657, 2304], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[-1760666641, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-16293026827, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-3481650799, 144], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1113729358001, 6912], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2478303427729, 2592]}, -12, 217, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.9414830044619255`*^9, 3.9415130200688457`*^9, {3.9431632017692127`*^9, 
   3.943163208713537*^9}},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"9e3a4687-e669-4846-9dc7-e5f00623e63a"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"With", " ", "\[Kappa]"}], " ", "=", "2"}], ",", " ", 
   RowBox[{
    SubscriptBox["r", "i"], "=", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}]}], ",", "   ", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{">", " ", 
      SubscriptBox["\[Kappa]", "12"]}]}], "=", "4"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.9412576613016863`*^9, {3.9412585773908243`*^9, 3.94125858347709*^9}, {
   3.9431626143954124`*^9, 3.943162644057005*^9}, 3.9431627035254946`*^9, 
   3.943163340392582*^9, {3.9436748209613094`*^9, 
   3.943674831904562*^9}},ExpressionUUID->"e9e9f952-af04-4117-9ae6-\
202c9aa4e428"],

Cell[BoxData[
 RowBox[{"Do", "[", "Print", "[", "Series", "[", "gvec", "[", "q", ",", " ", 
  "2", ",", " ", "2", ",", " ", "2", ",", " ", "\[Mu]", ",", " ", "9", "]", 
  ",", " ", "{", "q", ",", " ", "0", ",", " ", "9", "}", "]", "]", ",", " ", 
  "{", "\[Mu]", ",", " ", "0", ",", " ", "5", "}", "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.9412576613016863`*^9},
 CellLabel->
  "In[28]:= ",ExpressionUUID->"c3a2e561-1c67-4bc8-9f61-af4bf3786d3d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["\[Mu]=", 0],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.9412576613016863`*^9},ExpressionUUID->"c4bbb9e0-e6c6-43cf-8092-\
c0b798f0e754"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["25891", "124416"]}], "-", 
   FractionBox[
    RowBox[{"45463", " ", "q"}], "5184"], "-", 
   FractionBox[
    RowBox[{"852205", " ", 
     SuperscriptBox["q", "2"]}], "1296"], "-", 
   FractionBox[
    RowBox[{"32943085", " ", 
     SuperscriptBox["q", "3"]}], "1296"], "-", 
   FractionBox[
    RowBox[{"13379780347", " ", 
     SuperscriptBox["q", "4"]}], "20736"], "-", 
   FractionBox[
    RowBox[{"46060126277", " ", 
     SuperscriptBox["q", "5"]}], "3888"], "-", 
   FractionBox[
    RowBox[{"12147774365", " ", 
     SuperscriptBox["q", "6"]}], "72"], "-", 
   FractionBox[
    RowBox[{"158959400096", " ", 
     SuperscriptBox["q", "7"]}], "81"], "-", 
   FractionBox[
    RowBox[{"66913439964953", " ", 
     SuperscriptBox["q", "8"]}], "3456"], "-", 
   FractionBox[
    RowBox[{"2591593493401561", " ", 
     SuperscriptBox["q", "9"]}], "15552"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"145", "/", "16"}]],
    SeriesData[q, 0, {}, 0, 145, 16],
    Editable->False]}],
  SeriesData[q, 0, {
    Rational[-25891, 124416], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-45463, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-852205, 1296], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-32943085, 1296], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-13379780347, 20736], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[-46060126277, 3888], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-12147774365, 72], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-158959400096, 81], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-66913439964953, 3456], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 
    Rational[-2591593493401561, 15552]}, 0, 145, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.9412576613016863`*^9},ExpressionUUID->"423a9dbe-531c-407a-b2d3-\
d759c1e311a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["\[Mu]=", 1],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.941257661302682*^9},ExpressionUUID->"a4edd2df-f150-495d-b8f3-\
d7e0d047c489"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["37", 
     RowBox[{"7776", " ", 
      SuperscriptBox["q", 
       RowBox[{"1", "/", "16"}]]}]]}], "+", 
   FractionBox[
    RowBox[{"743", " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "16"}]]}], "144"], "+", 
   FractionBox[
    RowBox[{"186041", " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "16"}]]}], "432"], "+", 
   FractionBox[
    RowBox[{"49307035", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "16"}]]}], "2592"], "+", 
   FractionBox[
    RowBox[{"250278505", " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "16"}]]}], "486"], "+", 
   FractionBox[
    RowBox[{"25390442633", " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "16"}]]}], "2592"], "+", 
   FractionBox[
    RowBox[{"1109071859713", " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "16"}]]}], "7776"], "+", 
   FractionBox[
    RowBox[{"2183125435445", " ", 
     SuperscriptBox["q", 
      RowBox[{"111", "/", "16"}]]}], "1296"], "+", 
   FractionBox[
    RowBox[{"21784639784605", " ", 
     SuperscriptBox["q", 
      RowBox[{"127", "/", "16"}]]}], "1296"], "+", 
   FractionBox[
    RowBox[{"378349429633895", " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "16"}]]}], "2592"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"145", "/", "16"}]],
    SeriesData[q, 0, {}, -1, 145, 16],
    Editable->False]}],
  SeriesData[q, 0, {
    Rational[-37, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[743, 144], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[186041, 432], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[49307035, 2592], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[250278505, 486], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[25390442633, 2592], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[1109071859713, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[2183125435445, 1296], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[21784639784605, 1296], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[378349429633895, 2592]}, -1, 145, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.941257661302682*^9},ExpressionUUID->"5112eb7d-6ce0-4d70-8668-\
124170d8f1bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["\[Mu]=", 2],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.941257661302682*^9},ExpressionUUID->"0efa9740-ac9a-4cb6-b4a8-\
54befa4c22da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["247", 
    RowBox[{"62208", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "4"}]]}]], "+", 
   FractionBox[
    RowBox[{"2441", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "4"}]]}], "2592"], "-", 
   FractionBox[
    RowBox[{"685847", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "4"}]]}], "6912"], "-", 
   FractionBox[
    RowBox[{"60354863", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "4"}]]}], "7776"], "-", 
   FractionBox[
    RowBox[{"1794183169", " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "4"}]]}], "6912"], "-", 
   FractionBox[
    RowBox[{"4761308023", " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "4"}]]}], "864"], "-", 
   FractionBox[
    RowBox[{"890009700749", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "4"}]]}], "10368"], "-", 
   FractionBox[
    RowBox[{"688179765559", " ", 
     SuperscriptBox["q", 
      RowBox[{"27", "/", "4"}]]}], "648"], "-", 
   FractionBox[
    RowBox[{"25273195362785", " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "4"}]]}], "2304"], "-", 
   FractionBox[
    RowBox[{"380517580726831", " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "4"}]]}], "3888"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"145", "/", "16"}]],
    SeriesData[q, 0, {}, -4, 145, 16],
    Editable->False]}],
  SeriesData[q, 0, {
    Rational[247, 62208], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[2441, 2592], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-685847, 6912], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-60354863, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1794183169, 6912], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-4761308023, 864], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-890009700749, 10368], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[-688179765559, 648], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-25273195362785, 2304], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 
    Rational[-380517580726831, 3888]}, -4, 145, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.941257661302682*^9},ExpressionUUID->"1a851e0e-adfd-423b-b206-\
5c71fe3bc5a4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["\[Mu]=", 3],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.941257661302682*^9},ExpressionUUID->"73cb47d0-351a-4a64-9149-\
680da85b100a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["5", 
    RowBox[{"7776", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "16"}]]}]], "+", 
   FractionBox[
    RowBox[{"667", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "16"}]]}], "2592"], "+", 
   FractionBox[
    RowBox[{"9853", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "16"}]]}], "7776"], "+", 
   FractionBox[
    RowBox[{"4114013", " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "16"}]]}], "2592"], "+", 
   FractionBox[
    RowBox[{"208989733", " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "16"}]]}], "2592"], "+", 
   FractionBox[
    RowBox[{"16164572585", " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "16"}]]}], "7776"], "+", 
   FractionBox[
    RowBox[{"31419487859", " ", 
     SuperscriptBox["q", 
      RowBox[{"87", "/", "16"}]]}], "864"], "+", 
   FractionBox[
    RowBox[{"78893525585", " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "16"}]]}], "162"], "+", 
   FractionBox[
    RowBox[{"41486136304309", " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "16"}]]}], "7776"], "+", 
   FractionBox[
    RowBox[{"48459222358441", " ", 
     SuperscriptBox["q", 
      RowBox[{"135", "/", "16"}]]}], "972"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"145", "/", "16"}]],
    SeriesData[q, 0, {}, -9, 145, 16],
    Editable->False]}],
  SeriesData[q, 0, {
    Rational[5, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[667, 2592], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[9853, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[4114013, 2592], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[208989733, 2592], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[16164572585, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[31419487859, 864], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[78893525585, 162], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[41486136304309, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[48459222358441, 972]}, -9, 145, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.941257661302682*^9},ExpressionUUID->"94aba0d7-d33a-43a1-8c88-\
1c1123c4fffe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["\[Mu]=", 4],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.941257661302682*^9},ExpressionUUID->"924d787a-066c-4915-8761-\
fb7fdeac07e0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["7", 
    RowBox[{"248832", " ", "q"}]], "+", 
   FractionBox["793", "31104"], "+", 
   FractionBox[
    RowBox[{"2371", " ", "q"}], "1296"], "-", 
   FractionBox[
    RowBox[{"1033957", " ", 
     SuperscriptBox["q", "2"]}], "7776"], "-", 
   FractionBox[
    RowBox[{"51449111", " ", 
     SuperscriptBox["q", "3"]}], "3456"], "-", 
   FractionBox[
    RowBox[{"2662533095", " ", 
     SuperscriptBox["q", "4"]}], "5184"], "-", 
   FractionBox[
    RowBox[{"10331116165", " ", 
     SuperscriptBox["q", "5"]}], "972"], "-", 
   FractionBox[
    RowBox[{"68953726973", " ", 
     SuperscriptBox["q", "6"]}], "432"], "-", 
   FractionBox[
    RowBox[{"157973370319477", " ", 
     SuperscriptBox["q", "7"]}], "82944"], "-", 
   FractionBox[
    RowBox[{"148037407579573", " ", 
     SuperscriptBox["q", "8"]}], "7776"], "-", 
   FractionBox[
    RowBox[{"2566223212023515", " ", 
     SuperscriptBox["q", "9"]}], "15552"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"145", "/", "16"}]],
    SeriesData[q, 0, {}, -16, 145, 16],
    Editable->False]}],
  SeriesData[q, 0, {
    Rational[7, 248832], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[793, 31104], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[2371, 1296], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1033957, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-51449111, 3456], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2662533095, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-10331116165, 972], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-68953726973, 432], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-157973370319477, 82944], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[-148037407579573, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[-2566223212023515, 15552]}, -16, 145, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.941257661302682*^9},ExpressionUUID->"efe59a27-40a0-48dc-95f8-\
d4d5a9ce0c2f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["\[Mu]=", 5],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.941257661302682*^9},ExpressionUUID->"e129cf27-a7fa-49c1-a464-\
5806e012143f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["5", 
    RowBox[{"7776", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "16"}]]}]], "+", 
   FractionBox[
    RowBox[{"667", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "16"}]]}], "2592"], "+", 
   FractionBox[
    RowBox[{"9853", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "16"}]]}], "7776"], "+", 
   FractionBox[
    RowBox[{"4114013", " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "16"}]]}], "2592"], "+", 
   FractionBox[
    RowBox[{"208989733", " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "16"}]]}], "2592"], "+", 
   FractionBox[
    RowBox[{"16164572585", " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "16"}]]}], "7776"], "+", 
   FractionBox[
    RowBox[{"31419487859", " ", 
     SuperscriptBox["q", 
      RowBox[{"87", "/", "16"}]]}], "864"], "+", 
   FractionBox[
    RowBox[{"78893525585", " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "16"}]]}], "162"], "+", 
   FractionBox[
    RowBox[{"41486136304309", " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "16"}]]}], "7776"], "+", 
   FractionBox[
    RowBox[{"48459222358441", " ", 
     SuperscriptBox["q", 
      RowBox[{"135", "/", "16"}]]}], "972"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"145", "/", "16"}]],
    SeriesData[q, 0, {}, -9, 145, 16],
    Editable->False]}],
  SeriesData[q, 0, {
    Rational[5, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[667, 2592], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[9853, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[4114013, 2592], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[208989733, 2592], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[16164572585, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[31419487859, 864], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[78893525585, 162], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[41486136304309, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[48459222358441, 972]}, -9, 145, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.941257661302682*^9},ExpressionUUID->"7015a13f-4d36-49b7-b92f-\
9cbf449beafe"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"With", " ", "\[Kappa]"}], " ", "=", "2"}], ",", " ", 
   RowBox[{
    SubscriptBox["r", "i"], "=", 
    RowBox[{"{", 
     RowBox[{"3", ",", "3"}], "}"}]}], ",", " ", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{">", " ", 
      SubscriptBox["\[Kappa]", "12"]}]}], "=", "6"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.9411052661449385`*^9, {3.943162605072935*^9, 3.9431626086834993`*^9}, {
   3.943162641231579*^9, 3.9431626415522895`*^9}, {3.9431627081406507`*^9, 
   3.9431627113781176`*^9}, 3.94316334230751*^9, {3.9436748209693155`*^9, 
   3.943674831907524*^9}},ExpressionUUID->"2b93f9e1-0fe7-4503-a1d2-\
b286ac7b44e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Reminder", ":", "  ", "\[Kappa]"}], " ", "=", "2"}], ",", " ", 
    RowBox[{
     SubscriptBox["r", 
      RowBox[{"1", "-", "2"}]], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"3", " ", "--"}], ">", " ", 
       SubscriptBox["\[Kappa]", "12"]}], "=", "6"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"gvec", "[", 
        RowBox[{"q", ",", "2", ",", "3", ",", "3", ",", "\[Mu]", ",", "8"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "8"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Mu]", ",", "0", ",", "7"}], "}"}]}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.9410230276168156`*^9, 3.9410231275909967`*^9}, {
   3.9410271007731943`*^9, 3.9410271010344334`*^9}, {3.9411052504941025`*^9, 
   3.9411052661449385`*^9}, 
   3.9436748319105234`*^9},ExpressionUUID->"a0350c20-c70a-4241-8d10-\
6602491195c0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["\[Mu]=", 0],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.941023130449026*^9, 3.9410271190030627`*^9, 
  3.9411052661449385`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"65091565-9885-4487-ad3d-667237ce4b29"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["465535", "1769472"]}], "-", 
   FractionBox[
    RowBox[{"525963", " ", "q"}], "25600"], "-", 
   FractionBox[
    RowBox[{"4385292809", " ", 
     SuperscriptBox["q", "2"]}], "1638400"], "-", 
   FractionBox[
    RowBox[{"43459913743", " ", 
     SuperscriptBox["q", "3"]}], "230400"], "-", 
   FractionBox[
    RowBox[{"95409288460249", " ", 
     SuperscriptBox["q", "4"]}], "11059200"], "-", 
   FractionBox[
    RowBox[{"716734134057", " ", 
     SuperscriptBox["q", "5"]}], "2560"], "-", 
   FractionBox[
    RowBox[{"19031436950174249", " ", 
     SuperscriptBox["q", "6"]}], "2764800"], "-", 
   FractionBox[
    RowBox[{"46566304858176491", " ", 
     SuperscriptBox["q", "7"]}], "345600"], "-", 
   FractionBox[
    RowBox[{"357424842056971557", " ", 
     SuperscriptBox["q", "8"]}], "163840"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-465535, 1769472], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-525963, 25600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[-4385292809, 1638400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-43459913743, 230400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-95409288460249, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-716734134057, 2560], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-19031436950174249, 2764800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-46566304858176491, 345600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-357424842056971557, 163840]}, 0, 193, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.941023130449026*^9, 3.9410273262834806`*^9, 
  3.9411052661449385`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"336b89a0-ead8-489c-aa6c-15bdc608ad11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["\[Mu]=", 1],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.941023130449026*^9, 3.9410273262916493`*^9, 
  3.9411052661449385`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"90dc03f9-1789-48d8-a2c4-5c93a45289d3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["128371", 
     RowBox[{"5529600", " ", 
      SuperscriptBox["q", 
       RowBox[{"1", "/", "24"}]]}]]}], "+", 
   FractionBox[
    RowBox[{"40650107", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "24"}]]}], "3686400"], "+", 
   FractionBox[
    RowBox[{"2207272423", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "24"}]]}], "1228800"], "+", 
   FractionBox[
    RowBox[{"799482612769", " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "24"}]]}], "5529600"], "+", 
   FractionBox[
    RowBox[{"15579841901093", " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "24"}]]}], "2211840"], "+", 
   FractionBox[
    RowBox[{"3410305584319", " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "24"}]]}], "14400"], "+", 
   FractionBox[
    RowBox[{"16460186000332049", " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "24"}]]}], "2764800"], "+", 
   FractionBox[
    RowBox[{"130847802327022001", " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "24"}]]}], "1105920"], "+", 
   FractionBox[
    RowBox[{"793328412584550589", " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "24"}]]}], "409600"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -1, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-128371, 5529600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[40650107, 3686400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[2207272423, 1228800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[799482612769, 5529600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[15579841901093, 2211840], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[3410305584319, 14400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[16460186000332049, 2764800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[130847802327022001, 1105920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[793328412584550589, 409600]}, -1, 193, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.941023130449026*^9, 3.941027535815152*^9, 
  3.9411052661459384`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"894c600b-49c7-426a-b512-2e4d773a93ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["\[Mu]=", 2],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.941023130449026*^9, 3.941027535819152*^9, 
  3.9411052661459384`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"ce5a947b-77d0-4862-834e-2214bb971357"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1052509", 
    RowBox[{"176947200", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "6"}]]}]], "+", 
   FractionBox[
    RowBox[{"209941", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "6"}]]}], "138240"], "-", 
   FractionBox[
    RowBox[{"5204324219", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "6"}]]}], "11059200"], "-", 
   FractionBox[
    RowBox[{"2193309727", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "6"}]]}], "34560"], "-", 
   FractionBox[
    RowBox[{"67263775905863", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "6"}]]}], "17694720"], "-", 
   FractionBox[
    RowBox[{"49340829606167", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "6"}]]}], "345600"], "-", 
   FractionBox[
    RowBox[{"1416482503757447", " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "6"}]]}], "368640"], "-", 
   FractionBox[
    RowBox[{"6909229953035321", " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "6"}]]}], "86400"], "-", 
   FractionBox[
    RowBox[{"239502419541351089947", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "6"}]]}], "176947200"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -4, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[1052509, 176947200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[209941, 138240], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[-5204324219, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2193309727, 34560], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-67263775905863, 17694720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-49340829606167, 345600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1416482503757447, 368640], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-6909229953035321, 86400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-239502419541351089947, 176947200]}, -4, 193, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.941023130449026*^9, 3.9410277780440507`*^9, 
  3.9411052661459384`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"d1b2448c-0c78-4dd5-885b-b6b6578d3666"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["\[Mu]=", 3],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.941023130449026*^9, 3.941027778051116*^9, 
  3.9411052661459384`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"42920b10-7088-4575-b231-123e1d7c7eda"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["3059", 
    RowBox[{"1228800", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "8"}]]}]], "+", 
   FractionBox[
    RowBox[{"1240819", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "8"}]]}], "2211840"], "+", 
   FractionBox[
    RowBox[{"6103987", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "8"}]]}], "409600"], "+", 
   FractionBox[
    RowBox[{"40005301093", " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "8"}]]}], "2764800"], "+", 
   FractionBox[
    RowBox[{"14584022769029", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "8"}]]}], "11059200"], "+", 
   FractionBox[
    RowBox[{"12408048600401", " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "8"}]]}], "204800"], "+", 
   FractionBox[
    RowBox[{"2031688897405031", " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "8"}]]}], "1105920"], "+", 
   FractionBox[
    RowBox[{"14301651369906251", " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "8"}]]}], "345600"], "+", 
   FractionBox[
    RowBox[{"30365831720828173", " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "8"}]]}], "40960"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -9, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[3059, 1228800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[1240819, 2211840], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[6103987, 409600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[40005301093, 2764800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[14584022769029, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[12408048600401, 204800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[2031688897405031, 1105920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[14301651369906251, 345600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[30365831720828173, 40960]}, -9, 193, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.941023130449026*^9, 3.9410280196676636`*^9, 
  3.9411052661459384`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"871dd045-0c01-43c9-a026-e62b855cc0ba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["\[Mu]=", 4],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.941023130449026*^9, 3.9410280196707063`*^9, 
  3.9411052661459384`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"d4bd0aa9-a022-49c6-a3af-b6ba1f4ac767"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["13157", 
    RowBox[{"29491200", " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "3"}]]}]], "+", 
   FractionBox[
    RowBox[{"202109", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "3"}]]}], "1382400"], "+", 
   FractionBox[
    RowBox[{"117034913", " ", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "3"}]]}], "22118400"], "-", 
   FractionBox[
    RowBox[{"13051427", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "3"}]]}], "10800"], "-", 
   FractionBox[
    RowBox[{"51184196269", " ", 
     SuperscriptBox["q", 
      RowBox[{"10", "/", "3"}]]}], "184320"], "-", 
   FractionBox[
    RowBox[{"4080532598711", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "3"}]]}], "230400"], "-", 
   FractionBox[
    RowBox[{"28426573177934497", " ", 
     SuperscriptBox["q", 
      RowBox[{"16", "/", "3"}]]}], "44236800"], "-", 
   FractionBox[
    RowBox[{"748741181058329", " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "3"}]]}], "46080"], "-", 
   FractionBox[
    RowBox[{"13975691481395331721", " ", 
     SuperscriptBox["q", 
      RowBox[{"22", "/", "3"}]]}], "44236800"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -16, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[13157, 29491200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[202109, 1382400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[117034913, 22118400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-13051427, 10800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-51184196269, 184320], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-4080532598711, 230400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-28426573177934497, 44236800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-748741181058329, 46080], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-13975691481395331721, 44236800]}, -16, 193, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.941023130449026*^9, 3.9410282531117268`*^9, 
  3.9411052661459384`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"3d576018-eb22-471f-b7b8-5ba5e2eb826e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["\[Mu]=", 5],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.941023130449026*^9, 3.9410282531166244`*^9, 
  3.9411052661459384`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"9b7539af-8db8-4b04-b98f-87c0cf5b09b4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["19", 
    RowBox[{"442368", " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "24"}]]}]], "+", 
   FractionBox["204533", 
    RowBox[{"11059200", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "24"}]]}]], "+", 
   FractionBox[
    RowBox[{"12303371", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "24"}]]}], "11059200"], "-", 
   FractionBox[
    RowBox[{"176760667", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "24"}]]}], "2764800"], "+", 
   FractionBox[
    RowBox[{"115535286821", " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "24"}]]}], "3686400"], "+", 
   FractionBox[
    RowBox[{"19874511607", " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "24"}]]}], "5760"], "+", 
   FractionBox[
    RowBox[{"1786765849460017", " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "24"}]]}], "11059200"], "+", 
   FractionBox[
    RowBox[{"52850388569884871", " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "24"}]]}], "11059200"], "+", 
   FractionBox[
    RowBox[{"76411388946994309", " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "24"}]]}], "737280"], "+", 
   FractionBox[
    RowBox[{"9859452739142687909", " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "24"}]]}], "5529600"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -25, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[19, 442368], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 
    Rational[204533, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[12303371, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-176760667, 2764800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[115535286821, 3686400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[19874511607, 5760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[1786765849460017, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[52850388569884871, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[76411388946994309, 737280], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[9859452739142687909, 5529600]}, -25, 193, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.941023130449026*^9, 3.941028474143747*^9, 
  3.9411052661459384`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"a4e80840-5f80-4885-9bbf-0ccefc6244a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["\[Mu]=", 6],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.941023130449026*^9, 3.9410284741496763`*^9, 
  3.9411052661459384`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"bbbbddbf-b8ac-434c-a04d-5cb0d7d0e58e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["11", 
    RowBox[{"7077888", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "2"}]]}]], "+", 
   FractionBox["877", 
    RowBox[{"691200", " ", 
     SqrtBox["q"]}]], "+", 
   FractionBox[
    RowBox[{"108537", " ", 
     SqrtBox["q"]}], "409600"], "+", 
   FractionBox[
    RowBox[{"1579361", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "2"}]]}], "172800"], "-", 
   FractionBox[
    RowBox[{"42904604779", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "2"}]]}], "35389440"], "-", 
   FractionBox[
    RowBox[{"10934623253", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "2"}]]}], "25600"], "-", 
   FractionBox[
    RowBox[{"315649065581971", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "2"}]]}], "11059200"], "-", 
   FractionBox[
    RowBox[{"178841598736999", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "2"}]]}], "172800"], "-", 
   FractionBox[
    RowBox[{"8452543304385033", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "2"}]]}], "327680"], "-", 
   FractionBox[
    RowBox[{"435607018197786299", " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "2"}]]}], "884736"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -36, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[11, 7077888], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 
    Rational[877, 691200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 
    Rational[108537, 409600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[1579361, 172800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[-42904604779, 35389440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-10934623253, 25600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-315649065581971, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-178841598736999, 172800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-8452543304385033, 327680], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-435607018197786299, 884736]}, -36, 193, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.941023130449026*^9, 3.941028725464088*^9, 
  3.9411052661469355`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"72e825d8-b1f2-4aff-94b5-1dfac42f2b8b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "7"}],
  SequenceForm["\[Mu]=", 7],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.941023130449026*^9, 3.9410287254731693`*^9, 
  3.9411052661469355`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"3c2b8f69-2761-4ce7-bf58-576ebd7ffec8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["19", 
    RowBox[{"442368", " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "24"}]]}]], "+", 
   FractionBox["204533", 
    RowBox[{"11059200", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "24"}]]}]], "+", 
   FractionBox[
    RowBox[{"12303371", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "24"}]]}], "11059200"], "-", 
   FractionBox[
    RowBox[{"176760667", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "24"}]]}], "2764800"], "+", 
   FractionBox[
    RowBox[{"115535286821", " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "24"}]]}], "3686400"], "+", 
   FractionBox[
    RowBox[{"19874511607", " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "24"}]]}], "5760"], "+", 
   FractionBox[
    RowBox[{"1786765849460017", " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "24"}]]}], "11059200"], "+", 
   FractionBox[
    RowBox[{"52850388569884871", " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "24"}]]}], "11059200"], "+", 
   FractionBox[
    RowBox[{"76411388946994309", " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "24"}]]}], "737280"], "+", 
   FractionBox[
    RowBox[{"9859452739142687909", " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "24"}]]}], "5529600"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -25, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[19, 442368], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 
    Rational[204533, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[12303371, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-176760667, 2764800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[115535286821, 3686400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[19874511607, 5760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[1786765849460017, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[52850388569884871, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[76411388946994309, 737280], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[9859452739142687909, 5529600]}, -25, 193, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.941023130449026*^9, 3.9410289712950487`*^9, 
  3.9411052661469355`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"8c195c90-31d2-4369-af0b-b1aaeb2b5e7b"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"With", " ", "\[Kappa]"}], " ", "=", "3"}], ",", " ", 
   RowBox[{
    SubscriptBox["r", "i"], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], " ", "--"}], ">", " ", 
      SubscriptBox["\[Kappa]", "12"]}], "=", "3"}]}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9411102017038517`*^9, 3.941110206064407*^9}, {
   3.9431625900146637`*^9, 3.943162596458559*^9}, 3.9431633441000543`*^9, {
   3.943674820981308*^9, 
   3.943674831911524*^9}},ExpressionUUID->"0422d58a-1e09-40b7-a1e7-\
f79ef71a1893"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Reminder", ":", " ", "\[Kappa]"}], " ", "=", "3"}], ",", " ", 
    RowBox[{
     SubscriptBox["r", 
      RowBox[{"1", "-", "2"}]], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", " ", "--"}], ">", " ", 
       SubscriptBox["\[Kappa]", "12"]}], "=", "3"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"gvec", "[", 
        RowBox[{"q", ",", "3", ",", "1", ",", "1", ",", "\[Mu]", ",", "9"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "9"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Mu]", ",", "0", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.941110066711946*^9, 3.9411100861543293`*^9}, {
   3.9411101949808846`*^9, 3.9411102017038517`*^9}, {3.9411647710325108`*^9, 
   3.941164774804431*^9}, 
   3.943674831915526*^9},ExpressionUUID->"f6b0a046-d270-4a1c-8763-\
b1103c0dbd12"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["\[Mu]=", 0],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9411100872093215`*^9, 3.9411102017038517`*^9, 
  3.941164796082749*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"2f80b0a1-bf3b-4ed2-bcc2-90893c6c8cc0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["13", "96"]}], "+", 
   FractionBox[
    RowBox[{"71", " ", "q"}], "48"], "+", 
   FractionBox[
    RowBox[{"103", " ", 
     SuperscriptBox["q", "2"]}], "16"], "+", 
   FractionBox[
    RowBox[{"139", " ", 
     SuperscriptBox["q", "3"]}], "8"], "+", 
   FractionBox[
    RowBox[{"2243", " ", 
     SuperscriptBox["q", "4"]}], "48"], "+", 
   RowBox[{"104", " ", 
    SuperscriptBox["q", "5"]}], "+", 
   FractionBox[
    RowBox[{"3693", " ", 
     SuperscriptBox["q", "6"]}], "16"], "+", 
   FractionBox[
    RowBox[{"3667", " ", 
     SuperscriptBox["q", "7"]}], "8"], "+", 
   FractionBox[
    RowBox[{"14403", " ", 
     SuperscriptBox["q", "8"]}], "16"], "+", 
   FractionBox[
    RowBox[{"79697", " ", 
     SuperscriptBox["q", "9"]}], "48"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"217", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 217, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-13, 96], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[71, 48], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 
    Rational[103, 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[139, 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 
    Rational[2243, 48], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 104, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[3693, 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[3667, 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[14403, 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 
    Rational[79697, 48]}, 0, 217, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9411100872093215`*^9, 3.9411102017038517`*^9, 
  3.9411648202595797`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"69344428-07e5-41a7-a886-d914240e0ba0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["\[Mu]=", 1],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9411100872093215`*^9, 3.9411102017038517`*^9, 
  3.941164820270585*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"aafce6b3-a0bb-482a-b295-b1067b5312c2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"64", " ", 
      SuperscriptBox["q", 
       RowBox[{"1", "/", "12"}]]}]]}], "+", 
   FractionBox[
    RowBox[{"27", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "12"}]]}], "32"], "+", 
   FractionBox[
    RowBox[{"211", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "12"}]]}], "64"], "+", 
   FractionBox[
    RowBox[{"139", " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "12"}]]}], "16"], "+", 
   FractionBox[
    RowBox[{"179", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "12"}]]}], "8"], "+", 
   FractionBox[
    RowBox[{"1585", " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "12"}]]}], "32"], "+", 
   FractionBox[
    RowBox[{"6979", " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "12"}]]}], "64"], "+", 
   FractionBox[
    RowBox[{"6993", " ", 
     SuperscriptBox["q", 
      RowBox[{"83", "/", "12"}]]}], "32"], "+", 
   FractionBox[
    RowBox[{"27263", " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "12"}]]}], "64"], "+", 
   FractionBox[
    RowBox[{"25393", " ", 
     SuperscriptBox["q", 
      RowBox[{"107", "/", "12"}]]}], "32"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"217", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -2, 217, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-1, 64], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 
    Rational[27, 32], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 
    Rational[211, 64], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[139, 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[179, 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 
    Rational[1585, 32], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[6979, 64], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[6993, 32], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[27263, 64], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 
    Rational[25393, 32]}, -2, 217, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9411100872093215`*^9, 3.9411102017038517`*^9, 
  3.9411648446216164`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"af9c9b4f-a13f-4ed1-bb86-b7c737fcf5a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["\[Mu]=", 2],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9411100872093215`*^9, 3.9411102017038517`*^9, 
  3.9411648446255283`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"cbb9a7f5-7848-4464-af60-4b4dcfae7edf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["q", 
      RowBox[{"2", "/", "3"}]], "32"]}], "-", 
   FractionBox[
    RowBox[{"13", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "3"}]]}], "16"], "-", 
   FractionBox[
    RowBox[{"157", " ", 
     SuperscriptBox["q", 
      RowBox[{"8", "/", "3"}]]}], "32"], "-", 
   FractionBox[
    RowBox[{"233", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "3"}]]}], "16"], "-", 
   FractionBox[
    RowBox[{"309", " ", 
     SuperscriptBox["q", 
      RowBox[{"14", "/", "3"}]]}], "8"], "-", 
   FractionBox[
    RowBox[{"677", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "3"}]]}], "8"], "-", 
   FractionBox[
    RowBox[{"2925", " ", 
     SuperscriptBox["q", 
      RowBox[{"20", "/", "3"}]]}], "16"], "-", 
   RowBox[{"355", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "3"}]]}], "-", 
   FractionBox[
    RowBox[{"10867", " ", 
     SuperscriptBox["q", 
      RowBox[{"26", "/", "3"}]]}], "16"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"55", "/", "6"}]],
    SeriesData[$CellContext`q, 0, {}, 16, 220, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-1, 32], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 
    Rational[-13, 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[-157, 32], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[-233, 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[-309, 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[-677, 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[-2925, 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, -355, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 
    Rational[-10867, 16]}, 16, 220, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9411100872093215`*^9, 3.9411102017038517`*^9, 
  3.9411648688194923`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"13562b78-0d8e-442b-a107-8184d4a28cce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["\[Mu]=", 3],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9411100872093215`*^9, 3.9411102017038517`*^9, 
  3.9411648688234425`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"c1d83021-9775-469a-ab30-7e2333f61f18"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"1", "/", "4"}]]}], "96"]}], "-", 
   FractionBox[
    RowBox[{"37", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "4"}]]}], "32"], "-", 
   FractionBox[
    RowBox[{"611", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "4"}]]}], "96"], "-", 
   FractionBox[
    RowBox[{"641", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "4"}]]}], "32"], "-", 
   FractionBox[
    RowBox[{"869", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "4"}]]}], "16"], "-", 
   FractionBox[
    RowBox[{"3991", " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "4"}]]}], "32"], "-", 
   FractionBox[
    RowBox[{"25955", " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "4"}]]}], "96"], "-", 
   FractionBox[
    RowBox[{"4341", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "4"}]]}], "8"], "-", 
   FractionBox[
    RowBox[{"16719", " ", 
     SuperscriptBox["q", 
      RowBox[{"33", "/", "4"}]]}], "16"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"37", "/", "4"}]],
    SeriesData[$CellContext`q, 0, {}, 6, 222, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-5, 96], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 
    Rational[-37, 32], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[-611, 96], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[-641, 32], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[-869, 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[-3991, 32], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 
    Rational[-25955, 96], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 
    Rational[-4341, 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[-16719, 16]}, 6, 222, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9411100872093215`*^9, 3.9411102017038517`*^9, 
  3.9411648934501734`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"104937c0-7d44-477d-a80c-7d693daf2ede"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["\[Mu]=", 4],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9411100872093215`*^9, 3.9411102017038517`*^9, 
  3.9411648934531736`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"38bb73ec-8b81-4aac-a56f-3e30375f6492"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["q", 
      RowBox[{"2", "/", "3"}]], "32"]}], "-", 
   FractionBox[
    RowBox[{"13", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "3"}]]}], "16"], "-", 
   FractionBox[
    RowBox[{"157", " ", 
     SuperscriptBox["q", 
      RowBox[{"8", "/", "3"}]]}], "32"], "-", 
   FractionBox[
    RowBox[{"233", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "3"}]]}], "16"], "-", 
   FractionBox[
    RowBox[{"309", " ", 
     SuperscriptBox["q", 
      RowBox[{"14", "/", "3"}]]}], "8"], "-", 
   FractionBox[
    RowBox[{"677", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "3"}]]}], "8"], "-", 
   FractionBox[
    RowBox[{"2925", " ", 
     SuperscriptBox["q", 
      RowBox[{"20", "/", "3"}]]}], "16"], "-", 
   RowBox[{"355", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "3"}]]}], "-", 
   FractionBox[
    RowBox[{"10867", " ", 
     SuperscriptBox["q", 
      RowBox[{"26", "/", "3"}]]}], "16"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"55", "/", "6"}]],
    SeriesData[$CellContext`q, 0, {}, 16, 220, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-1, 32], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 
    Rational[-13, 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[-157, 32], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[-233, 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[-309, 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[-677, 8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[-2925, 16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, -355, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 
    Rational[-10867, 16]}, 16, 220, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9411100872093215`*^9, 3.9411102017038517`*^9, 
  3.9411649181437497`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"3069c1ff-e010-434c-89c9-ea67d9bd6ed4"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"With", " ", "\[Kappa]"}], " ", "=", "3"}], ",", " ", 
   RowBox[{
    SubscriptBox["r", "i"], "=", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}]}], ",", " ", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{">", " ", 
      SubscriptBox["\[Kappa]", "12"]}]}], "=", "6"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.9411037455589056`*^9, 3.941103750513812*^9}, {
   3.9431626280992236`*^9, 3.9431626282900267`*^9}, {3.943162662671959*^9, 
   3.943162685226617*^9}, {3.9431630591172447`*^9, 3.943163089048486*^9}, {
   3.9431632380686054`*^9, 3.9431632454948378`*^9}, 3.943163345868393*^9, {
   3.943674820988304*^9, 
   3.9436748319165244`*^9}},ExpressionUUID->"02456bde-04c2-4622-9cb7-\
633dfae73504"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"With", " ", "\[Kappa]"}], " ", "=", "3"}], ",", " ", 
    RowBox[{"r1", "=", "2"}], ",", " ", 
    RowBox[{"r2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", " ", "--"}]}], ">", " ", 
       SubscriptBox["\[Kappa]", "12"]}], "=", "6"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"gvec", "[", 
        RowBox[{"q", ",", "3", ",", "2", ",", "2", ",", "\[Mu]", ",", "8"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "8"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Mu]", ",", "0", ",", "7"}], "}"}]}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.94109083200727*^9, 3.9410908476584225`*^9}, {
   3.9410990575093665`*^9, 3.9410990780944943`*^9}, 3.941103750513812*^9, {
   3.9431630591172447`*^9, 3.943163089048486*^9}, {3.9431632380686054`*^9, 
   3.9431632454948378`*^9}, {3.943674820997571*^9, 
   3.9436748319195237`*^9}},ExpressionUUID->"d671667f-843f-485d-93ff-\
983996813863"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["\[Mu]=", 0],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.9410908495205736`*^9, 3.941103750513812*^9, {3.9431630591172447`*^9, 
   3.9431630890498466`*^9}, {3.9431632380686054`*^9, 3.9431632454948378`*^9}},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"41ecbae0-7209-40e3-a8df-2833f4c976b6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["465535", "1769472"]}], "-", 
   FractionBox[
    RowBox[{"525963", " ", "q"}], "25600"], "-", 
   FractionBox[
    RowBox[{"4385292809", " ", 
     SuperscriptBox["q", "2"]}], "1638400"], "-", 
   FractionBox[
    RowBox[{"43459913743", " ", 
     SuperscriptBox["q", "3"]}], "230400"], "-", 
   FractionBox[
    RowBox[{"95409288460249", " ", 
     SuperscriptBox["q", "4"]}], "11059200"], "-", 
   FractionBox[
    RowBox[{"716734134057", " ", 
     SuperscriptBox["q", "5"]}], "2560"], "-", 
   FractionBox[
    RowBox[{"19031436950174249", " ", 
     SuperscriptBox["q", "6"]}], "2764800"], "-", 
   FractionBox[
    RowBox[{"46566304858176491", " ", 
     SuperscriptBox["q", "7"]}], "345600"], "-", 
   FractionBox[
    RowBox[{"357424842056971557", " ", 
     SuperscriptBox["q", "8"]}], "163840"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-465535, 1769472], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-525963, 25600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[-4385292809, 1638400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-43459913743, 230400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-95409288460249, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-716734134057, 2560], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-19031436950174249, 2764800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-46566304858176491, 345600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-357424842056971557, 163840]}, 0, 193, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.941091105470701*^9, 3.941103750513812*^9, {3.9431630591172447`*^9, 
   3.9431630890498466`*^9}, {3.9431632380686054`*^9, 3.9431632454948378`*^9}},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"a7b41011-b411-46b7-8218-367ce21bb14b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["\[Mu]=", 1],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.941091105481288*^9, 3.941103750513812*^9, {3.943163059118267*^9, 
   3.9431630890498466`*^9}, {3.9431632380686054`*^9, 3.9431632454958363`*^9}},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"2df071b5-8bad-432a-a478-016ae94eb86a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["128371", 
     RowBox[{"5529600", " ", 
      SuperscriptBox["q", 
       RowBox[{"1", "/", "24"}]]}]]}], "+", 
   FractionBox[
    RowBox[{"40650107", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "24"}]]}], "3686400"], "+", 
   FractionBox[
    RowBox[{"2207272423", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "24"}]]}], "1228800"], "+", 
   FractionBox[
    RowBox[{"799482612769", " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "24"}]]}], "5529600"], "+", 
   FractionBox[
    RowBox[{"15579841901093", " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "24"}]]}], "2211840"], "+", 
   FractionBox[
    RowBox[{"3410305584319", " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "24"}]]}], "14400"], "+", 
   FractionBox[
    RowBox[{"16460186000332049", " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "24"}]]}], "2764800"], "+", 
   FractionBox[
    RowBox[{"130847802327022001", " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "24"}]]}], "1105920"], "+", 
   FractionBox[
    RowBox[{"793328412584550589", " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "24"}]]}], "409600"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -1, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-128371, 5529600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[40650107, 3686400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[2207272423, 1228800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[799482612769, 5529600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[15579841901093, 2211840], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[3410305584319, 14400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[16460186000332049, 2764800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[130847802327022001, 1105920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[793328412584550589, 409600]}, -1, 193, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.9410913553070726`*^9, 3.941103750513812*^9, {3.943163059118267*^9, 
   3.9431630890498466`*^9}, {3.9431632380686054`*^9, 3.9431632454958363`*^9}},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"d086cd4b-ea6d-40d0-be65-e1d9d8541abe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["\[Mu]=", 2],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.9410913553140097`*^9, 3.941103750513812*^9, {3.943163059118267*^9, 
   3.9431630890498466`*^9}, {3.9431632380696497`*^9, 3.9431632454958363`*^9}},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"fdc85c1a-6786-46cd-979e-6e537937092d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1052509", 
    RowBox[{"176947200", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "6"}]]}]], "+", 
   FractionBox[
    RowBox[{"209941", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "6"}]]}], "138240"], "-", 
   FractionBox[
    RowBox[{"5204324219", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "6"}]]}], "11059200"], "-", 
   FractionBox[
    RowBox[{"2193309727", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "6"}]]}], "34560"], "-", 
   FractionBox[
    RowBox[{"67263775905863", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "6"}]]}], "17694720"], "-", 
   FractionBox[
    RowBox[{"49340829606167", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "6"}]]}], "345600"], "-", 
   FractionBox[
    RowBox[{"1416482503757447", " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "6"}]]}], "368640"], "-", 
   FractionBox[
    RowBox[{"6909229953035321", " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "6"}]]}], "86400"], "-", 
   FractionBox[
    RowBox[{"239502419541351089947", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "6"}]]}], "176947200"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -4, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[1052509, 176947200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[209941, 138240], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[-5204324219, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2193309727, 34560], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-67263775905863, 17694720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-49340829606167, 345600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1416482503757447, 368640], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-6909229953035321, 86400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-239502419541351089947, 176947200]}, -4, 193, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.9410916072571783`*^9, 3.941103750513812*^9, {3.943163059118267*^9, 
   3.9431630890498466`*^9}, {3.9431632380696497`*^9, 3.9431632454958363`*^9}},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"553d8e6b-d2d2-465f-a87d-2edbd8183d11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["\[Mu]=", 3],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.941091607261157*^9, 3.941103750513812*^9, {3.943163059118267*^9, 
   3.9431630890498466`*^9}, {3.9431632380696497`*^9, 3.9431632454958363`*^9}},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"35be222c-2460-415d-9d55-defba8211644"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["3059", 
    RowBox[{"1228800", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "8"}]]}]], "+", 
   FractionBox[
    RowBox[{"1240819", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "8"}]]}], "2211840"], "+", 
   FractionBox[
    RowBox[{"6103987", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "8"}]]}], "409600"], "+", 
   FractionBox[
    RowBox[{"40005301093", " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "8"}]]}], "2764800"], "+", 
   FractionBox[
    RowBox[{"14584022769029", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "8"}]]}], "11059200"], "+", 
   FractionBox[
    RowBox[{"12408048600401", " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "8"}]]}], "204800"], "+", 
   FractionBox[
    RowBox[{"2031688897405031", " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "8"}]]}], "1105920"], "+", 
   FractionBox[
    RowBox[{"14301651369906251", " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "8"}]]}], "345600"], "+", 
   FractionBox[
    RowBox[{"30365831720828173", " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "8"}]]}], "40960"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -9, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[3059, 1228800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[1240819, 2211840], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[6103987, 409600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[40005301093, 2764800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[14584022769029, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[12408048600401, 204800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[2031688897405031, 1105920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[14301651369906251, 345600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[30365831720828173, 40960]}, -9, 193, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.9410918656606436`*^9, 3.941103750513812*^9, {3.943163059118267*^9, 
   3.9431630890498466`*^9}, {3.9431632380696497`*^9, 3.9431632454958363`*^9}},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"b603d6ee-5355-423f-a9e0-8f864a6a74ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["\[Mu]=", 4],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.9410918656696825`*^9, 3.941103750513812*^9, {3.943163059118267*^9, 
   3.943163089050808*^9}, {3.9431632380696497`*^9, 3.9431632454958363`*^9}},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"feae33e7-a01d-42d9-9ce5-f1d4d8d0f876"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["13157", 
    RowBox[{"29491200", " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "3"}]]}]], "+", 
   FractionBox[
    RowBox[{"202109", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "3"}]]}], "1382400"], "+", 
   FractionBox[
    RowBox[{"117034913", " ", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "3"}]]}], "22118400"], "-", 
   FractionBox[
    RowBox[{"13051427", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "3"}]]}], "10800"], "-", 
   FractionBox[
    RowBox[{"51184196269", " ", 
     SuperscriptBox["q", 
      RowBox[{"10", "/", "3"}]]}], "184320"], "-", 
   FractionBox[
    RowBox[{"4080532598711", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "3"}]]}], "230400"], "-", 
   FractionBox[
    RowBox[{"28426573177934497", " ", 
     SuperscriptBox["q", 
      RowBox[{"16", "/", "3"}]]}], "44236800"], "-", 
   FractionBox[
    RowBox[{"748741181058329", " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "3"}]]}], "46080"], "-", 
   FractionBox[
    RowBox[{"13975691481395331721", " ", 
     SuperscriptBox["q", 
      RowBox[{"22", "/", "3"}]]}], "44236800"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -16, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[13157, 29491200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[202109, 1382400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[117034913, 22118400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-13051427, 10800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-51184196269, 184320], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-4080532598711, 230400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-28426573177934497, 44236800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-748741181058329, 46080], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-13975691481395331721, 44236800]}, -16, 193, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.941092124654566*^9, 3.941103750513812*^9, {3.943163059118267*^9, 
   3.943163089050808*^9}, {3.9431632380696497`*^9, 3.943163245496833*^9}},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"a337d7a5-08f7-477e-9613-5fbc39a49343"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["\[Mu]=", 5],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.94109212466156*^9, 3.941103750513812*^9, {3.943163059118267*^9, 
   3.943163089050808*^9}, {3.9431632380696497`*^9, 3.943163245496833*^9}},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"bc6d11be-de5b-4651-8de5-3648d3b4b1c0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["19", 
    RowBox[{"442368", " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "24"}]]}]], "+", 
   FractionBox["204533", 
    RowBox[{"11059200", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "24"}]]}]], "+", 
   FractionBox[
    RowBox[{"12303371", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "24"}]]}], "11059200"], "-", 
   FractionBox[
    RowBox[{"176760667", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "24"}]]}], "2764800"], "+", 
   FractionBox[
    RowBox[{"115535286821", " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "24"}]]}], "3686400"], "+", 
   FractionBox[
    RowBox[{"19874511607", " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "24"}]]}], "5760"], "+", 
   FractionBox[
    RowBox[{"1786765849460017", " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "24"}]]}], "11059200"], "+", 
   FractionBox[
    RowBox[{"52850388569884871", " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "24"}]]}], "11059200"], "+", 
   FractionBox[
    RowBox[{"76411388946994309", " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "24"}]]}], "737280"], "+", 
   FractionBox[
    RowBox[{"9859452739142687909", " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "24"}]]}], "5529600"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -25, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[19, 442368], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 
    Rational[204533, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[12303371, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-176760667, 2764800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[115535286821, 3686400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[19874511607, 5760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[1786765849460017, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[52850388569884871, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[76411388946994309, 737280], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[9859452739142687909, 5529600]}, -25, 193, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.9410923666800027`*^9, 3.941103750513812*^9, {3.943163059119262*^9, 
   3.943163089050808*^9}, {3.9431632380696497`*^9, 3.943163245496833*^9}},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"136cd882-5fa5-453e-8b2e-47afe959b08b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["\[Mu]=", 6],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.9410923666839995`*^9, 3.941103750514846*^9, {3.943163059119262*^9, 
   3.943163089050808*^9}, {3.9431632380705585`*^9, 3.943163245496833*^9}},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"891e24ea-6896-426d-8276-d9c924d14783"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["11", 
    RowBox[{"7077888", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "2"}]]}]], "+", 
   FractionBox["877", 
    RowBox[{"691200", " ", 
     SqrtBox["q"]}]], "+", 
   FractionBox[
    RowBox[{"108537", " ", 
     SqrtBox["q"]}], "409600"], "+", 
   FractionBox[
    RowBox[{"1579361", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "2"}]]}], "172800"], "-", 
   FractionBox[
    RowBox[{"42904604779", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "2"}]]}], "35389440"], "-", 
   FractionBox[
    RowBox[{"10934623253", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "2"}]]}], "25600"], "-", 
   FractionBox[
    RowBox[{"315649065581971", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "2"}]]}], "11059200"], "-", 
   FractionBox[
    RowBox[{"178841598736999", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "2"}]]}], "172800"], "-", 
   FractionBox[
    RowBox[{"8452543304385033", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "2"}]]}], "327680"], "-", 
   FractionBox[
    RowBox[{"435607018197786299", " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "2"}]]}], "884736"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -36, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[11, 7077888], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 
    Rational[877, 691200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 
    Rational[108537, 409600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[1579361, 172800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[-42904604779, 35389440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-10934623253, 25600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-315649065581971, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-178841598736999, 172800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-8452543304385033, 327680], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-435607018197786299, 884736]}, -36, 193, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.941092612315256*^9, 3.941103750514846*^9, {3.943163059119262*^9, 
   3.943163089050808*^9}, {3.9431632380705585`*^9, 3.943163245496833*^9}},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"a3aa6288-d9b3-4936-88b7-3dc584a41fa9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "7"}],
  SequenceForm["\[Mu]=", 7],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.941092612322195*^9, 3.941103750514846*^9, {3.943163059119262*^9, 
   3.943163089050808*^9}, {3.9431632380705585`*^9, 3.943163245496833*^9}},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"a194eb46-60e9-4fd3-b359-68c3f4730270"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["19", 
    RowBox[{"442368", " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "24"}]]}]], "+", 
   FractionBox["204533", 
    RowBox[{"11059200", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "24"}]]}]], "+", 
   FractionBox[
    RowBox[{"12303371", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "24"}]]}], "11059200"], "-", 
   FractionBox[
    RowBox[{"176760667", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "24"}]]}], "2764800"], "+", 
   FractionBox[
    RowBox[{"115535286821", " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "24"}]]}], "3686400"], "+", 
   FractionBox[
    RowBox[{"19874511607", " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "24"}]]}], "5760"], "+", 
   FractionBox[
    RowBox[{"1786765849460017", " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "24"}]]}], "11059200"], "+", 
   FractionBox[
    RowBox[{"52850388569884871", " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "24"}]]}], "11059200"], "+", 
   FractionBox[
    RowBox[{"76411388946994309", " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "24"}]]}], "737280"], "+", 
   FractionBox[
    RowBox[{"9859452739142687909", " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "24"}]]}], "5529600"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -25, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[19, 442368], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 
    Rational[204533, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[12303371, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-176760667, 2764800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[115535286821, 3686400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[19874511607, 5760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[1786765849460017, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[52850388569884871, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[76411388946994309, 737280], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[9859452739142687909, 5529600]}, -25, 193, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.941092851679124*^9, 3.941103750514846*^9, {3.943163059119262*^9, 
   3.943163089050808*^9}, {3.9431632380705585`*^9, 3.943163245496833*^9}},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"60c9672c-a493-45b4-8876-286266f3aefb"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"With", " ", "\[Kappa]"}], " ", "=", "4"}], ",", " ", 
   RowBox[{
    SubscriptBox["r", "i"], "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}]}], ",", "   ", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{">", " ", 
      SubscriptBox["\[Kappa]", "12"]}]}], "=", "4"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.941253447458234*^9, 3.9412534757636127`*^9}, {
   3.941254764630696*^9, 3.941254767373829*^9}, {3.943162616877853*^9, 
   3.94316264740518*^9}, 3.943162701057767*^9, {3.9431632380705585`*^9, 
   3.94316325631184*^9}, 3.9431633478724833`*^9, {3.94367482100858*^9, 
   3.9436748319205236`*^9}},ExpressionUUID->"9cf1ede9-9a53-452b-9461-\
eab6aae149c5"],

Cell[BoxData[
 RowBox[{"Do", "[", "Print", "[", "Series", "[", "gvec", "[", "q", ",", " ", 
  "4", ",", " ", "1", ",", " ", "1", ",", " ", "\[Mu]", ",", " ", "9", "]", 
  ",", " ", "{", "q", ",", " ", "0", ",", " ", "9", "}", "]", "]", ",", " ", 
  "{", "\[Mu]", ",", " ", "0", ",", " ", "5", "}", "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941253447458234*^9, {3.9431632380705585`*^9, 3.94316325631184*^9}},
 CellLabel->
  "In[21]:= ",ExpressionUUID->"e688932f-b9e6-4004-8209-0ecc19722b6b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["\[Mu]=", 0],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941253447458234*^9, {3.9431632380705585`*^9, 
   3.94316325631184*^9}},ExpressionUUID->"fb480e1d-6f68-4d0d-874c-\
0cfa07fc573c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["25891", "124416"]}], "-", 
   FractionBox[
    RowBox[{"45463", " ", "q"}], "5184"], "-", 
   FractionBox[
    RowBox[{"852205", " ", 
     SuperscriptBox["q", "2"]}], "1296"], "-", 
   FractionBox[
    RowBox[{"32943085", " ", 
     SuperscriptBox["q", "3"]}], "1296"], "-", 
   FractionBox[
    RowBox[{"13379780347", " ", 
     SuperscriptBox["q", "4"]}], "20736"], "-", 
   FractionBox[
    RowBox[{"46060126277", " ", 
     SuperscriptBox["q", "5"]}], "3888"], "-", 
   FractionBox[
    RowBox[{"12147774365", " ", 
     SuperscriptBox["q", "6"]}], "72"], "-", 
   FractionBox[
    RowBox[{"158959400096", " ", 
     SuperscriptBox["q", "7"]}], "81"], "-", 
   FractionBox[
    RowBox[{"66913439964953", " ", 
     SuperscriptBox["q", "8"]}], "3456"], "-", 
   FractionBox[
    RowBox[{"2591593493401561", " ", 
     SuperscriptBox["q", "9"]}], "15552"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"145", "/", "16"}]],
    SeriesData[q, 0, {}, 0, 145, 16],
    Editable->False]}],
  SeriesData[q, 0, {
    Rational[-25891, 124416], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-45463, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-852205, 1296], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-32943085, 1296], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-13379780347, 20736], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[-46060126277, 3888], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-12147774365, 72], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-158959400096, 81], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-66913439964953, 3456], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 
    Rational[-2591593493401561, 15552]}, 0, 145, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941253447459234*^9, {3.9431632380705585`*^9, 
   3.94316325631184*^9}},ExpressionUUID->"62039f2b-cea7-4f51-8171-\
ac0dc84c40a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["\[Mu]=", 1],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941253447459234*^9, {3.9431632380716476`*^9, 
   3.94316325631184*^9}},ExpressionUUID->"8c80d8ad-89f2-44b5-a50c-\
4e858cef190e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["37", 
     RowBox[{"7776", " ", 
      SuperscriptBox["q", 
       RowBox[{"1", "/", "16"}]]}]]}], "+", 
   FractionBox[
    RowBox[{"743", " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "16"}]]}], "144"], "+", 
   FractionBox[
    RowBox[{"186041", " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "16"}]]}], "432"], "+", 
   FractionBox[
    RowBox[{"49307035", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "16"}]]}], "2592"], "+", 
   FractionBox[
    RowBox[{"250278505", " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "16"}]]}], "486"], "+", 
   FractionBox[
    RowBox[{"25390442633", " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "16"}]]}], "2592"], "+", 
   FractionBox[
    RowBox[{"1109071859713", " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "16"}]]}], "7776"], "+", 
   FractionBox[
    RowBox[{"2183125435445", " ", 
     SuperscriptBox["q", 
      RowBox[{"111", "/", "16"}]]}], "1296"], "+", 
   FractionBox[
    RowBox[{"21784639784605", " ", 
     SuperscriptBox["q", 
      RowBox[{"127", "/", "16"}]]}], "1296"], "+", 
   FractionBox[
    RowBox[{"378349429633895", " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "16"}]]}], "2592"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"145", "/", "16"}]],
    SeriesData[q, 0, {}, -1, 145, 16],
    Editable->False]}],
  SeriesData[q, 0, {
    Rational[-37, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[743, 144], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[186041, 432], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[49307035, 2592], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[250278505, 486], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[25390442633, 2592], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[1109071859713, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[2183125435445, 1296], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[21784639784605, 1296], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[378349429633895, 2592]}, -1, 145, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941253447459234*^9, {3.9431632380716476`*^9, 
   3.94316325631184*^9}},ExpressionUUID->"04999721-b7a8-4a5a-9486-\
947454bb85b8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["\[Mu]=", 2],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941253447459234*^9, {3.9431632380716476`*^9, 
   3.9431632563132105`*^9}},ExpressionUUID->"2547ce24-1f57-474c-a525-\
88f3b59f29d6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["247", 
    RowBox[{"62208", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "4"}]]}]], "+", 
   FractionBox[
    RowBox[{"2441", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "4"}]]}], "2592"], "-", 
   FractionBox[
    RowBox[{"685847", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "4"}]]}], "6912"], "-", 
   FractionBox[
    RowBox[{"60354863", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "4"}]]}], "7776"], "-", 
   FractionBox[
    RowBox[{"1794183169", " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "4"}]]}], "6912"], "-", 
   FractionBox[
    RowBox[{"4761308023", " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "4"}]]}], "864"], "-", 
   FractionBox[
    RowBox[{"890009700749", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "4"}]]}], "10368"], "-", 
   FractionBox[
    RowBox[{"688179765559", " ", 
     SuperscriptBox["q", 
      RowBox[{"27", "/", "4"}]]}], "648"], "-", 
   FractionBox[
    RowBox[{"25273195362785", " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "4"}]]}], "2304"], "-", 
   FractionBox[
    RowBox[{"380517580726831", " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "4"}]]}], "3888"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"145", "/", "16"}]],
    SeriesData[q, 0, {}, -4, 145, 16],
    Editable->False]}],
  SeriesData[q, 0, {
    Rational[247, 62208], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[2441, 2592], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-685847, 6912], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-60354863, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1794183169, 6912], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-4761308023, 864], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-890009700749, 10368], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[-688179765559, 648], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-25273195362785, 2304], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 
    Rational[-380517580726831, 3888]}, -4, 145, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941253447459234*^9, {3.9431632380716476`*^9, 
   3.9431632563132105`*^9}},ExpressionUUID->"dd16e682-c1a9-46d3-af21-\
f9ef63c39be7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["\[Mu]=", 3],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941253447459234*^9, {3.9431632380716476`*^9, 
   3.9431632563132105`*^9}},ExpressionUUID->"633a6dff-febf-4d10-ba2f-\
5c7756ec56ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["5", 
    RowBox[{"7776", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "16"}]]}]], "+", 
   FractionBox[
    RowBox[{"667", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "16"}]]}], "2592"], "+", 
   FractionBox[
    RowBox[{"9853", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "16"}]]}], "7776"], "+", 
   FractionBox[
    RowBox[{"4114013", " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "16"}]]}], "2592"], "+", 
   FractionBox[
    RowBox[{"208989733", " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "16"}]]}], "2592"], "+", 
   FractionBox[
    RowBox[{"16164572585", " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "16"}]]}], "7776"], "+", 
   FractionBox[
    RowBox[{"31419487859", " ", 
     SuperscriptBox["q", 
      RowBox[{"87", "/", "16"}]]}], "864"], "+", 
   FractionBox[
    RowBox[{"78893525585", " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "16"}]]}], "162"], "+", 
   FractionBox[
    RowBox[{"41486136304309", " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "16"}]]}], "7776"], "+", 
   FractionBox[
    RowBox[{"48459222358441", " ", 
     SuperscriptBox["q", 
      RowBox[{"135", "/", "16"}]]}], "972"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"145", "/", "16"}]],
    SeriesData[q, 0, {}, -9, 145, 16],
    Editable->False]}],
  SeriesData[q, 0, {
    Rational[5, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[667, 2592], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[9853, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[4114013, 2592], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[208989733, 2592], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[16164572585, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[31419487859, 864], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[78893525585, 162], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[41486136304309, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[48459222358441, 972]}, -9, 145, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941253447459234*^9, {3.9431632380716476`*^9, 
   3.9431632563132105`*^9}},ExpressionUUID->"e81a21c0-a374-460b-85e4-\
1eb88578bbf7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["\[Mu]=", 4],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941253447459234*^9, {3.9431632380716476`*^9, 
   3.9431632563132105`*^9}},ExpressionUUID->"5d440aa5-f4ed-4e3f-8c49-\
475a461f7389"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["7", 
    RowBox[{"248832", " ", "q"}]], "+", 
   FractionBox["793", "31104"], "+", 
   FractionBox[
    RowBox[{"2371", " ", "q"}], "1296"], "-", 
   FractionBox[
    RowBox[{"1033957", " ", 
     SuperscriptBox["q", "2"]}], "7776"], "-", 
   FractionBox[
    RowBox[{"51449111", " ", 
     SuperscriptBox["q", "3"]}], "3456"], "-", 
   FractionBox[
    RowBox[{"2662533095", " ", 
     SuperscriptBox["q", "4"]}], "5184"], "-", 
   FractionBox[
    RowBox[{"10331116165", " ", 
     SuperscriptBox["q", "5"]}], "972"], "-", 
   FractionBox[
    RowBox[{"68953726973", " ", 
     SuperscriptBox["q", "6"]}], "432"], "-", 
   FractionBox[
    RowBox[{"157973370319477", " ", 
     SuperscriptBox["q", "7"]}], "82944"], "-", 
   FractionBox[
    RowBox[{"148037407579573", " ", 
     SuperscriptBox["q", "8"]}], "7776"], "-", 
   FractionBox[
    RowBox[{"2566223212023515", " ", 
     SuperscriptBox["q", "9"]}], "15552"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"145", "/", "16"}]],
    SeriesData[q, 0, {}, -16, 145, 16],
    Editable->False]}],
  SeriesData[q, 0, {
    Rational[7, 248832], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[793, 31104], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[2371, 1296], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1033957, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-51449111, 3456], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2662533095, 5184], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-10331116165, 972], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-68953726973, 432], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-157973370319477, 82944], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[-148037407579573, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[-2566223212023515, 15552]}, -16, 145, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941253447459234*^9, {3.9431632380716476`*^9, 
   3.9431632563132105`*^9}},ExpressionUUID->"e9fc775d-dae6-466a-aa5b-\
ecad016249f8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["\[Mu]=", 5],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941253447459234*^9, {3.9431632380716476`*^9, 
   3.9431632563132105`*^9}},ExpressionUUID->"b2f8a721-ec78-4fe2-a77c-\
0c3f7b8dd8ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["5", 
    RowBox[{"7776", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "16"}]]}]], "+", 
   FractionBox[
    RowBox[{"667", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "16"}]]}], "2592"], "+", 
   FractionBox[
    RowBox[{"9853", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "16"}]]}], "7776"], "+", 
   FractionBox[
    RowBox[{"4114013", " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "16"}]]}], "2592"], "+", 
   FractionBox[
    RowBox[{"208989733", " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "16"}]]}], "2592"], "+", 
   FractionBox[
    RowBox[{"16164572585", " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "16"}]]}], "7776"], "+", 
   FractionBox[
    RowBox[{"31419487859", " ", 
     SuperscriptBox["q", 
      RowBox[{"87", "/", "16"}]]}], "864"], "+", 
   FractionBox[
    RowBox[{"78893525585", " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "16"}]]}], "162"], "+", 
   FractionBox[
    RowBox[{"41486136304309", " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "16"}]]}], "7776"], "+", 
   FractionBox[
    RowBox[{"48459222358441", " ", 
     SuperscriptBox["q", 
      RowBox[{"135", "/", "16"}]]}], "972"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"145", "/", "16"}]],
    SeriesData[q, 0, {}, -9, 145, 16],
    Editable->False]}],
  SeriesData[q, 0, {
    Rational[5, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[667, 2592], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[9853, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[4114013, 2592], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[208989733, 2592], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[16164572585, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[31419487859, 864], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[78893525585, 162], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[41486136304309, 7776], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[48459222358441, 972]}, -9, 145, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.941253447459234*^9, {3.9431632380716476`*^9, 
   3.9431632563132105`*^9}},ExpressionUUID->"24c53510-c724-46aa-8fdf-\
f8d691c7484b"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"With", " ", "\[Kappa]"}], " ", "=", "6"}], ",", " ", 
   RowBox[{
    SubscriptBox["r", "i"], "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}]}], ",", " ", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{">", " ", 
      SubscriptBox["\[Kappa]", "12"]}]}], "=", "6"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9414797713311005`*^9, 3.9414797936221666`*^9}, {
   3.9415156684023952`*^9, 3.9415156729129066`*^9}, {3.943162631935502*^9, 
   3.943162633157318*^9}, {3.943162667607733*^9, 3.943162677809682*^9}, {
   3.943163059119262*^9, 3.943163073204092*^9}, 3.9431633499230685`*^9, {
   3.9436748210165806`*^9, 
   3.94367483192318*^9}},ExpressionUUID->"5e5edcd1-e7f7-4866-be94-\
10c07aea5865"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"gvec", "[", 
       RowBox[{"q", ",", "6", ",", "1", ",", "1", ",", "\[Mu]", ",", "9"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "9"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Mu]", ",", "0", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9414797291387167`*^9, 3.9414797486124115`*^9}, 
   3.9414797852510004`*^9, {3.943163059119262*^9, 3.943163073204092*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"2d13956a-8bda-4951-9948-ce39b7da2506"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["\[Mu]=", 0],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.941480000795692*^9, {3.943163059120263*^9, 3.943163073204092*^9}},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"cf9d317e-53fd-41fb-976f-361b5787b407"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["465535", "1769472"]}], "-", 
   FractionBox[
    RowBox[{"525963", " ", "q"}], "25600"], "-", 
   FractionBox[
    RowBox[{"4385292809", " ", 
     SuperscriptBox["q", "2"]}], "1638400"], "-", 
   FractionBox[
    RowBox[{"43459913743", " ", 
     SuperscriptBox["q", "3"]}], "230400"], "-", 
   FractionBox[
    RowBox[{"95409288460249", " ", 
     SuperscriptBox["q", "4"]}], "11059200"], "-", 
   FractionBox[
    RowBox[{"716734134057", " ", 
     SuperscriptBox["q", "5"]}], "2560"], "-", 
   FractionBox[
    RowBox[{"19031436950174249", " ", 
     SuperscriptBox["q", "6"]}], "2764800"], "-", 
   FractionBox[
    RowBox[{"46566304858176491", " ", 
     SuperscriptBox["q", "7"]}], "345600"], "-", 
   FractionBox[
    RowBox[{"357424842056971557", " ", 
     SuperscriptBox["q", "8"]}], "163840"], "-", 
   FractionBox[
    RowBox[{"4160214589779884171", " ", 
     SuperscriptBox["q", "9"]}], "138240"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"217", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 217, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-465535, 1769472], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-525963, 25600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[-4385292809, 1638400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-43459913743, 230400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-95409288460249, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-716734134057, 2560], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-19031436950174249, 2764800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-46566304858176491, 345600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-357424842056971557, 163840], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-4160214589779884171, 138240]}, 0, 217, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.9414803283380985`*^9, 3.9415130362953033`*^9, {3.943163059120263*^9, 
   3.943163073204092*^9}},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"c467a503-4a24-4269-9016-1328f0d16a7c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["\[Mu]=", 1],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.941480328349266*^9, 3.9415130362953033`*^9, {3.943163059120263*^9, 
   3.943163073204092*^9}},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"4aa23cb4-a0ed-4ddc-b037-d799fa47b4ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["128371", 
     RowBox[{"5529600", " ", 
      SuperscriptBox["q", 
       RowBox[{"1", "/", "24"}]]}]]}], "+", 
   FractionBox[
    RowBox[{"40650107", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "24"}]]}], "3686400"], "+", 
   FractionBox[
    RowBox[{"2207272423", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "24"}]]}], "1228800"], "+", 
   FractionBox[
    RowBox[{"799482612769", " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "24"}]]}], "5529600"], "+", 
   FractionBox[
    RowBox[{"15579841901093", " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "24"}]]}], "2211840"], "+", 
   FractionBox[
    RowBox[{"3410305584319", " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "24"}]]}], "14400"], "+", 
   FractionBox[
    RowBox[{"16460186000332049", " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "24"}]]}], "2764800"], "+", 
   FractionBox[
    RowBox[{"130847802327022001", " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "24"}]]}], "1105920"], "+", 
   FractionBox[
    RowBox[{"793328412584550589", " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "24"}]]}], "409600"], "+", 
   FractionBox[
    RowBox[{"7449547477514197483", " ", 
     SuperscriptBox["q", 
      RowBox[{"215", "/", "24"}]]}], "276480"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"217", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -1, 217, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-128371, 5529600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[40650107, 3686400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[2207272423, 1228800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[799482612769, 5529600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[15579841901093, 2211840], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[3410305584319, 14400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[16460186000332049, 2764800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[130847802327022001, 1105920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[793328412584550589, 409600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[7449547477514197483, 276480]}, -1, 217, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.941480645874137*^9, 3.9415130362953033`*^9, {3.943163059120263*^9, 
   3.9431630732053375`*^9}},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"294d75ad-d6d1-45a9-a7ee-43ea3caec252"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["\[Mu]=", 2],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.941480645880106*^9, 3.9415130362953033`*^9, {3.943163059120263*^9, 
   3.9431630732053375`*^9}},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"43d28230-feab-4dda-9fa4-d592a73270c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1052509", 
    RowBox[{"176947200", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "6"}]]}]], "+", 
   FractionBox[
    RowBox[{"209941", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "6"}]]}], "138240"], "-", 
   FractionBox[
    RowBox[{"5204324219", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "6"}]]}], "11059200"], "-", 
   FractionBox[
    RowBox[{"2193309727", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "6"}]]}], "34560"], "-", 
   FractionBox[
    RowBox[{"67263775905863", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "6"}]]}], "17694720"], "-", 
   FractionBox[
    RowBox[{"49340829606167", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "6"}]]}], "345600"], "-", 
   FractionBox[
    RowBox[{"1416482503757447", " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "6"}]]}], "368640"], "-", 
   FractionBox[
    RowBox[{"6909229953035321", " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "6"}]]}], "86400"], "-", 
   FractionBox[
    RowBox[{"239502419541351089947", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "6"}]]}], "176947200"], "-", 
   FractionBox[
    RowBox[{"834414355468823719", " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "6"}]]}], "43200"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"217", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -4, 217, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[1052509, 176947200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[209941, 138240], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[-5204324219, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2193309727, 34560], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-67263775905863, 17694720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-49340829606167, 345600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1416482503757447, 368640], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-6909229953035321, 86400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-239502419541351089947, 176947200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-834414355468823719, 43200]}, -4, 217, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.9414809695044937`*^9, 3.9415130362953033`*^9, {3.943163059120263*^9, 
   3.9431630732053375`*^9}},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"205b47fa-0460-4463-8516-7beb4d2e2746"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["\[Mu]=", 3],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.941480969509495*^9, 3.9415130362953033`*^9, {3.943163059120263*^9, 
   3.9431630732053375`*^9}},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"57d99b2f-5200-4a37-8809-d3f4b9de15bc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["3059", 
    RowBox[{"1228800", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "8"}]]}]], "+", 
   FractionBox[
    RowBox[{"1240819", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "8"}]]}], "2211840"], "+", 
   FractionBox[
    RowBox[{"6103987", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "8"}]]}], "409600"], "+", 
   FractionBox[
    RowBox[{"40005301093", " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "8"}]]}], "2764800"], "+", 
   FractionBox[
    RowBox[{"14584022769029", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "8"}]]}], "11059200"], "+", 
   FractionBox[
    RowBox[{"12408048600401", " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "8"}]]}], "204800"], "+", 
   FractionBox[
    RowBox[{"2031688897405031", " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "8"}]]}], "1105920"], "+", 
   FractionBox[
    RowBox[{"14301651369906251", " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "8"}]]}], "345600"], "+", 
   FractionBox[
    RowBox[{"30365831720828173", " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "8"}]]}], "40960"], "+", 
   FractionBox[
    RowBox[{"15269503032598739537", " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "8"}]]}], "1382400"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"217", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -9, 217, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[3059, 1228800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[1240819, 2211840], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[6103987, 409600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[40005301093, 2764800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[14584022769029, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[12408048600401, 204800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[2031688897405031, 1105920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[14301651369906251, 345600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[30365831720828173, 40960], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[15269503032598739537, 1382400]}, -9, 217, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.9414812925184984`*^9, 3.9415130362953033`*^9, {3.943163059120263*^9, 
   3.9431630732053375`*^9}},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"14dc8a05-edaa-409c-9961-dd3b39a7b44f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["\[Mu]=", 4],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.9414812925224996`*^9, 3.941513036296216*^9, {3.943163059121263*^9, 
   3.9431630732053375`*^9}},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"454f10e3-e57c-42cd-b6b2-0b6b183496b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["13157", 
    RowBox[{"29491200", " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "3"}]]}]], "+", 
   FractionBox[
    RowBox[{"202109", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "3"}]]}], "1382400"], "+", 
   FractionBox[
    RowBox[{"117034913", " ", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "3"}]]}], "22118400"], "-", 
   FractionBox[
    RowBox[{"13051427", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "3"}]]}], "10800"], "-", 
   FractionBox[
    RowBox[{"51184196269", " ", 
     SuperscriptBox["q", 
      RowBox[{"10", "/", "3"}]]}], "184320"], "-", 
   FractionBox[
    RowBox[{"4080532598711", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "3"}]]}], "230400"], "-", 
   FractionBox[
    RowBox[{"28426573177934497", " ", 
     SuperscriptBox["q", 
      RowBox[{"16", "/", "3"}]]}], "44236800"], "-", 
   FractionBox[
    RowBox[{"748741181058329", " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "3"}]]}], "46080"], "-", 
   FractionBox[
    RowBox[{"13975691481395331721", " ", 
     SuperscriptBox["q", 
      RowBox[{"22", "/", "3"}]]}], "44236800"], "-", 
   FractionBox[
    RowBox[{"92297282144503703", " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "3"}]]}], "18432"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"217", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -16, 217, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[13157, 29491200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[202109, 1382400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[117034913, 22118400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-13051427, 10800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-51184196269, 184320], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-4080532598711, 230400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-28426573177934497, 44236800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-748741181058329, 46080], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-13975691481395331721, 44236800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-92297282144503703, 18432]}, -16, 217, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.9414816163310757`*^9, 3.941513036296216*^9, {3.943163059121263*^9, 
   3.9431630732053375`*^9}},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"834f365f-d183-4b32-93c6-c91ddea7e91e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["\[Mu]=", 5],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.9414816163360744`*^9, 3.941513036296216*^9, {3.943163059121263*^9, 
   3.943163073206333*^9}},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"29072f52-d61b-45d1-b0b1-754a35e6f903"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["19", 
    RowBox[{"442368", " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "24"}]]}]], "+", 
   FractionBox["204533", 
    RowBox[{"11059200", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "24"}]]}]], "+", 
   FractionBox[
    RowBox[{"12303371", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "24"}]]}], "11059200"], "-", 
   FractionBox[
    RowBox[{"176760667", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "24"}]]}], "2764800"], "+", 
   FractionBox[
    RowBox[{"115535286821", " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "24"}]]}], "3686400"], "+", 
   FractionBox[
    RowBox[{"19874511607", " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "24"}]]}], "5760"], "+", 
   FractionBox[
    RowBox[{"1786765849460017", " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "24"}]]}], "11059200"], "+", 
   FractionBox[
    RowBox[{"52850388569884871", " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "24"}]]}], "11059200"], "+", 
   FractionBox[
    RowBox[{"76411388946994309", " ", 
     SuperscriptBox["q", 
      RowBox[{"167", "/", "24"}]]}], "737280"], "+", 
   FractionBox[
    RowBox[{"4929726369571345507", " ", 
     SuperscriptBox["q", 
      RowBox[{"191", "/", "24"}]]}], "2764800"], "+", 
   FractionBox[
    RowBox[{"28253938802824712297", " ", 
     SuperscriptBox["q", 
      RowBox[{"215", "/", "24"}]]}], "1105920"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"217", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -25, 217, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[19, 442368], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 
    Rational[204533, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[12303371, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-176760667, 2764800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[115535286821, 3686400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[19874511607, 5760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[1786765849460017, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[52850388569884871, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[76411388946994309, 737280], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[4929726369571345507, 2764800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[28253938802824712297, 1105920]}, -25, 217, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.94148193364253*^9, 3.941513036296216*^9, {3.943163059121263*^9, 
   3.943163073206333*^9}},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"5d0626e9-8b2d-43ed-bad0-c9211665d66a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["\[Mu]=", 6],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.94148193364653*^9, 3.941513036296216*^9, {3.943163059121263*^9, 
   3.943163073206333*^9}},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"2bc930f7-5c23-4c86-9199-a22b3ee312fa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["11", 
    RowBox[{"7077888", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "2"}]]}]], "+", 
   FractionBox["877", 
    RowBox[{"691200", " ", 
     SqrtBox["q"]}]], "+", 
   FractionBox[
    RowBox[{"108537", " ", 
     SqrtBox["q"]}], "409600"], "+", 
   FractionBox[
    RowBox[{"1579361", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "2"}]]}], "172800"], "-", 
   FractionBox[
    RowBox[{"42904604779", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "2"}]]}], "35389440"], "-", 
   FractionBox[
    RowBox[{"10934623253", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "2"}]]}], "25600"], "-", 
   FractionBox[
    RowBox[{"315649065581971", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "2"}]]}], "11059200"], "-", 
   FractionBox[
    RowBox[{"178841598736999", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "2"}]]}], "172800"], "-", 
   FractionBox[
    RowBox[{"8452543304385033", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "2"}]]}], "327680"], "-", 
   FractionBox[
    RowBox[{"13612719318680821", " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "2"}]]}], "27648"], "-", 
   FractionBox[
    RowBox[{"84681702440047950221", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "2"}]]}], "11059200"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"217", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -36, 217, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[11, 7077888], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 
    Rational[877, 691200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 
    Rational[108537, 409600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[1579361, 172800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[-42904604779, 35389440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-10934623253, 25600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-315649065581971, 11059200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-178841598736999, 172800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-8452543304385033, 327680], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-13612719318680821, 27648], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-84681702440047950221, 11059200]}, -36, 217, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.9414822574416685`*^9, 3.941513036296216*^9, {3.943163059121263*^9, 
   3.943163073206333*^9}},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"88b4d87c-7c38-4183-86d9-7446caf4f0ac"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                  "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
           "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
   "******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**", "          ", "Three"}], " ", "charges"}], 
    "          ", "**", "**", "**"}], "******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**"}], "******)"}]}]], "Input",
 CellChangeTimes->{{3.941111606115163*^9, 3.9411116343660817`*^9}, {
  3.943674831925186*^9, 
  3.943674842153163*^9}},ExpressionUUID->"92ce4b8c-4676-4086-9620-\
d37bfec960dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Kappa]", "=", "1"}], ",", 
    RowBox[{"ri", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ",", 
    RowBox[{"NMax", "=", "8"}]}], "}"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.9424089616718826`*^9, 3.942409019076291*^9}, 
   3.9424757176579638`*^9, 3.9425786107391067`*^9, 3.942586137520816*^9, {
   3.9436748319301863`*^9, 3.943674853962534*^9}, 
   3.9436749181657925`*^9},ExpressionUUID->"3ace4ae4-0eb8-4d51-b64f-\
64dccc476487"],

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "=", "1"}], ",", 
     RowBox[{"ri", "=", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ",", 
     RowBox[{"NMax", "=", "8"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"t1", "=", 
       RowBox[{"TimeObject", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"g3", "[", 
           RowBox[{"q", ",", "\[Kappa]", ",", "ri", ",", "\[Mu]", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "NMax"}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<It took \>\"", ",", 
        RowBox[{
         RowBox[{"TimeObject", "[", "]"}], "-", "t1"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "0", ",", "2"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "WAS", " ", "VERIFIED", " ", "YESTERDAY", " ", "SO", " ", "USING", " ", 
     "NMAX"}], "=", "4"}], " ", "*)"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.9423767983935976`*^9, 3.942376948815896*^9}, {
   3.942408772436427*^9, 3.942408789119151*^9}, {3.9424090008695393`*^9, 
   3.9424090324960785`*^9}, 3.9424757176579638`*^9, 3.942586137520816*^9, {
   3.9436748210366898`*^9, 
   3.9436748319322553`*^9}},ExpressionUUID->"432e036f-e65f-4733-a646-\
7a922b107c76"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \\!\\(\\*SubscriptBox[\\(r\\), \\(i\\)]\\)=\"\
\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1, 1, 1}, 
   " and residue classes \[Mu]=", 0, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 0, 0}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{3.9424311984294157`*^9, 3.9424757176579638`*^9, 
  3.942586137520816*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"b8aa0ee5-1457-409b-bba2-052f25502be4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We have \"\>", "\[InvisibleSpace]", "192", 
   "\[InvisibleSpace]", "\<\" terms of the sum to compute. And \"\>", 
   "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" permutations of charges and rez classes to do \
for double zero modes.\"\>"}],
  SequenceForm[
  "We have ", 192, " terms of the sum to compute. And ", 1, 
   " permutations of charges and rez classes to do for double zero modes."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{3.942431198446308*^9, 3.942586137520816*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"885b7f9e-fa2b-40eb-875d-9d96d44996e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["307", 
     RowBox[{"53084160", " ", "q"}]]}], "+", 
   FractionBox["248189", "10616832"], "+", 
   FractionBox[
    RowBox[{"19861423", " ", "q"}], "8847360"], "+", 
   FractionBox[
    RowBox[{"53650187", " ", 
     SuperscriptBox["q", "2"]}], "737280"], "+", 
   FractionBox[
    RowBox[{"1952990383", " ", 
     SuperscriptBox["q", "3"]}], "8847360"], "-", 
   FractionBox[
    RowBox[{"1384556270653", " ", 
     SuperscriptBox["q", "4"]}], "17694720"], "-", 
   FractionBox[
    RowBox[{"5992150958009", " ", 
     SuperscriptBox["q", "5"]}], "1769472"], "-", 
   FractionBox[
    RowBox[{"36863885478071", " ", 
     SuperscriptBox["q", "6"]}], "442368"], "-", 
   FractionBox[
    RowBox[{"428314732091503585", " ", 
     SuperscriptBox["q", "7"]}], "286654464"], "-", 
   FractionBox[
    RowBox[{"15412880934812805343", " ", 
     SuperscriptBox["q", "8"]}], "716636160"], "-", 
   FractionBox[
    RowBox[{"62576680313688553999", " ", 
     SuperscriptBox["q", "9"]}], "238878720"], "-", 
   FractionBox[
    RowBox[{"781106691556630903", " ", 
     SuperscriptBox["q", "10"]}], "279936"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"241", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -24, 241, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-307, 53084160], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[248189, 10616832], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[19861423, 8847360], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[53650187, 737280], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[1952990383, 8847360], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1384556270653, 17694720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-5992150958009, 1769472], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-36863885478071, 442368], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-428314732091503585, 286654464], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-15412880934812805343, 716636160], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-62576680313688553999, 238878720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-781106691556630903, 279936]}, -24, 241, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{3.9424322157765675`*^9, 3.942586137520816*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"792372d7-8fc9-41bd-a5a9-e8f724332e3c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"16.955770929654438`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[16.955770929654438`, "Minutes"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{3.942432215798835*^9, 3.942586137520816*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"7312a1db-10ca-4d8e-adc7-67145b25d569"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \\!\\(\\*SubscriptBox[\\(r\\), \\(i\\)]\\)=\"\
\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1, 1, 1}, 
   " and residue classes \[Mu]=", 1, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 0, 0}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{3.942432215802913*^9, 3.9425861375218267`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"74461341-c095-495f-94cd-71ed452c4c3b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We have \"\>", "\[InvisibleSpace]", "192", 
   "\[InvisibleSpace]", "\<\" terms of the sum to compute. And \"\>", 
   "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" permutations of charges and rez classes to do \
for double zero modes.\"\>"}],
  SequenceForm[
  "We have ", 192, " terms of the sum to compute. And ", 3, 
   " permutations of charges and rez classes to do for double zero modes."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{3.9424322158059273`*^9, 3.9425861375218267`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"4afce604-bc55-4516-964f-f45b108a1106"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["67", 
     RowBox[{"8599633920", " ", 
      SuperscriptBox["q", 
       RowBox[{"4", "/", "3"}]]}]]}], "+", 
   FractionBox["621023", 
    RowBox[{"4299816960", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "3"}]]}]], "+", 
   FractionBox[
    RowBox[{"145699391", " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "3"}]]}], "1074954240"], "-", 
   FractionBox[
    RowBox[{"9013190993", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "3"}]]}], "859963392"], "-", 
   FractionBox[
    RowBox[{"4987262966201", " ", 
     SuperscriptBox["q", 
      RowBox[{"8", "/", "3"}]]}], "4299816960"], "-", 
   FractionBox[
    RowBox[{"29007521629433", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "3"}]]}], "537477120"], "-", 
   FractionBox[
    RowBox[{"779386701680657", " ", 
     SuperscriptBox["q", 
      RowBox[{"14", "/", "3"}]]}], "537477120"], "-", 
   FractionBox[
    RowBox[{"56215493359702901", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "3"}]]}], "2149908480"], "-", 
   FractionBox[
    RowBox[{"49271213570980177", " ", 
     SuperscriptBox["q", 
      RowBox[{"20", "/", "3"}]]}], "143327232"], "-", 
   FractionBox[
    RowBox[{"2929079346663210785", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "3"}]]}], "859963392"], "-", 
   FractionBox[
    RowBox[{"4429471096199700487", " ", 
     SuperscriptBox["q", 
      RowBox[{"26", "/", "3"}]]}], "179159040"], "-", 
   FractionBox[
    RowBox[{"22302048976820014783", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "3"}]]}], "214990848"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"241", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -32, 241, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-67, 8599633920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[621023, 4299816960], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[145699391, 1074954240], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-9013190993, 859963392], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-4987262966201, 4299816960], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-29007521629433, 537477120], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-779386701680657, 537477120], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-56215493359702901, 2149908480], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-49271213570980177, 143327232], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2929079346663210785, 859963392], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-4429471096199700487, 179159040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-22302048976820014783, 214990848]}, -32, 241, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{3.9424332487042017`*^9, 3.9425861375218267`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"c6b5947c-aa87-42db-aa15-8cef1eb464aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"17.21540900071462`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[17.21540900071462, "Minutes"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{3.9424332487161455`*^9, 3.9425861375218267`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"b51f82a1-f98c-4a07-b03b-c487a23cbb9b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \\!\\(\\*SubscriptBox[\\(r\\), \\(i\\)]\\)=\"\
\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1, 1, 1}, 
   " and residue classes \[Mu]=", 2, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 0, 0}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{3.942433248721181*^9, 3.9425861375218267`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"e67dc3cb-94c1-4371-bf63-01b66417c4ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We have \"\>", "\[InvisibleSpace]", "192", 
   "\[InvisibleSpace]", "\<\" terms of the sum to compute. And \"\>", 
   "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" permutations of charges and rez classes to do \
for double zero modes.\"\>"}],
  SequenceForm[
  "We have ", 192, " terms of the sum to compute. And ", 3, 
   " permutations of charges and rez classes to do for double zero modes."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{3.942433248724106*^9, 3.9425861375218267`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"b68d4ca8-7f32-4707-ba4e-6b74838c35f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["67", 
     RowBox[{"8599633920", " ", 
      SuperscriptBox["q", 
       RowBox[{"4", "/", "3"}]]}]]}], "+", 
   FractionBox["621023", 
    RowBox[{"4299816960", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "3"}]]}]], "+", 
   FractionBox[
    RowBox[{"145699391", " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "3"}]]}], "1074954240"], "-", 
   FractionBox[
    RowBox[{"9013190993", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "3"}]]}], "859963392"], "-", 
   FractionBox[
    RowBox[{"4987262966201", " ", 
     SuperscriptBox["q", 
      RowBox[{"8", "/", "3"}]]}], "4299816960"], "-", 
   FractionBox[
    RowBox[{"29007521629433", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "3"}]]}], "537477120"], "-", 
   FractionBox[
    RowBox[{"779386701680657", " ", 
     SuperscriptBox["q", 
      RowBox[{"14", "/", "3"}]]}], "537477120"], "-", 
   FractionBox[
    RowBox[{"56215493359702901", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "3"}]]}], "2149908480"], "-", 
   FractionBox[
    RowBox[{"49271213570980177", " ", 
     SuperscriptBox["q", 
      RowBox[{"20", "/", "3"}]]}], "143327232"], "-", 
   FractionBox[
    RowBox[{"2929079345768166433", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "3"}]]}], "859963392"], "-", 
   FractionBox[
    RowBox[{"4429471083571893767", " ", 
     SuperscriptBox["q", 
      RowBox[{"26", "/", "3"}]]}], "179159040"], "-", 
   FractionBox[
    RowBox[{"2478005819444218439", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "3"}]]}], "23887872"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"241", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -32, 241, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-67, 8599633920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[621023, 4299816960], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[145699391, 1074954240], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-9013190993, 859963392], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-4987262966201, 4299816960], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-29007521629433, 537477120], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-779386701680657, 537477120], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-56215493359702901, 2149908480], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-49271213570980177, 143327232], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2929079345768166433, 859963392], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-4429471083571893767, 179159040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2478005819444218439, 23887872]}, -32, 241, 24],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{3.942434280801261*^9, 3.9425861375218267`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"f8d1df40-9bac-4a44-a127-57a365093c09"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"17.201669359207155`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[17.201669359207155`, "Minutes"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{3.942434280807354*^9, 3.9425861375218267`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"031a5ff5-92e5-43a0-866c-1eb4a845c20b"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Kappa]", "=", "1"}], ",", 
    RowBox[{"ri", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}]}], ",", 
    RowBox[{"NMax", "=", "8"}]}], "}"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.942408943001369*^9, 3.9424089932835484`*^9}, {
   3.942465178712701*^9, 3.942465181137867*^9}, {3.942470179624143*^9, 
   3.9424701872350397`*^9}, 3.9424757176548862`*^9, 3.9425539454305315`*^9, {
   3.9425785041271954`*^9, 3.942578506448324*^9}, {3.94258658191897*^9, 
   3.942586585934574*^9}, {3.9436748319363637`*^9, 3.9436748539665337`*^9}, 
   3.943674921575369*^9},ExpressionUUID->"d3427cbe-dcd0-46e5-a7c0-\
742e997652cd"],

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "=", "1"}], ",", 
     RowBox[{"ri", "=", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "2"}], "}"}]}], ",", 
     RowBox[{"NMax", "=", "8"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"t1", "=", 
       RowBox[{"TimeObject", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"g3", "[", 
           RowBox[{"q", ",", "\[Kappa]", ",", "ri", ",", "\[Mu]", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "\[Mu]3"}], "}"}], ",", "NMax"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<It took \>\"", ",", 
        RowBox[{
         RowBox[{"TimeObject", "[", "]"}], "-", "t1"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]3", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Important", " ", "to", " ", "know"}], " ", "*)"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.9423770540577374`*^9, 3.9423770555397973`*^9}, {
   3.9423771528665752`*^9, 3.9423771734533677`*^9}, {3.9424087945056705`*^9, 
   3.942408796699246*^9}, {3.9424088479729395`*^9, 3.9424088798416185`*^9}, {
   3.9424089323411274`*^9, 3.942408935899065*^9}, 3.9424089932835484`*^9, {
   3.942465162330386*^9, 3.9424651694784946`*^9}, 3.942475717655899*^9, 
   3.9425539454305315`*^9, 
   3.943674831939366*^9},ExpressionUUID->"c5ec6985-76cb-4aa1-b172-\
3c4200c6832f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.94272884939325*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"c46dd4f3-34b6-4846-9eab-d12745b8b1ac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 1, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 2}, " and residue classes \[Mu]=", 0, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 0, 0}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.942728849405242*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"8378e221-1cda-49bd-8a93-4d3d0f4f4e65"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"To get optimal precision, computing for charges\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm[
  "To get optimal precision, computing for charges", {1, 2, 1}, 
   " and residue classes", {0, 0, 0}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.9427288494110327`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"2c5e452e-d061-4d36-853a-e31f1941fa94"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We have \"\>", "\[InvisibleSpace]", "512", 
   "\[InvisibleSpace]", "\<\" terms of the sum to compute.\"\>"}],
  SequenceForm["We have ", 512, " terms of the sum to compute."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.942728849547372*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"8229c2bd-de76-401d-aaed-04888cf24724"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["17", 
     RowBox[{"6449725440", " ", 
      SuperscriptBox["q", "2"]}]]}], "-", 
   FractionBox["767269", 
    RowBox[{"13544423424", " ", "q"}]], "+", 
   FractionBox["112089181661", "1015831756800"], "+", 
   FractionBox[
    RowBox[{"1043317980281", " ", "q"}], "56435097600"], "+", 
   FractionBox[
    RowBox[{"27231789142567", " ", 
     SuperscriptBox["q", "2"]}], "48372940800"], "-", 
   FractionBox[
    RowBox[{"9482261170891493", " ", 
     SuperscriptBox["q", "3"]}], "253957939200"], "-", 
   FractionBox[
    RowBox[{"284324365489757", " ", 
     SuperscriptBox["q", "4"]}], "59719680"], "-", 
   FractionBox[
    RowBox[{"11734312010643938927", " ", 
     SuperscriptBox["q", "5"]}], "42326323200"], "-", 
   FractionBox[
    RowBox[{"77318861918278372661", " ", 
     SuperscriptBox["q", "6"]}], "6772211712"], "-", 
   FractionBox[
    RowBox[{"17805564115153584684943", " ", 
     SuperscriptBox["q", "7"]}], "48372940800"], "-", 
   FractionBox[
    RowBox[{"546543943513377426067651", " ", 
     SuperscriptBox["q", "8"]}], "56435097600"], "-", 
   FractionBox[
    RowBox[{"108414575510166519270519557", " ", 
     SuperscriptBox["q", "9"]}], "507915878400"], "-", 
   FractionBox[
    RowBox[{"340747867085111561193053611", " ", 
     SuperscriptBox["q", "10"]}], "84652646400"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"321", "/", "32"}]],
    SeriesData[$CellContext`q, 0, {}, -64, 321, 32],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-17, 6449725440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-767269, 13544423424], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[112089181661, 1015831756800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[1043317980281, 56435097600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[27231789142567, 48372940800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-9482261170891493, 253957939200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-284324365489757, 59719680], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-11734312010643938927, 42326323200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-77318861918278372661, 6772211712], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-17805564115153584684943, 48372940800], 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-546543943513377426067651, 56435097600], 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-108414575510166519270519557, 507915878400], 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-340747867085111561193053611, 84652646400]}, -64, 321, 32],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.942749606203853*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"d6f9eaf2-1318-49c1-b7d7-2165cc228773"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"5.765780868795183`", "\"h\"", "hours", "\"Hours\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[5.765780868795183, "Hours"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.942749606806198*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"76401382-fca9-46e7-bc78-78e35387b620"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.942749606820329*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"f358d953-026c-4def-b293-05167726f8aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 1, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 2}, " and residue classes \[Mu]=", 0, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 0, 1}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.942749606824566*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"5dd10763-eec2-432d-b715-41870aa78819"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"To get optimal precision, computing for charges\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0"}], "}"}]}],
  SequenceForm[
  "To get optimal precision, computing for charges", {1, 2, 1}, 
   " and residue classes", {0, 1, 0}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.9427496068295646`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"34507f97-2d0a-405c-bb84-abc920716067"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We have \"\>", "\[InvisibleSpace]", "512", 
   "\[InvisibleSpace]", "\<\" terms of the sum to compute.\"\>"}],
  SequenceForm["We have ", 512, " terms of the sum to compute."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.9427496068345623`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"65652be5-3647-4825-a2fd-b591bee34194"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["131899", 
     RowBox[{"9069926400", " ", 
      SuperscriptBox["q", 
       RowBox[{"3", "/", "4"}]]}]]}], "+", 
   FractionBox[
    RowBox[{"9311573", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "4"}]]}], "220449600"], "-", 
   FractionBox[
    RowBox[{"3649155569", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "4"}]]}], "21163161600"], "-", 
   FractionBox[
    RowBox[{"1965367009399", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "4"}]]}], "661348800"], "-", 
   FractionBox[
    RowBox[{"16199438866333", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "4"}]]}], "55112400"], "-", 
   FractionBox[
    RowBox[{"32549313903053", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "4"}]]}], "1889568"], "-", 
   FractionBox[
    RowBox[{"5459536184966606299", " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "4"}]]}], "7054387200"], "-", 
   FractionBox[
    RowBox[{"2077744772341594457", " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "4"}]]}], "73483200"], "-", 
   FractionBox[
    RowBox[{"3598424331353910127481", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "4"}]]}], "4232632320"], "-", 
   FractionBox[
    RowBox[{"48230537104273236525679", " ", 
     SuperscriptBox["q", 
      RowBox[{"33", "/", "4"}]]}], "2267481600"], "-", 
   FractionBox[
    RowBox[{"3173910932504915797100381", " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "4"}]]}], "7054387200"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"321", "/", "32"}]],
    SeriesData[$CellContext`q, 0, {}, -24, 321, 32],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-131899, 9069926400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[9311573, 220449600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-3649155569, 21163161600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1965367009399, 661348800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-16199438866333, 55112400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-32549313903053, 1889568], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-5459536184966606299, 7054387200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2077744772341594457, 73483200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-3598424331353910127481, 4232632320], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-48230537104273236525679, 2267481600], 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-3173910932504915797100381, 7054387200]}, -24, 321, 32],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.9427617591249256`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"3ab7f82d-d67c-4602-9cf2-2fa58c6fd6ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"3.375642812649409`", "\"h\"", "hours", "\"Hours\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[3.375642812649409, "Hours"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.9427617591329055`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"7ce90ce7-5718-40e3-8123-8d8d00fe3ab1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.942761759136093*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"5ca939c3-c1fe-4777-a9f6-18d6e954737f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 1, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 2}, " and residue classes \[Mu]=", 1, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 0, 0}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.942761759139077*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"06a1fa7a-4c97-4835-89d3-3e2b8792eb0b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"To get optimal precision, computing for charges\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm[
  "To get optimal precision, computing for charges", {1, 2, 1}, 
   " and residue classes", {0, 0, 0}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.942761759141078*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"b601edf6-4b89-497a-8168-893bc7ed701f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We have \"\>", "\[InvisibleSpace]", "512", 
   "\[InvisibleSpace]", "\<\" terms of the sum to compute.\"\>"}],
  SequenceForm["We have ", 512, " terms of the sum to compute."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.9427617591460776`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"4e783f80-bba0-43b6-9203-ce1efcdd0111"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["631", 
     RowBox[{"1074954240", " ", 
      SuperscriptBox["q", 
       RowBox[{"11", "/", "8"}]]}]]}], "+", 
   FractionBox["1410085567", 
    RowBox[{"1015831756800", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "8"}]]}]], "+", 
   FractionBox[
    RowBox[{"16470146659", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "8"}]]}], "28217548800"], "-", 
   FractionBox[
    RowBox[{"19337664631871", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "8"}]]}], "338610585600"], "-", 
   FractionBox[
    RowBox[{"8998136290013387", " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "8"}]]}], "1015831756800"], "-", 
   FractionBox[
    RowBox[{"25781708703370891", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "8"}]]}], "37623398400"], "-", 
   FractionBox[
    RowBox[{"2838148975641283621", " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "8"}]]}], "67722117120"], "-", 
   FractionBox[
    RowBox[{"2131628890388703071609", " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "8"}]]}], "1015831756800"], "-", 
   FractionBox[
    RowBox[{"4631806887062853201259", " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "8"}]]}], "56435097600"], "-", 
   FractionBox[
    RowBox[{"15785765119158520195637", " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "8"}]]}], "6270566400"], "-", 
   FractionBox[
    RowBox[{"2110794847942518813016343", " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "8"}]]}], "33861058560"], "-", 
   FractionBox[
    RowBox[{"217598793835287572314409221", " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "8"}]]}], "169305292800"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"321", "/", "32"}]],
    SeriesData[$CellContext`q, 0, {}, -44, 321, 32],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-631, 1074954240], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[1410085567, 1015831756800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[16470146659, 28217548800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-19337664631871, 338610585600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-8998136290013387, 1015831756800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-25781708703370891, 37623398400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2838148975641283621, 67722117120], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2131628890388703071609, 1015831756800], 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-4631806887062853201259, 56435097600], 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-15785765119158520195637, 6270566400], 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2110794847942518813016343, 33861058560], 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-217598793835287572314409221, 169305292800]}, -44, 321, 32],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.942773679462562*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"348f7fff-22b0-47ce-8aa6-7216ae1e6cb4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"3.311204074621201`", "\"h\"", "hours", "\"Hours\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[3.311204074621201, "Hours"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.942773679471744*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"3169eea2-baeb-4ad5-b67d-03629232ab58"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.9427736794757423`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"d5dff880-195d-4a5a-a36b-c881d5b02330"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 1, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 2}, " and residue classes \[Mu]=", 1, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 0, 1}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.942773679477742*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"dc479f87-f6e5-4b15-ae36-fbb588e98f7b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"To get optimal precision, computing for charges\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0"}], "}"}]}],
  SequenceForm[
  "To get optimal precision, computing for charges", {1, 2, 1}, 
   " and residue classes", {0, 1, 0}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.9427736794807415`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"ca9bc3cc-0f30-4aac-84f0-6fdb20e61996"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We have \"\>", "\[InvisibleSpace]", "512", 
   "\[InvisibleSpace]", "\<\" terms of the sum to compute.\"\>"}],
  SequenceForm["We have ", 512, " terms of the sum to compute."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.942773679482743*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"9db60cec-4b2f-40b7-b2e9-79ca9c8054a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["352537", 
    RowBox[{"507915878400", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "8"}]]}]], "+", 
   FractionBox["113751559", 
    RowBox[{"18811699200", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "8"}]]}]], "+", 
   FractionBox[
    RowBox[{"34152804511", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "8"}]]}], "24186470400"], "-", 
   FractionBox[
    RowBox[{"17760737685259", " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "8"}]]}], "42326323200"], "-", 
   FractionBox[
    RowBox[{"2380349828670577", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "8"}]]}], "56435097600"], "-", 
   FractionBox[
    RowBox[{"14512111029604723", " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "8"}]]}], "5643509760"], "-", 
   FractionBox[
    RowBox[{"67386472835220554599", " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "8"}]]}], "507915878400"], "-", 
   FractionBox[
    RowBox[{"327553586631623048293", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "8"}]]}], "56435097600"], "-", 
   FractionBox[
    RowBox[{"183797329597763776319", " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "8"}]]}], "895795200"], "-", 
   FractionBox[
    RowBox[{"105886998088974020606359", " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "8"}]]}], "18139852800"], "-", 
   FractionBox[
    RowBox[{"23096338819832678959927621", " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "8"}]]}], "169305292800"], "-", 
   FractionBox[
    RowBox[{"50520155273529221499548341", " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "8"}]]}], "18811699200"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"321", "/", "32"}]],
    SeriesData[$CellContext`q, 0, {}, -36, 321, 32],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[352537, 507915878400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[113751559, 18811699200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[34152804511, 24186470400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-17760737685259, 42326323200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2380349828670577, 56435097600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-14512111029604723, 5643509760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-67386472835220554599, 507915878400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-327553586631623048293, 56435097600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-183797329597763776319, 895795200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-105886998088974020606359, 18139852800], 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-23096338819832678959927621, 169305292800], 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-50520155273529221499548341, 18811699200]}, -36, 321, 32],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.9427856079035544`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"fe3642f8-b960-4d1d-80a4-83e41448f9df"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{
     RowBox[{"-", "20.686544691191777`"}], "\"h\"", "hours", "\"Hours\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[-20.686544691191777`, "Hours"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.942785607910059*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"80016822-aca9-486f-9024-31278ea788ac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.9427856079140606`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"0dfb14ce-2d5c-455d-a501-c1766426ee8e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 1, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 2}, " and residue classes \[Mu]=", 2, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 0, 0}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.942785607919275*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"be69f982-c85d-48be-9c91-88c490b8d7aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"To get optimal precision, computing for charges\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm[
  "To get optimal precision, computing for charges", {1, 2, 1}, 
   " and residue classes", {0, 0, 0}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.942785607922274*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"e341f486-c8d4-4453-badd-8d993a060e64"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We have \"\>", "\[InvisibleSpace]", "512", 
   "\[InvisibleSpace]", "\<\" terms of the sum to compute.\"\>"}],
  SequenceForm["We have ", 512, " terms of the sum to compute."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.942785607925275*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"b70c625c-2a74-4894-b8ce-0aff9ba285a6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["253", 
     RowBox[{"29023764480", " ", 
      SuperscriptBox["q", 
       RowBox[{"3", "/", "2"}]]}]]}], "+", 
   FractionBox["4062503", 
    RowBox[{"18811699200", " ", 
     SqrtBox["q"]}]], "+", 
   FractionBox[
    RowBox[{"197690483", " ", 
     SqrtBox["q"]}], "846526464"], "-", 
   FractionBox[
    RowBox[{"1374141989333", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "2"}]]}], "31744742400"], "-", 
   FractionBox[
    RowBox[{"153753168177467", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "2"}]]}], "37623398400"], "-", 
   FractionBox[
    RowBox[{"566837660926451", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "2"}]]}], "2687385600"], "-", 
   FractionBox[
    RowBox[{"846083215871836309", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "2"}]]}], "63489484800"], "-", 
   FractionBox[
    RowBox[{"147305259874126081", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "2"}]]}], "167961600"], "-", 
   FractionBox[
    RowBox[{"74177388668796200399", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "2"}]]}], "1763596800"], "-", 
   FractionBox[
    RowBox[{"742329989538472996015829", " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "2"}]]}], "507915878400"], "-", 
   FractionBox[
    RowBox[{"27591689289494332105939", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "2"}]]}], "705438720"], "-", 
   FractionBox[
    RowBox[{"1796148720238728714875503", " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "2"}]]}], "2116316160"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"321", "/", "32"}]],
    SeriesData[$CellContext`q, 0, {}, -48, 321, 32],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-253, 29023764480], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[4062503, 18811699200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[197690483, 846526464], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1374141989333, 31744742400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-153753168177467, 37623398400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-566837660926451, 2687385600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-846083215871836309, 63489484800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-147305259874126081, 167961600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-74177388668796200399, 1763596800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-742329989538472996015829, 507915878400], 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-27591689289494332105939, 705438720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1796148720238728714875503, 2116316160]}, -48, 321, 32],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.9427976012414494`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"c6b11975-3fbf-46e0-942c-ee13f4852631"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"3.331481876638201`", "\"h\"", "hours", "\"Hours\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[3.331481876638201, "Hours"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.942797601251009*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"f919943d-ef9e-4295-ab51-be8e6bff265e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.942797601257211*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"32b4e8b5-23c2-43ef-8cfb-d53387c36624"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 1, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 2}, " and residue classes \[Mu]=", 2, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 0, 1}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.9427976012612305`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"b1fab5da-10d5-4fab-a061-f9579d9b129a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"To get optimal precision, computing for charges\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0"}], "}"}]}],
  SequenceForm[
  "To get optimal precision, computing for charges", {1, 2, 1}, 
   " and residue classes", {0, 1, 0}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.9427976012642293`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"0637bee3-f379-4ef7-98e4-347e617a0fd3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We have \"\>", "\[InvisibleSpace]", "512", 
   "\[InvisibleSpace]", "\<\" terms of the sum to compute.\"\>"}],
  SequenceForm["We have ", 512, " terms of the sum to compute."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.94279760126623*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"2dc74f71-af8a-42f9-bf9a-27083c55906d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"1866240", " ", 
      SuperscriptBox["q", 
       RowBox[{"5", "/", "4"}]]}]]}], "+", 
   FractionBox["24730109", 
    RowBox[{"10581580800", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "4"}]]}]], "+", 
   FractionBox[
    RowBox[{"2530558951", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "4"}]]}], "15872371200"], "-", 
   FractionBox[
    RowBox[{"510086582701", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "4"}]]}], "3527193600"], "-", 
   FractionBox[
    RowBox[{"160843599445", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "4"}]]}], "70543872"], "+", 
   FractionBox[
    RowBox[{"634132172310379", " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "4"}]]}], "10581580800"], "-", 
   FractionBox[
    RowBox[{"959317534461841", " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "4"}]]}], "58786560"], "-", 
   FractionBox[
    RowBox[{"1229196315272186183", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "4"}]]}], "661348800"], "-", 
   FractionBox[
    RowBox[{"759174953988648536803", " ", 
     SuperscriptBox["q", 
      RowBox[{"27", "/", "4"}]]}], "7936185600"], "-", 
   FractionBox[
    RowBox[{"4935363461569902384707", " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "4"}]]}], "1511654400"], "-", 
   FractionBox[
    RowBox[{"148722140467287475830901", " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "4"}]]}], "1763596800"], "-", 
   FractionBox[
    RowBox[{"55996608911080713473130853", " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "4"}]]}], "31744742400"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"321", "/", "32"}]],
    SeriesData[$CellContext`q, 0, {}, -40, 321, 32],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-1, 1866240], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[24730109, 10581580800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[2530558951, 15872371200], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-510086582701, 3527193600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-160843599445, 70543872], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[634132172310379, 10581580800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-959317534461841, 58786560], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1229196315272186183, 661348800], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-759174953988648536803, 7936185600], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-4935363461569902384707, 1511654400], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-148722140467287475830901, 1763596800], 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-55996608911080713473130853, 31744742400]}, -40, 321, 32],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.9428095085550966`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"3efbca67-5a91-4c06-81c8-5ab4ed459265"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"3.3075881743431097`", "\"h\"", "hours", "\"Hours\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[3.3075881743431097`, "Hours"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.942420967225214*^9, 3.942475717655899*^9, 
  3.9425539454305315`*^9, 3.9428095085634394`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"6040b2e1-5156-4fd8-b426-d381f63336cd"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Kappa]", "=", "2"}], ",", 
    RowBox[{"ri", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ",", 
    RowBox[{"NMax", "=", "8"}]}], "}"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9424089616718826`*^9, 3.9424090008695393`*^9}, {
   3.942578618074653*^9, 3.942578618512323*^9}, 3.9426852340456715`*^9, {
   3.943674831943363*^9, 3.943674853969427*^9}, 
   3.9436749248139367`*^9},ExpressionUUID->"eb2b6fb1-7cac-4014-a9c9-\
1d3836b209c4"],

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "=", "2"}], ",", 
     RowBox[{"ri", "=", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ",", 
     RowBox[{"NMax", "=", "8"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"t1", "=", 
       RowBox[{"TimeObject", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"g3", "[", 
           RowBox[{"q", ",", "\[Kappa]", ",", "ri", ",", "\[Mu]", ",", 
            RowBox[{"{", 
             RowBox[{"\[Mu]1", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"\[Mu]1", "+", "\[Mu]"}], ",", "2"}], "]"}], ",", 
              "0"}], "}"}], ",", "NMax"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<It took \>\"", ",", 
        RowBox[{
         RowBox[{"TimeObject", "[", "]"}], "-", "t1"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]1", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "WAS", " ", "VERIFIED", " ", "YESTERDAY", " ", "SO", " ", "USING", " ", 
     "NMAX"}], "=", "4"}], " ", "*)"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9423767983935976`*^9, 3.942376948815896*^9}, {
   3.942408772436427*^9, 3.942408789119151*^9}, 3.9424090008695393`*^9, {
   3.9424090486851377`*^9, 3.942409079463684*^9}, 3.9426851661781893`*^9, 
   3.942685221073984*^9, {3.9436748210862455`*^9, 
   3.943674831945364*^9}},ExpressionUUID->"97cc50d1-0ef8-466c-bde3-\
d9d93e763f73"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.9426852310449057`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"fd5750d8-d75d-4677-a6e3-71a10077b4f8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 2, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 1}, " and residue classes \[Mu]=", 0, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 0, 0}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.9426852310500927`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"213ceb85-0626-41e0-86a9-3d450e86fd2d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We have \"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\" terms of the sum to compute.\"\>"}],
  SequenceForm["We have ", 24, " terms of the sum to compute."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.942685231100772*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"8d18f9b8-8d7e-4c0a-b45d-6ca1074f7fb5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["62959", "1658880"], "+", 
   FractionBox[
    RowBox[{"226289", " ", "q"}], "207360"], "+", 
   FractionBox[
    RowBox[{"9809837", " ", 
     SuperscriptBox["q", "2"]}], "552960"], "+", 
   FractionBox[
    RowBox[{"13343", " ", 
     SuperscriptBox["q", "3"]}], "69120"], "-", 
   FractionBox[
    RowBox[{"2629441427", " ", 
     SuperscriptBox["q", "4"]}], "829440"], "-", 
   FractionBox[
    RowBox[{"20201197", " ", 
     SuperscriptBox["q", "5"]}], "360"], "-", 
   FractionBox[
    RowBox[{"85538444479", " ", 
     SuperscriptBox["q", "6"]}], "138240"], "-", 
   FractionBox[
    RowBox[{"36356182001", " ", 
     SuperscriptBox["q", "7"]}], "6912"], "-", 
   FractionBox[
    RowBox[{"2585001140599", " ", 
     SuperscriptBox["q", "8"]}], "69120"], "-", 
   FractionBox[
    RowBox[{"16064003398421", " ", 
     SuperscriptBox["q", "9"]}], "69120"], "-", 
   FractionBox[
    RowBox[{"430416991096715", " ", 
     SuperscriptBox["q", "10"]}], "331776"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"121", "/", "12"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 121, 12],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[62959, 1658880], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[226289, 207360], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[9809837, 552960], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[13343, 69120], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2629441427, 829440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-20201197, 360], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-85538444479, 138240], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-36356182001, 6912], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2585001140599, 69120], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-16064003398421, 69120], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-430416991096715, 331776]}, 0, 121, 12],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.9426854164124618`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"49e05f89-950a-4896-bf40-240751b2ee6d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"3.089703989028931`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[3.089703989028931, "Minutes"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.942685420302395*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"258ac91e-3a9c-4655-b410-903e864ba29f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.9426854203094196`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"87a6a9dc-3d02-405d-9cb4-b95a8caf1775"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 2, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 1}, " and residue classes \[Mu]=", 0, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {1, 1, 0}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.942685420314414*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"e28ce5df-0425-4bae-baae-f2ed266ec441"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We have \"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\" terms of the sum to compute.\"\>"}],
  SequenceForm["We have ", 24, " terms of the sum to compute."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.942685420320418*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"db325841-862d-49b0-a395-479bf39890db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["73", 
     RowBox[{"995328", " ", 
      SqrtBox["q"]}]]}], "+", 
   FractionBox[
    RowBox[{"6793", " ", 
     SqrtBox["q"]}], "829440"], "+", 
   FractionBox[
    RowBox[{"1989169", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "2"}]]}], "829440"], "+", 
   FractionBox[
    RowBox[{"24402883", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "2"}]]}], "497664"], "+", 
   FractionBox[
    RowBox[{"759624757", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "2"}]]}], "1658880"], "+", 
   FractionBox[
    RowBox[{"662585173", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "2"}]]}], "829440"], "-", 
   FractionBox[
    RowBox[{"17919291181", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "2"}]]}], "497664"], "-", 
   FractionBox[
    RowBox[{"501969016519", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "2"}]]}], "829440"], "-", 
   FractionBox[
    RowBox[{"3398716646521", " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "2"}]]}], "552960"], "-", 
   FractionBox[
    RowBox[{"60298083512333", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "2"}]]}], "1244160"], "-", 
   FractionBox[
    RowBox[{"267528539441629", " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "2"}]]}], "829440"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"121", "/", "12"}]],
    SeriesData[$CellContext`q, 0, {}, -6, 121, 12],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-73, 995328], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[6793, 829440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[1989169, 829440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[24402883, 497664], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[759624757, 1658880], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[662585173, 829440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-17919291181, 497664], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-501969016519, 829440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-3398716646521, 552960], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-60298083512333, 1244160], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-267528539441629, 829440]}, -6, 121, 12],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.9426856256168756`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"0e710cdc-6f49-4f7f-bb48-32844b235c8b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"3.4218915700912476`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[3.4218915700912476`, "Minutes"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.9426856256188774`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"6baaac10-04f0-4819-9b72-8b293505c17e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.942685625622899*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"90fbafb4-20d8-4b43-8894-8f9fc4ef0f90"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 2, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 1}, " and residue classes \[Mu]=", 1, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 1, 0}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.942685625625881*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"24653488-cdbf-43d1-abe3-c86e30a8c2e1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We have \"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\" terms of the sum to compute.\"\>"}],
  SequenceForm["We have ", 24, " terms of the sum to compute."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.9426856256278872`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"493121d3-6d6f-4f6b-a973-5bbaeef1730e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["101", 
    RowBox[{"995328", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "6"}]]}]], "+", 
   FractionBox[
    RowBox[{"824453", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "6"}]]}], "4976640"], "+", 
   FractionBox[
    RowBox[{"476039", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "6"}]]}], "207360"], "+", 
   FractionBox[
    RowBox[{"54842903", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "6"}]]}], "829440"], "+", 
   FractionBox[
    RowBox[{"2494364191", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "6"}]]}], "1658880"], "+", 
   FractionBox[
    RowBox[{"26617621331", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "6"}]]}], "1244160"], "+", 
   FractionBox[
    RowBox[{"110997670277", " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "6"}]]}], "497664"], "+", 
   FractionBox[
    RowBox[{"1163782557059", " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "6"}]]}], "622080"], "+", 
   FractionBox[
    RowBox[{"33182088835409", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "6"}]]}], "2488320"], "+", 
   FractionBox[
    RowBox[{"52023225719611", " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "6"}]]}], "622080"], "+", 
   FractionBox[
    RowBox[{"235089408590965", " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "6"}]]}], "497664"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"121", "/", "12"}]],
    SeriesData[$CellContext`q, 0, {}, -2, 121, 12],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[101, 995328], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[824453, 4976640], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[476039, 207360], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[54842903, 829440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[2494364191, 1658880], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[26617621331, 1244160], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[110997670277, 497664], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[1163782557059, 622080], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[33182088835409, 2488320], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[52023225719611, 622080], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[235089408590965, 497664]}, -2, 121, 12],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.942685757766731*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"5af01a30-90ca-4788-8bac-727ce418fde8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"2.202497386932373`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[2.202497386932373, "Minutes"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.9426857577697325`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"1537280c-8c6b-4f71-896f-45d0e8ef4a18"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.9426857577717924`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"47d9a726-9546-40a7-a681-5415975e1580"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 2, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 1}, " and residue classes \[Mu]=", 1, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {1, 0, 0}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.942685757772826*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"5943b4d5-796a-4ae1-9af5-1b6b1158a04f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We have \"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\" terms of the sum to compute.\"\>"}],
  SequenceForm["We have ", 24, " terms of the sum to compute."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.9426857577738204`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"2514cc1f-5798-42cb-814a-3da27ce99ca6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["101", 
    RowBox[{"995328", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "6"}]]}]], "+", 
   FractionBox[
    RowBox[{"824453", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "6"}]]}], "4976640"], "+", 
   FractionBox[
    RowBox[{"476039", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "6"}]]}], "207360"], "+", 
   FractionBox[
    RowBox[{"54842903", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "6"}]]}], "829440"], "+", 
   FractionBox[
    RowBox[{"2494364191", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "6"}]]}], "1658880"], "+", 
   FractionBox[
    RowBox[{"26617621331", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "6"}]]}], "1244160"], "+", 
   FractionBox[
    RowBox[{"110997670277", " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "6"}]]}], "497664"], "+", 
   FractionBox[
    RowBox[{"1163782557059", " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "6"}]]}], "622080"], "+", 
   FractionBox[
    RowBox[{"33182088835409", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "6"}]]}], "2488320"], "+", 
   FractionBox[
    RowBox[{"52023225719611", " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "6"}]]}], "622080"], "+", 
   FractionBox[
    RowBox[{"235089408590965", " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "6"}]]}], "497664"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"121", "/", "12"}]],
    SeriesData[$CellContext`q, 0, {}, -2, 121, 12],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[101, 995328], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[824453, 4976640], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[476039, 207360], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[54842903, 829440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[2494364191, 1658880], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[26617621331, 1244160], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[110997670277, 497664], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[1163782557059, 622080], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[33182088835409, 2488320], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[52023225719611, 622080], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[235089408590965, 497664]}, -2, 121, 12],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.942685891161639*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"230de332-41b7-4325-afbe-9a46258243b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"2.2232318321863813`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[2.2232318321863813`, "Minutes"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.9426858911636395`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"93ac3274-7aaa-4589-8a95-e805419f04d0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.9426858911666594`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"14aa3610-802e-4e95-8db5-b8f4b282701b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 2, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 1}, " and residue classes \[Mu]=", 2, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 0, 0}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.9426858911696606`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"6d13d860-b9cd-4d65-8d4a-a7874c75cbe2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We have \"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\" terms of the sum to compute.\"\>"}],
  SequenceForm["We have ", 24, " terms of the sum to compute."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.942685891171793*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"50a5ad46-5962-4b2a-aac1-132617ca0bee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["23", 
     RowBox[{"9953280", " ", 
      SuperscriptBox["q", 
       RowBox[{"2", "/", "3"}]]}]]}], "+", 
   FractionBox[
    RowBox[{"16607", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "3"}]]}], "1244160"], "-", 
   FractionBox[
    RowBox[{"284833", " ", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "3"}]]}], "995328"], "-", 
   FractionBox[
    RowBox[{"4913885", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "3"}]]}], "124416"], "-", 
   FractionBox[
    RowBox[{"1967897171", " ", 
     SuperscriptBox["q", 
      RowBox[{"10", "/", "3"}]]}], "2488320"], "-", 
   FractionBox[
    RowBox[{"1152163793", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "3"}]]}], "124416"], "-", 
   FractionBox[
    RowBox[{"378680060593", " ", 
     SuperscriptBox["q", 
      RowBox[{"16", "/", "3"}]]}], "4976640"], "-", 
   FractionBox[
    RowBox[{"97855125631", " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "3"}]]}], "207360"], "-", 
   FractionBox[
    RowBox[{"5549175976751", " ", 
     SuperscriptBox["q", 
      RowBox[{"22", "/", "3"}]]}], "2488320"], "-", 
   FractionBox[
    RowBox[{"3029902883347", " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "3"}]]}], "414720"], "-", 
   FractionBox[
    RowBox[{"5270322971359", " ", 
     SuperscriptBox["q", 
      RowBox[{"28", "/", "3"}]]}], "829440"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"121", "/", "12"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 121, 12],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-23, 9953280], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[16607, 1244160], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-284833, 995328], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-4913885, 124416], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1967897171, 2488320], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1152163793, 124416], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-378680060593, 4976640], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-97855125631, 207360], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-5549175976751, 2488320], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-3029902883347, 414720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-5270322971359, 829440]}, -8, 121, 12],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.942686024632001*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"d19dbc26-842f-49f1-a398-b779cafc335c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"2.2245059410731`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[2.2245059410731, "Minutes"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.9426860246349983`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"cf28ec63-b0a4-428d-934d-eeb4dc771583"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.9426860246381702`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"4f3f9795-2ff5-40ed-bbf5-ecb1fc809fda"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 2, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 1}, " and residue classes \[Mu]=", 2, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {1, 1, 0}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.9426860246411705`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"89e07692-af17-4978-8faa-de7727efbaa0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We have \"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\" terms of the sum to compute.\"\>"}],
  SequenceForm["We have ", 24, " terms of the sum to compute."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.9426860246441703`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"813df729-217b-49b9-bb29-3770c3d98aad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["101", 
    RowBox[{"995328", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "6"}]]}]], "+", 
   FractionBox[
    RowBox[{"824453", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "6"}]]}], "4976640"], "+", 
   FractionBox[
    RowBox[{"476039", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "6"}]]}], "207360"], "+", 
   FractionBox[
    RowBox[{"54842903", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "6"}]]}], "829440"], "+", 
   FractionBox[
    RowBox[{"2494364191", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "6"}]]}], "1658880"], "+", 
   FractionBox[
    RowBox[{"26617621331", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "6"}]]}], "1244160"], "+", 
   FractionBox[
    RowBox[{"110997670277", " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "6"}]]}], "497664"], "+", 
   FractionBox[
    RowBox[{"1163782557059", " ", 
     SuperscriptBox["q", 
      RowBox[{"41", "/", "6"}]]}], "622080"], "+", 
   FractionBox[
    RowBox[{"33182043454529", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "6"}]]}], "2488320"], "+", 
   FractionBox[
    RowBox[{"52023341947531", " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "6"}]]}], "622080"], "+", 
   FractionBox[
    RowBox[{"235104868585417", " ", 
     SuperscriptBox["q", 
      RowBox[{"59", "/", "6"}]]}], "497664"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"121", "/", "12"}]],
    SeriesData[$CellContext`q, 0, {}, -2, 121, 12],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[101, 995328], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[824453, 4976640], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[476039, 207360], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[54842903, 829440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[2494364191, 1658880], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[26617621331, 1244160], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[110997670277, 497664], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[1163782557059, 622080], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[33182043454529, 2488320], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[52023341947531, 622080], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[235104868585417, 497664]}, -2, 121, 12],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.942686157007535*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"f6b98f10-7158-4738-b844-6bc3135848ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"2.2062750895818075`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[2.2062750895818075`, "Minutes"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.942409158045249*^9, 3.9424092729923587`*^9, 
  3.9426861570087347`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"bdeb1268-66f4-4a52-8f7d-5f128f420fb1"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Kappa]", "=", "2"}], ",", 
    RowBox[{"ri", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}]}], ",", 
    RowBox[{"NMax", "=", "8"}]}], "}"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.942408965884326*^9, 3.9424089967353487`*^9}, 
   3.9425786216502523`*^9, {3.943674831950364*^9, 3.9436748539725285`*^9}, 
   3.943674929133815*^9},ExpressionUUID->"fd12cc70-e59b-49d9-9935-\
b5e93b68c3ca"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "=", "2"}], ",", 
     RowBox[{"ri", "=", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "2"}], "}"}]}], ",", 
     RowBox[{"NMax", "=", "8"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"t1", "=", 
       RowBox[{"TimeObject", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"g3", "[", 
           RowBox[{"q", ",", "\[Kappa]", ",", "ri", ",", "\[Mu]", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"\[Mu]", "+", "\[Mu]3"}], ",", "2"}], "]"}], ",", 
              "\[Mu]3"}], "}"}], ",", "NMax"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<It took \>\"", ",", 
        RowBox[{
         RowBox[{"TimeObject", "[", "]"}], "-", "t1"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]3", ",", "0", ",", "3"}], "}"}]}], "]"}]}], 
  "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.942377013829324*^9, 3.9423770139595156`*^9}, {
   3.9423771860934644`*^9, 3.9423772523064337`*^9}, {3.9423986633416753`*^9, 
   3.942398664515729*^9}, {3.942399660090913*^9, 3.9423996795035777`*^9}, 
   3.9424084411176853`*^9, {3.9424085101174884`*^9, 3.942408551801623*^9}, 
   3.9424089967353487`*^9, {3.9424090920543194`*^9, 3.942409110779228*^9}, {
   3.942467959011869*^9, 3.9424679946787233`*^9}, {3.9431622768721647`*^9, 
   3.943162277282627*^9}},ExpressionUUID->"127d229d-2280-44e1-8d0e-\
506fd2556d72"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943011710846697*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"3b5968d1-c8e9-4359-9cc7-c6843fbe9b90"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 2, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 2}, " and residue classes \[Mu]=", 0, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 0, 0}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430117108537045`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"e323c4b3-eaf5-406a-a730-5a64b20ff5c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Estimated time remaining: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"76.55967426300049`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Estimated time remaining: ", 
   Quantity[76.55967426300049, "Minutes"], "."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430121701993237`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"11401428-69dd-42e9-8802-fbab65f7bbd4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["3859729", "22394880"], "+", 
   FractionBox[
    RowBox[{"5979029", " ", "q"}], "559872"], "+", 
   FractionBox[
    RowBox[{"179958499", " ", 
     SuperscriptBox["q", "2"]}], "2239488"], "-", 
   FractionBox[
    RowBox[{"6398735591", " ", 
     SuperscriptBox["q", "3"]}], "1399680"], "-", 
   FractionBox[
    RowBox[{"1854357521879", " ", 
     SuperscriptBox["q", "4"]}], "11197440"], "-", 
   FractionBox[
    RowBox[{"1139731893569", " ", 
     SuperscriptBox["q", "5"]}], "349920"], "-", 
   FractionBox[
    RowBox[{"265018409906377", " ", 
     SuperscriptBox["q", "6"]}], "5598720"], "-", 
   FractionBox[
    RowBox[{"98110974548189", " ", 
     SuperscriptBox["q", "7"]}], "174960"], "-", 
   FractionBox[
    RowBox[{"63579417284455747", " ", 
     SuperscriptBox["q", "8"]}], "11197440"], "-", 
   FractionBox[
    RowBox[{"141495795902468333", " ", 
     SuperscriptBox["q", "9"]}], "2799360"], "-", 
   FractionBox[
    RowBox[{"564399661887078331", " ", 
     SuperscriptBox["q", "10"]}], "1399680"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"161", "/", "16"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 161, 16],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[3859729, 22394880], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[5979029, 559872], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[179958499, 2239488], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-6398735591, 1399680], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[-1854357521879, 11197440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 
    Rational[-1139731893569, 349920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[-265018409906377, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    Rational[-98110974548189, 174960], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[-63579417284455747, 11197440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 
    Rational[-141495795902468333, 2799360], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 
    Rational[-564399661887078331, 1399680]}, 0, 161, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943017192646453*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"5a64c2dd-9564-46d6-b967-d4497568ae42"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"1.5227258565690782`", "\"h\"", "hours", "\"Hours\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[1.5227258565690782`, "Hours"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430171926603966`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"4c66ea71-629e-4108-a1d7-0edf7cec09e1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943017192679103*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"58eff785-c5aa-48ad-b01f-26dc3f7d8053"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 2, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 2}, " and residue classes \[Mu]=", 0, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 1, 1}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430171926910205`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"f0b185d1-5c54-4b3a-a89d-44e86ff4d506"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Estimated time remaining: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"87.81293725967409`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Estimated time remaining: ", 
   Quantity[87.81293725967409, "Minutes"], "."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430177195516467`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"7913a66d-7ea8-4ecb-b4d4-fc449fdf88b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["97", 
     RowBox[{"1119744", " ", 
      SuperscriptBox["q", 
       RowBox[{"3", "/", "8"}]]}]]}], "+", 
   FractionBox[
    RowBox[{"1881877", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "8"}]]}], "5598720"], "+", 
   FractionBox[
    RowBox[{"769463", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "8"}]]}], "34992"], "+", 
   FractionBox[
    RowBox[{"536268881", " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "8"}]]}], "1119744"], "-", 
   FractionBox[
    RowBox[{"25769008207", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "8"}]]}], "5598720"], "-", 
   FractionBox[
    RowBox[{"2201712980929", " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "8"}]]}], "5598720"], "-", 
   FractionBox[
    RowBox[{"17637918260599", " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "8"}]]}], "1866240"], "-", 
   FractionBox[
    RowBox[{"835406279065313", " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "8"}]]}], "5598720"], "-", 
   FractionBox[
    RowBox[{"10206843096533741", " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "8"}]]}], "5598720"], "-", 
   FractionBox[
    RowBox[{"103642919389117267", " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "8"}]]}], "5598720"], "-", 
   FractionBox[
    RowBox[{"75891295785430879", " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "8"}]]}], "466560"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"161", "/", "16"}]],
    SeriesData[$CellContext`q, 0, {}, -6, 161, 16],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-97, 1119744], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[1881877, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[769463, 34992], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[536268881, 1119744], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-25769008207, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 
    Rational[-2201712980929, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[-17637918260599, 1866240], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 
    Rational[-835406279065313, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    Rational[-10206843096533741, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 
    Rational[-103642919389117267, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 
    Rational[-75891295785430879, 466560]}, -6, 161, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943022335843379*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"0407d443-fcb3-4e32-9612-cd6cc18bb7a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"1.4286617314815522`", "\"h\"", "hours", "\"Hours\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[1.4286617314815522`, "Hours"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430223358534083`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"feb077a3-c174-49e4-ad5e-80010b68b090"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943022335862509*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"0b47806b-0a4b-4da6-9dcf-5336fc5a2354"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "2"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 2, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 2}, " and residue classes \[Mu]=", 0, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 0, 2}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430223358694124`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"0c061ddd-5663-4224-9342-6087e79babc9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Estimated time remaining: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"57.57454427083333`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Estimated time remaining: ", 
   Quantity[57.57454427083333, "Minutes"], "."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943022681298666*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"bc2bf14a-7ef2-4123-aa4e-f7da27b81ea7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["4555", 
     RowBox[{"2239488", " ", 
      SqrtBox["q"]}]]}], "-", 
   FractionBox[
    RowBox[{"1360499", " ", 
     SqrtBox["q"]}], "3732480"], "-", 
   FractionBox[
    RowBox[{"18331933", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "2"}]]}], "933120"], "-", 
   FractionBox[
    RowBox[{"499655663", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "2"}]]}], "311040"], "-", 
   FractionBox[
    RowBox[{"553561385243", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "2"}]]}], "11197440"], "-", 
   FractionBox[
    RowBox[{"3628131055873", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "2"}]]}], "3732480"], "-", 
   FractionBox[
    RowBox[{"40758833423519", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "2"}]]}], "2799360"], "-", 
   FractionBox[
    RowBox[{"502652962779857", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "2"}]]}], "2799360"], "-", 
   FractionBox[
    RowBox[{"21267544693765201", " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "2"}]]}], "11197440"], "-", 
   FractionBox[
    RowBox[{"19782395469288805", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "2"}]]}], "1119744"], "-", 
   FractionBox[
    RowBox[{"137203331966760301", " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "2"}]]}], "933120"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"161", "/", "16"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 161, 16],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-4555, 2239488], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1360499, 3732480], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-18331933, 933120], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-499655663, 311040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-553561385243, 11197440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[-3628131055873, 3732480], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[-40758833423519, 2799360], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 
    Rational[-502652962779857, 2799360], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    Rational[-21267544693765201, 11197440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 
    Rational[-19782395469288805, 1119744], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 
    Rational[-137203331966760301, 933120]}, -8, 161, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943071664393813*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"88843b31-fd23-4b75-9073-2bf157e659b8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{
     RowBox[{"-", "10.297625318368276`"}], "\"h\"", "hours", "\"Hours\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[-10.297625318368276`, "Hours"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430716643968287`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"74a5d630-fb74-420e-94ca-eea2a801019a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943071664409627*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"8e0d7413-5a67-4857-96dd-e75701b19219"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "3"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 2, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 2}, " and residue classes \[Mu]=", 0, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 1, 3}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430716644146223`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"1faf37c1-a7d6-489d-bd60-d6d0ee4de6df"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Estimated time remaining: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"25.559789419174194`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Estimated time remaining: ", 
   Quantity[25.559789419174194`, "Minutes"], "."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943071817769715*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"b6efe667-6cba-4ac2-8a45-f4f745861b56"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["97", 
     RowBox[{"1119744", " ", 
      SuperscriptBox["q", 
       RowBox[{"3", "/", "8"}]]}]]}], "+", 
   FractionBox[
    RowBox[{"1881877", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "8"}]]}], "5598720"], "+", 
   FractionBox[
    RowBox[{"769463", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "8"}]]}], "34992"], "+", 
   FractionBox[
    RowBox[{"536268881", " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "8"}]]}], "1119744"], "-", 
   FractionBox[
    RowBox[{"25769008207", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "8"}]]}], "5598720"], "-", 
   FractionBox[
    RowBox[{"2201712980929", " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "8"}]]}], "5598720"], "-", 
   FractionBox[
    RowBox[{"17637918260599", " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "8"}]]}], "1866240"], "-", 
   FractionBox[
    RowBox[{"835406279065313", " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "8"}]]}], "5598720"], "-", 
   FractionBox[
    RowBox[{"10206843096533741", " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "8"}]]}], "5598720"], "-", 
   FractionBox[
    RowBox[{"103642919363481667", " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "8"}]]}], "5598720"], "-", 
   FractionBox[
    RowBox[{"75891295684920679", " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "8"}]]}], "466560"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"161", "/", "16"}]],
    SeriesData[$CellContext`q, 0, {}, -6, 161, 16],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-97, 1119744], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[1881877, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[769463, 34992], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[536268881, 1119744], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-25769008207, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 
    Rational[-2201712980929, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[-17637918260599, 1866240], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 
    Rational[-835406279065313, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    Rational[-10206843096533741, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 
    Rational[-103642919363481667, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 
    Rational[-75891295684920679, 466560]}, -6, 161, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430752517745743`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"1a6a960d-6831-4ba6-b479-1c3f3d3fcc11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"59.789589269955954`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[59.789589269955954`, "Minutes"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430752517898617`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"6e8e81a1-609b-4e43-9ac9-997a9b6c0a11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430752517961617`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"a3dd6a94-7db0-43dd-b8fd-3d2fadb2501e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 2, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 2}, " and residue classes \[Mu]=", 1, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 1, 0}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943075251801162*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"162527cb-f9ca-4f62-89a7-3b56d1b21eb5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Estimated time remaining: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"19.146955092748005`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Estimated time remaining: ", 
   Quantity[19.146955092748005`, "Minutes"], "."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943075366654911*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"6f52a97d-2c86-4d45-9286-0e884b39e1bd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["116873", 
    RowBox[{"35831808", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "16"}]]}]], "+", 
   FractionBox[
    RowBox[{"19663093", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "16"}]]}], "35831808"], "-", 
   FractionBox[
    RowBox[{"13540054187", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "16"}]]}], "179159040"], "-", 
   FractionBox[
    RowBox[{"319483081211", " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "16"}]]}], "179159040"], "-", 
   FractionBox[
    RowBox[{"263968589879", " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "16"}]]}], "89579520"], "+", 
   FractionBox[
    RowBox[{"16525742724209", " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "16"}]]}], "29859840"], "+", 
   FractionBox[
    RowBox[{"858473745195029", " ", 
     SuperscriptBox["q", 
      RowBox[{"93", "/", "16"}]]}], "59719680"], "+", 
   FractionBox[
    RowBox[{"5080190081138647", " ", 
     SuperscriptBox["q", 
      RowBox[{"109", "/", "16"}]]}], "22394880"], "+", 
   FractionBox[
    RowBox[{"54411511384504871", " ", 
     SuperscriptBox["q", 
      RowBox[{"125", "/", "16"}]]}], "19906560"], "+", 
   FractionBox[
    RowBox[{"61156566838033243", " ", 
     SuperscriptBox["q", 
      RowBox[{"141", "/", "16"}]]}], "2239488"], "+", 
   FractionBox[
    RowBox[{"21157315684080479593", " ", 
     SuperscriptBox["q", 
      RowBox[{"157", "/", "16"}]]}], "89579520"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"161", "/", "16"}]],
    SeriesData[$CellContext`q, 0, {}, -3, 161, 16],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[116873, 35831808], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[19663093, 35831808], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-13540054187, 179159040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[-319483081211, 179159040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 
    Rational[-263968589879, 89579520], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[16525742724209, 29859840], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 
    Rational[858473745195029, 59719680], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    Rational[5080190081138647, 22394880], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    Rational[54411511384504871, 19906560], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 
    Rational[61156566838033243, 2239488], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    Rational[21157315684080479593, 89579520]}, -3, 161, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943076470233731*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"dfb395fa-51dd-4966-a45b-7f22b9e3d1b4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"20.307726200421655`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[20.307726200421655`, "Minutes"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430764702409105`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"06efae3a-6fe5-48a0-aa8e-f190d55ae8b7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943076470244924*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"645e6e16-a98b-4309-a025-5f44c1088b82"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 2, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 2}, " and residue classes \[Mu]=", 1, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 0, 1}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430764702479506`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"3d4c9bb8-e214-4a20-a2c0-5c1c387d3e58"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Estimated time remaining: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"18.993646383285522`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Estimated time remaining: ", 
   Quantity[18.993646383285522`, "Minutes"], "."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430765841975965`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"fd00efd6-4a49-4748-ad31-f853c9ed376e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["484267", 
    RowBox[{"44789760", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "16"}]]}]], "+", 
   FractionBox[
    RowBox[{"45141097", " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "16"}]]}], "11197440"], "+", 
   FractionBox[
    RowBox[{"4549643911", " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "16"}]]}], "22394880"], "+", 
   FractionBox[
    RowBox[{"311722770229", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "16"}]]}], "44789760"], "+", 
   FractionBox[
    RowBox[{"1799609517313", " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "16"}]]}], "11197440"], "+", 
   FractionBox[
    RowBox[{"41534687382701", " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "16"}]]}], "14929920"], "+", 
   FractionBox[
    RowBox[{"581436207533381", " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "16"}]]}], "14929920"], "+", 
   FractionBox[
    RowBox[{"1143936842241391", " ", 
     SuperscriptBox["q", 
      RowBox[{"111", "/", "16"}]]}], "2488320"], "+", 
   FractionBox[
    RowBox[{"105219842899358849", " ", 
     SuperscriptBox["q", 
      RowBox[{"127", "/", "16"}]]}], "22394880"], "+", 
   FractionBox[
    RowBox[{"1898245027144423537", " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "16"}]]}], "44789760"], "+", 
   FractionBox[
    RowBox[{"1705347289910831899", " ", 
     SuperscriptBox["q", 
      RowBox[{"159", "/", "16"}]]}], "4976640"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"161", "/", "16"}]],
    SeriesData[$CellContext`q, 0, {}, -1, 161, 16],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[484267, 44789760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[45141097, 11197440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[4549643911, 22394880], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[311722770229, 44789760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[1799609517313, 11197440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[41534687382701, 14929920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 
    Rational[581436207533381, 14929920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    Rational[1143936842241391, 2488320], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    Rational[105219842899358849, 22394880], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 
    Rational[1898245027144423537, 44789760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 
    Rational[1705347289910831899, 4976640]}, -1, 161, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430776815376005`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"6cab5afa-703a-44ab-88ce-a8e7face60ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"20.188396048545837`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[20.188396048545837`, "Minutes"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430776815415993`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"17bb4696-f40f-42d2-99cf-b13d4f5cb648"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430776815445986`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"74db5903-91af-4d5e-8763-13f6b92e765d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 2, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 2}, " and residue classes \[Mu]=", 1, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 1, 2}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943077681547598*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"62785373-ff5c-461b-8059-ff5675e60848"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Estimated time remaining: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"18.6285142103831`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Estimated time remaining: ", 
   Quantity[18.6285142103831, "Minutes"], "."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430777933125477`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"e2990cbc-90dc-477c-92e4-53abcd9d222c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2065", 
     RowBox[{"35831808", " ", 
      SuperscriptBox["q", 
       RowBox[{"11", "/", "16"}]]}]]}], "+", 
   FractionBox[
    RowBox[{"1326197", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "16"}]]}], "44789760"], "-", 
   FractionBox[
    RowBox[{"185458331", " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "16"}]]}], "59719680"], "-", 
   FractionBox[
    RowBox[{"32782633297", " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "16"}]]}], "179159040"], "+", 
   FractionBox[
    RowBox[{"55810858447", " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "16"}]]}], "89579520"], "+", 
   FractionBox[
    RowBox[{"12400872220621", " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "16"}]]}], "89579520"], "+", 
   FractionBox[
    RowBox[{"682610174548273", " ", 
     SuperscriptBox["q", 
      RowBox[{"85", "/", "16"}]]}], "179159040"], "+", 
   FractionBox[
    RowBox[{"2338989585212537", " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "16"}]]}], "35831808"], "+", 
   FractionBox[
    RowBox[{"151907389097045237", " ", 
     SuperscriptBox["q", 
      RowBox[{"117", "/", "16"}]]}], "179159040"], "+", 
   FractionBox[
    RowBox[{"1620650965156716707", " ", 
     SuperscriptBox["q", 
      RowBox[{"133", "/", "16"}]]}], "179159040"], "+", 
   FractionBox[
    RowBox[{"4947045024127981457", " ", 
     SuperscriptBox["q", 
      RowBox[{"149", "/", "16"}]]}], "59719680"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"161", "/", "16"}]],
    SeriesData[$CellContext`q, 0, {}, -11, 161, 16],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-2065, 35831808], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[1326197, 44789760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-185458331, 59719680], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[-32782633297, 179159040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[55810858447, 89579520], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 
    Rational[12400872220621, 89579520], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 
    Rational[682610174548273, 179159040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    Rational[2338989585212537, 35831808], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    Rational[151907389097045237, 179159040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 
    Rational[1620650965156716707, 179159040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 
    Rational[4947045024127981457, 59719680]}, -11, 161, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943078872696542*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"8279182c-d5b6-4d6d-8f3e-efa8cb0ba8f4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"19.852634334564208`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[19.852634334564208`, "Minutes"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430788727303057`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"a3a90b51-068d-43c4-ac99-25e8c4edc24a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943078872735306*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"729d1f59-dd71-40a8-b0fe-8c99b63a6a95"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "3"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 2, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 2}, " and residue classes \[Mu]=", 1, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 0, 3}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430788727389345`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"859d02ce-8412-41ae-ac2d-4433dfd01bab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Estimated time remaining: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"18.33898401260376`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Estimated time remaining: ", 
   Quantity[18.33898401260376, "Minutes"], "."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430789827340527`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"057d2746-0326-4145-ad3c-491c5a8efd3e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["252653", 
     RowBox[{"44789760", " ", 
      SuperscriptBox["q", 
       RowBox[{"1", "/", "16"}]]}]]}], "+", 
   FractionBox[
    RowBox[{"36457537", " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "16"}]]}], "11197440"], "+", 
   FractionBox[
    RowBox[{"5097135871", " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "16"}]]}], "22394880"], "+", 
   FractionBox[
    RowBox[{"362571051949", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "16"}]]}], "44789760"], "+", 
   FractionBox[
    RowBox[{"2020628541913", " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "16"}]]}], "11197440"], "+", 
   FractionBox[
    RowBox[{"44938674476261", " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "16"}]]}], "14929920"], "+", 
   FractionBox[
    RowBox[{"611622806177021", " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "16"}]]}], "14929920"], "+", 
   FractionBox[
    RowBox[{"131194165998479", " ", 
     SuperscriptBox["q", 
      RowBox[{"111", "/", "16"}]]}], "276480"], "+", 
   FractionBox[
    RowBox[{"107307936395181689", " ", 
     SuperscriptBox["q", 
      RowBox[{"127", "/", "16"}]]}], "22394880"], "+", 
   FractionBox[
    RowBox[{"1921585120090058617", " ", 
     SuperscriptBox["q", 
      RowBox[{"143", "/", "16"}]]}], "44789760"], "+", 
   FractionBox[
    RowBox[{"1718466944411857619", " ", 
     SuperscriptBox["q", 
      RowBox[{"159", "/", "16"}]]}], "4976640"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"161", "/", "16"}]],
    SeriesData[$CellContext`q, 0, {}, -1, 161, 16],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-252653, 44789760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[36457537, 11197440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[5097135871, 22394880], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[362571051949, 44789760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[2020628541913, 11197440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[44938674476261, 14929920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 
    Rational[611622806177021, 14929920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    Rational[131194165998479, 276480], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[107307936395181689, 22394880], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 
    Rational[1921585120090058617, 44789760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 
    Rational[1718466944411857619, 4976640]}, -1, 161, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430800604989176`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"2853fb34-7c02-4e67-b9d8-394ff6193662"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"19.796654121081033`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[19.796654121081033`, "Minutes"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943080060532668*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"98e0c1d2-51cc-4e0d-96ad-6c036e7e01ab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430800605356674`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"21429ad4-6358-4374-9c9f-8386abad2895"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 2, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 2}, " and residue classes \[Mu]=", 2, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 0, 0}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943080060537667*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"4548d69a-7256-4d18-a5a0-7c37f1d8fe9d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Estimated time remaining: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"18.582808256149292`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Estimated time remaining: ", 
   Quantity[18.582808256149292`, "Minutes"], "."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430801719977694`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"d7130b7d-1c6e-4c55-b0ef-accc399710b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["191", 
     RowBox[{"44789760", " ", 
      SuperscriptBox["q", 
       RowBox[{"3", "/", "4"}]]}]]}], "+", 
   FractionBox[
    RowBox[{"695", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "4"}]]}], "34992"], "-", 
   FractionBox[
    RowBox[{"139863473", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "4"}]]}], "44789760"], "-", 
   FractionBox[
    RowBox[{"38974223", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "4"}]]}], "116640"], "-", 
   FractionBox[
    RowBox[{"15048358759", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "4"}]]}], "1399680"], "-", 
   FractionBox[
    RowBox[{"84718050901", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "4"}]]}], "349920"], "-", 
   FractionBox[
    RowBox[{"38641584276701", " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "4"}]]}], "8957952"], "-", 
   FractionBox[
    RowBox[{"22012978048049", " ", 
     SuperscriptBox["q", 
      RowBox[{"25", "/", "4"}]]}], "349920"], "-", 
   FractionBox[
    RowBox[{"34353426612576829", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "4"}]]}], "44789760"], "-", 
   FractionBox[
    RowBox[{"1398400817814179", " ", 
     SuperscriptBox["q", 
      RowBox[{"33", "/", "4"}]]}], "174960"], "-", 
   FractionBox[
    RowBox[{"3256736676337094963", " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "4"}]]}], "44789760"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"161", "/", "16"}]],
    SeriesData[$CellContext`q, 0, {}, -12, 161, 16],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-191, 44789760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[695, 34992], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-139863473, 44789760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[-38974223, 116640], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-15048358759, 1399680], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 
    Rational[-84718050901, 349920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[-38641584276701, 8957952], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 
    Rational[-22012978048049, 349920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[-34353426612576829, 44789760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 
    Rational[-1398400817814179, 174960], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    Rational[-3256736676337094963, 44789760]}, -12, 161, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943081253633083*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"639a40e9-6891-436e-b7a2-84bcd6dcefa2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"19.885588685671486`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[19.885588685671486`, "Minutes"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.94308125366829*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"8e3fecc3-6e61-46bb-8eed-4ad4f2eb49b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430812536723986`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"5c84a5db-0b3a-4b00-a805-7f6f62e669d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 2, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 2}, " and residue classes \[Mu]=", 2, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 1, 1}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430812536773863`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"e947daf4-06d9-4c85-8bef-96bb04f68f6c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Estimated time remaining: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"18.51806012789408`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Estimated time remaining: ", 
   Quantity[18.51806012789408, "Minutes"], "."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430813647443824`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"6f8506e3-972c-4021-97fa-b4043cb7b429"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1547", 
    RowBox[{"559872", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "8"}]]}]], "+", 
   FractionBox[
    RowBox[{"7527467", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "8"}]]}], "2799360"], "+", 
   FractionBox[
    RowBox[{"255589841", " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "8"}]]}], "2799360"], "+", 
   FractionBox[
    RowBox[{"25614679", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "8"}]]}], "17496"], "-", 
   FractionBox[
    RowBox[{"5867141459", " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "8"}]]}], "933120"], "-", 
   FractionBox[
    RowBox[{"127495252159", " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "8"}]]}], "174960"], "-", 
   FractionBox[
    RowBox[{"47796949254143", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "8"}]]}], "2799360"], "-", 
   FractionBox[
    RowBox[{"243936992498273", " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "8"}]]}], "933120"], "-", 
   FractionBox[
    RowBox[{"1450144080067571", " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "8"}]]}], "466560"], "-", 
   FractionBox[
    RowBox[{"17255014567395925", " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "8"}]]}], "559872"], "-", 
   FractionBox[
    RowBox[{"92793380820025783", " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "8"}]]}], "349920"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"161", "/", "16"}]],
    SeriesData[$CellContext`q, 0, {}, -2, 161, 16],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[1547, 559872], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[7527467, 2799360], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[255589841, 2799360], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[25614679, 17496], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-5867141459, 933120], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[-127495252159, 174960], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 
    Rational[-47796949254143, 2799360], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 
    Rational[-243936992498273, 933120], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 
    Rational[-1450144080067571, 466560], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    Rational[-17255014567395925, 559872], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    Rational[-92793380820025783, 349920]}, -2, 161, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430824418314557`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"69a3a2b4-83ed-4191-84c5-f63278feabff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"19.803256352742512`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[19.803256352742512`, "Minutes"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943082441864832*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"9fcad967-980f-4f1c-b85d-0024d8ca70e1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430824418698096`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"90dceaaa-77da-4fd1-b10f-4755cf1618da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "2"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 2, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 2}, " and residue classes \[Mu]=", 2, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 0, 2}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430824418749*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"5abb4990-0988-47e4-ac5d-00922f3d269c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Estimated time remaining: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"18.572395563125607`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Estimated time remaining: ", 
   Quantity[18.572395563125607`, "Minutes"], "."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430825532688007`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"816eeba0-cf62-4d30-a705-540b915241a6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["18113", 
    RowBox[{"22394880", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "4"}]]}]], "+", 
   FractionBox[
    RowBox[{"87883", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "4"}]]}], "139968"], "-", 
   FractionBox[
    RowBox[{"1341476627", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "4"}]]}], "22394880"], "-", 
   FractionBox[
    RowBox[{"191118067", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "4"}]]}], "77760"], "-", 
   FractionBox[
    RowBox[{"430442106419", " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "4"}]]}], "7464960"], "-", 
   FractionBox[
    RowBox[{"95050739321", " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "4"}]]}], "87480"], "-", 
   FractionBox[
    RowBox[{"23922298017461", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "4"}]]}], "1399680"], "-", 
   FractionBox[
    RowBox[{"26296262618909", " ", 
     SuperscriptBox["q", 
      RowBox[{"27", "/", "4"}]]}], "116640"], "-", 
   FractionBox[
    RowBox[{"18860662574912053", " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "4"}]]}], "7464960"], "-", 
   FractionBox[
    RowBox[{"17153178973172911", " ", 
     SuperscriptBox["q", 
      RowBox[{"35", "/", "4"}]]}], "699840"], "-", 
   FractionBox[
    RowBox[{"73388289459107819", " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "4"}]]}], "349920"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"161", "/", "16"}]],
    SeriesData[$CellContext`q, 0, {}, -4, 161, 16],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[18113, 22394880], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[87883, 139968], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1341476627, 22394880], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 
    Rational[-191118067, 77760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-430442106419, 7464960], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[-95050739321, 87480], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[-23922298017461, 1399680], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 
    Rational[-26296262618909, 116640], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[-18860662574912053, 7464960], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 
    Rational[-17153178973172911, 699840], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    Rational[-73388289459107819, 349920]}, -4, 161, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.94308363472687*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"3b745cf6-0be4-40c2-a6c3-823540ea5b5a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"19.881607818603516`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[19.881607818603516`, "Minutes"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943083634759501*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"5026392a-e4c5-41f9-be27-e312b720b432"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943083634763503*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"13151291-a806-45a4-bdf8-12316f752b1d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "3"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 2, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 2}, " and residue classes \[Mu]=", 2, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 1, 3}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430836347675877`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"e48ba51d-2fa5-4a38-9dd0-0e3a7f7ab873"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Estimated time remaining: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"18.411018689473472`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Estimated time remaining: ", 
   Quantity[18.411018689473472`, "Minutes"], "."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430837451960115`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"5b95e21c-7bdc-4f69-b7e9-00da9e4004c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1475", 
    RowBox[{"559872", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "8"}]]}]], "+", 
   FractionBox[
    RowBox[{"3123587", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "8"}]]}], "2799360"], "+", 
   FractionBox[
    RowBox[{"109696601", " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "8"}]]}], "2799360"], "+", 
   FractionBox[
    RowBox[{"528643", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "8"}]]}], "4374"], "-", 
   FractionBox[
    RowBox[{"27060630539", " ", 
     SuperscriptBox["q", 
      RowBox[{"31", "/", "8"}]]}], "933120"], "-", 
   FractionBox[
    RowBox[{"174337014769", " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "8"}]]}], "174960"], "-", 
   FractionBox[
    RowBox[{"54586655039063", " ", 
     SuperscriptBox["q", 
      RowBox[{"47", "/", "8"}]]}], "2799360"], "-", 
   FractionBox[
    RowBox[{"260781684740393", " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "8"}]]}], "933120"], "-", 
   FractionBox[
    RowBox[{"751973191495513", " ", 
     SuperscriptBox["q", 
      RowBox[{"63", "/", "8"}]]}], "233280"], "-", 
   FractionBox[
    RowBox[{"17619732396065479", " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "8"}]]}], "559872"], "-", 
   FractionBox[
    RowBox[{"187913334880726361", " ", 
     SuperscriptBox["q", 
      RowBox[{"79", "/", "8"}]]}], "699840"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"161", "/", "16"}]],
    SeriesData[$CellContext`q, 0, {}, -2, 161, 16],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[1475, 559872], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[3123587, 2799360], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[109696601, 2799360], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[528643, 4374], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-27060630539, 933120], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[-174337014769, 174960], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 
    Rational[-54586655039063, 2799360], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 
    Rational[-260781684740393, 933120], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 
    Rational[-751973191495513, 233280], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 
    Rational[-17619732396065479, 559872], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    Rational[-187913334880726361, 699840]}, -2, 161, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430848237860613`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"156338aa-8300-4c67-ba92-da48db0f7d77"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"19.8175851504008`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[19.8175851504008, "Minutes"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943084823818059*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"a049e760-3eed-4ca9-af15-2c13cbcf8e11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430848238220577`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"31b9aae4-3937-495e-adba-db77cafb0186"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 2, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 2}, " and residue classes \[Mu]=", 3, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 1, 0}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430848238240576`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"a4964eb9-c23e-4987-9420-192a13c717df"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Estimated time remaining: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"18.516939242680866`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Estimated time remaining: ", 
   Quantity[18.516939242680866`, "Minutes"], "."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943084934888776*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"b1dc3c05-a9b6-4505-9d9e-20df72a5fc26"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2065", 
     RowBox[{"35831808", " ", 
      SuperscriptBox["q", 
       RowBox[{"11", "/", "16"}]]}]]}], "+", 
   FractionBox[
    RowBox[{"1326197", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "16"}]]}], "44789760"], "-", 
   FractionBox[
    RowBox[{"185458331", " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "16"}]]}], "59719680"], "-", 
   FractionBox[
    RowBox[{"32782633297", " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "16"}]]}], "179159040"], "+", 
   FractionBox[
    RowBox[{"55810858447", " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "16"}]]}], "89579520"], "+", 
   FractionBox[
    RowBox[{"12400872220621", " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "16"}]]}], "89579520"], "+", 
   FractionBox[
    RowBox[{"682610174548273", " ", 
     SuperscriptBox["q", 
      RowBox[{"85", "/", "16"}]]}], "179159040"], "+", 
   FractionBox[
    RowBox[{"2338989585212537", " ", 
     SuperscriptBox["q", 
      RowBox[{"101", "/", "16"}]]}], "35831808"], "+", 
   FractionBox[
    RowBox[{"151907389097045237", " ", 
     SuperscriptBox["q", 
      RowBox[{"117", "/", "16"}]]}], "179159040"], "+", 
   FractionBox[
    RowBox[{"1620650965288966307", " ", 
     SuperscriptBox["q", 
      RowBox[{"133", "/", "16"}]]}], "179159040"], "+", 
   FractionBox[
    RowBox[{"4947045017168273297", " ", 
     SuperscriptBox["q", 
      RowBox[{"149", "/", "16"}]]}], "59719680"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"161", "/", "16"}]],
    SeriesData[$CellContext`q, 0, {}, -11, 161, 16],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-2065, 35831808], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[1326197, 44789760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-185458331, 59719680], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[-32782633297, 179159040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[55810858447, 89579520], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 
    Rational[12400872220621, 89579520], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 
    Rational[682610174548273, 179159040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    Rational[2338989585212537, 35831808], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    Rational[151907389097045237, 179159040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 
    Rational[1620650965288966307, 179159040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 
    Rational[4947045017168273297, 59719680]}, -11, 161, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430860112867336`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"4ebb5a65-e3e3-4cf8-b751-656bd32e6eb6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"19.79169449806213`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[19.79169449806213, "Minutes"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430860113233013`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"7e4c0cd1-d84c-4472-8b78-56526a7a6bca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430860113284225`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"0435098a-48be-452d-885d-3382a32e51dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 2, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 2}, " and residue classes \[Mu]=", 3, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 0, 1}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430860113324213`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"65e9c361-4e28-44c9-b0f4-68758741a4dd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Estimated time remaining: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"18.571818033854164`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Estimated time remaining: ", 
   Quantity[18.571818033854164`, "Minutes"], "."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430861227196503`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"7c4f81f6-39b0-4bdd-8400-a8ef6b071b93"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["407", 
    RowBox[{"44789760", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "16"}]]}]], "+", 
   FractionBox[
    RowBox[{"10723381", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "16"}]]}], "44789760"], "+", 
   FractionBox[
    RowBox[{"408193273", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "16"}]]}], "44789760"], "+", 
   FractionBox[
    RowBox[{"3325506029", " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "16"}]]}], "14929920"], "+", 
   FractionBox[
    RowBox[{"257853669881", " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "16"}]]}], "44789760"], "+", 
   FractionBox[
    RowBox[{"1549142083643", " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "16"}]]}], "8957952"], "+", 
   FractionBox[
    RowBox[{"61405415106187", " ", 
     SuperscriptBox["q", 
      RowBox[{"87", "/", "16"}]]}], "14929920"], "+", 
   FractionBox[
    RowBox[{"26677294495243", " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "16"}]]}], "373248"], "+", 
   FractionBox[
    RowBox[{"42958361246337697", " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "16"}]]}], "44789760"], "+", 
   FractionBox[
    RowBox[{"235425737605966969", " ", 
     SuperscriptBox["q", 
      RowBox[{"135", "/", "16"}]]}], "22394880"], "+", 
   FractionBox[
    RowBox[{"12203483780473261", " ", 
     SuperscriptBox["q", 
      RowBox[{"151", "/", "16"}]]}], "124416"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"161", "/", "16"}]],
    SeriesData[$CellContext`q, 0, {}, -9, 161, 16],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[407, 44789760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[10723381, 44789760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[408193273, 44789760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[3325506029, 14929920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[257853669881, 44789760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[1549142083643, 8957952], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[61405415106187, 14929920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 
    Rational[26677294495243, 373248], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[42958361246337697, 44789760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 
    Rational[235425737605966969, 22394880], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 
    Rational[12203483780473261, 124416]}, -9, 161, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943087199050726*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"d995baf5-12ce-43a9-bf31-50f8a057713c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"19.796033318837484`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[19.796033318837484`, "Minutes"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943087199086085*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"126aa81b-8307-4b8b-977c-6efa9228eb30"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430871990911074`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"2b15b876-f2b4-4aa0-862a-f2967bae14f9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 2, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 2}, " and residue classes \[Mu]=", 3, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 1, 2}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430871990961046`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"107ca298-97de-489d-8f86-b2248bd9d8d7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Estimated time remaining: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"18.60941418011983`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Estimated time remaining: ", 
   Quantity[18.60941418011983, "Minutes"], "."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430873107083406`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"fd8f61a1-5a25-4cfb-8624-962d1ec92062"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["116873", 
    RowBox[{"35831808", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "16"}]]}]], "+", 
   FractionBox[
    RowBox[{"19663093", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "16"}]]}], "35831808"], "-", 
   FractionBox[
    RowBox[{"13540054187", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "16"}]]}], "179159040"], "-", 
   FractionBox[
    RowBox[{"319483081211", " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "16"}]]}], "179159040"], "-", 
   FractionBox[
    RowBox[{"263968589879", " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "16"}]]}], "89579520"], "+", 
   FractionBox[
    RowBox[{"16525742724209", " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "16"}]]}], "29859840"], "+", 
   FractionBox[
    RowBox[{"858473745195029", " ", 
     SuperscriptBox["q", 
      RowBox[{"93", "/", "16"}]]}], "59719680"], "+", 
   FractionBox[
    RowBox[{"5080190081138647", " ", 
     SuperscriptBox["q", 
      RowBox[{"109", "/", "16"}]]}], "22394880"], "+", 
   FractionBox[
    RowBox[{"54411511384504871", " ", 
     SuperscriptBox["q", 
      RowBox[{"125", "/", "16"}]]}], "19906560"], "+", 
   FractionBox[
    RowBox[{"61156566837545371", " ", 
     SuperscriptBox["q", 
      RowBox[{"141", "/", "16"}]]}], "2239488"], "+", 
   FractionBox[
    RowBox[{"21157315687834225513", " ", 
     SuperscriptBox["q", 
      RowBox[{"157", "/", "16"}]]}], "89579520"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"161", "/", "16"}]],
    SeriesData[$CellContext`q, 0, {}, -3, 161, 16],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[116873, 35831808], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[19663093, 35831808], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-13540054187, 179159040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[-319483081211, 179159040], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 
    Rational[-263968589879, 89579520], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[16525742724209, 29859840], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 
    Rational[858473745195029, 59719680], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    Rational[5080190081138647, 22394880], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    Rational[54411511384504871, 19906560], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 
    Rational[61156566837545371, 2239488], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    Rational[21157315687834225513, 89579520]}, -3, 161, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430883961497064`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"85dd24f6-ab73-4c04-848d-761b45a922f9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"19.951630727450052`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[19.951630727450052`, "Minutes"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943088396183079*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"150768d9-5462-42b2-a988-abbd4e70380c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430883961900787`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"2f29be24-8360-43d0-93b3-14f972b068e1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "3"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 2, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 2}, " and residue classes \[Mu]=", 3, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 0, 3}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430883961957827`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"7e046faa-c745-47c3-a82e-7c11a789d7b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Estimated time remaining: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"18.777535359064743`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Estimated time remaining: ", 
   Quantity[18.777535359064743`, "Minutes"], "."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430885088149333`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"a273d543-e63b-4b79-965d-97fbfffabfff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["4367", 
    RowBox[{"44789760", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "16"}]]}]], "+", 
   FractionBox[
    RowBox[{"4141501", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "16"}]]}], "44789760"], "+", 
   FractionBox[
    RowBox[{"417930913", " ", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "16"}]]}], "44789760"], "+", 
   FractionBox[
    RowBox[{"6570067829", " ", 
     SuperscriptBox["q", 
      RowBox[{"39", "/", "16"}]]}], "14929920"], "+", 
   FractionBox[
    RowBox[{"486750366401", " ", 
     SuperscriptBox["q", 
      RowBox[{"55", "/", "16"}]]}], "44789760"], "+", 
   FractionBox[
    RowBox[{"2176215011411", " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "16"}]]}], "8957952"], "+", 
   FractionBox[
    RowBox[{"71835320712547", " ", 
     SuperscriptBox["q", 
      RowBox[{"87", "/", "16"}]]}], "14929920"], "+", 
   FractionBox[
    RowBox[{"28762463978803", " ", 
     SuperscriptBox["q", 
      RowBox[{"103", "/", "16"}]]}], "373248"], "+", 
   FractionBox[
    RowBox[{"44649865001244217", " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "16"}]]}], "44789760"], "+", 
   FractionBox[
    RowBox[{"240429953594413129", " ", 
     SuperscriptBox["q", 
      RowBox[{"135", "/", "16"}]]}], "22394880"], "+", 
   FractionBox[
    RowBox[{"12350982706231943", " ", 
     SuperscriptBox["q", 
      RowBox[{"151", "/", "16"}]]}], "124416"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"161", "/", "16"}]],
    SeriesData[$CellContext`q, 0, {}, -9, 161, 16],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[4367, 44789760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[4141501, 44789760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[417930913, 44789760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[6570067829, 14929920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[486750366401, 44789760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[2176215011411, 8957952], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[71835320712547, 14929920], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 
    Rational[28762463978803, 373248], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[44649865001244217, 44789760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 
    Rational[240429953594413129, 22394880], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 
    Rational[12350982706231943, 124416]}, -9, 161, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943089591005556*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"546eebc3-8001-48bb-b6e2-d2bc61f305f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"19.914301244417825`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[19.914301244417825`, "Minutes"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943089591040265*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"a312b28f-9e5d-4430-8903-064475a6f56c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430895910462656`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"9b50b163-0e6e-4ed6-8f17-219f5ad06ce2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 2, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 2}, " and residue classes \[Mu]=", 4, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 0, 0}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430895910502644`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"f27ebd34-f298-4fb6-9b66-cc7a829aadbe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Estimated time remaining: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"18.605743090311684`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Estimated time remaining: ", 
   Quantity[18.605743090311684`, "Minutes"], "."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943089702643178*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"761cc2b3-41f8-47a6-b6c3-0875bebaf6a7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["131", 
     RowBox[{"44789760", " ", "q"}]]}], "+", 
   FractionBox["4471", "1119744"], "+", 
   FractionBox[
    RowBox[{"3645779", " ", "q"}], "22394880"], "-", 
   FractionBox[
    RowBox[{"50696047", " ", 
     SuperscriptBox["q", "2"]}], "933120"], "-", 
   FractionBox[
    RowBox[{"2540219147", " ", 
     SuperscriptBox["q", "3"]}], "2239488"], "-", 
   FractionBox[
    RowBox[{"90964543897", " ", 
     SuperscriptBox["q", "4"]}], "2799360"], "-", 
   FractionBox[
    RowBox[{"5313563868089", " ", 
     SuperscriptBox["q", "5"]}], "5598720"], "-", 
   FractionBox[
    RowBox[{"5533795298245", " ", 
     SuperscriptBox["q", "6"]}], "279936"], "-", 
   FractionBox[
    RowBox[{"13562028362525879", " ", 
     SuperscriptBox["q", "7"]}], "44789760"], "-", 
   FractionBox[
    RowBox[{"2050164682108493", " ", 
     SuperscriptBox["q", "8"]}], "559872"], "-", 
   FractionBox[
    RowBox[{"825547718019732959", " ", 
     SuperscriptBox["q", "9"]}], "22394880"], "-", 
   FractionBox[
    RowBox[{"12459963259115557", " ", 
     SuperscriptBox["q", "10"]}], "38880"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"161", "/", "16"}]],
    SeriesData[$CellContext`q, 0, {}, -16, 161, 16],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-131, 44789760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[4471, 1119744], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[3645779, 22394880], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-50696047, 933120], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-2540219147, 2239488], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[-90964543897, 2799360], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 
    Rational[-5313563868089, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[-5533795298245, 279936], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[-13562028362525879, 44789760], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 
    Rational[-2050164682108493, 559872], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    Rational[-825547718019732959, 22394880], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 
    Rational[-12459963259115557, 38880]}, -16, 161, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430907778782263`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"9da3d5f2-a476-4973-8ba5-189045d5adb0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"19.78119302590688`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[19.78119302590688, "Minutes"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943090777911763*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"90c911c5-c056-4bc0-9be3-5c5188a4208b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943090777914766*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"04ec8fe6-07b1-427f-80f3-5ce740edaed7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 2, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 2}, " and residue classes \[Mu]=", 4, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 1, 1}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430907779168987`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"7308e874-65b3-44b0-9b60-f42305c9e093"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Estimated time remaining: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"18.27047061920166`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Estimated time remaining: ", 
   Quantity[18.27047061920166, "Minutes"], "."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430908875040483`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"be536704-6eba-4fb3-9de0-8cc46188dfa8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["97", 
     RowBox[{"1119744", " ", 
      SuperscriptBox["q", 
       RowBox[{"3", "/", "8"}]]}]]}], "+", 
   FractionBox[
    RowBox[{"1881877", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "8"}]]}], "5598720"], "+", 
   FractionBox[
    RowBox[{"769463", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "8"}]]}], "34992"], "+", 
   FractionBox[
    RowBox[{"536268881", " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "8"}]]}], "1119744"], "-", 
   FractionBox[
    RowBox[{"25769008207", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "8"}]]}], "5598720"], "-", 
   FractionBox[
    RowBox[{"2201712980929", " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "8"}]]}], "5598720"], "-", 
   FractionBox[
    RowBox[{"17637918260599", " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "8"}]]}], "1866240"], "-", 
   FractionBox[
    RowBox[{"835406279065313", " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "8"}]]}], "5598720"], "-", 
   FractionBox[
    RowBox[{"10206843096533741", " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "8"}]]}], "5598720"], "-", 
   FractionBox[
    RowBox[{"103642919368723267", " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "8"}]]}], "5598720"], "-", 
   FractionBox[
    RowBox[{"75891295886893969", " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "8"}]]}], "466560"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"161", "/", "16"}]],
    SeriesData[$CellContext`q, 0, {}, -6, 161, 16],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-97, 1119744], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[1881877, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[769463, 34992], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[536268881, 1119744], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-25769008207, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 
    Rational[-2201712980929, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[-17637918260599, 1866240], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 
    Rational[-835406279065313, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    Rational[-10206843096533741, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 
    Rational[-103642919368723267, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 
    Rational[-75891295886893969, 466560]}, -6, 161, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943092186510207*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"7b24f4ec-ed60-4d13-8089-add8d6430e43"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"23.477101039886477`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[23.477101039886477`, "Minutes"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430921865182805`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"03493e74-63d3-4d47-991e-c20ed7496c69"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943092186524214*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"867ab9b4-15d1-4258-ab2b-6ab224e964d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "2"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 2, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 2}, " and residue classes \[Mu]=", 4, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 0, 2}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430921865281925`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"72141b39-90c4-4794-96a5-9ab0cd895abf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Estimated time remaining: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"25.52578894297282`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Estimated time remaining: ", 
   Quantity[25.52578894297282, "Minutes"], "."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943092339668951*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"284728ea-121e-4182-a6f5-a3b3407d39a8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["49", 
    RowBox[{"829440", " ", 
     SqrtBox["q"]}]], "+", 
   FractionBox[
    RowBox[{"29599", " ", 
     SqrtBox["q"]}], "1119744"], "-", 
   FractionBox[
    RowBox[{"37505987", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "2"}]]}], "5598720"], "+", 
   FractionBox[
    RowBox[{"11781725", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "2"}]]}], "93312"], "+", 
   FractionBox[
    RowBox[{"92422915903", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "2"}]]}], "22394880"], "-", 
   FractionBox[
    RowBox[{"26427481711", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "2"}]]}], "622080"], "-", 
   FractionBox[
    RowBox[{"3495156188719", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "2"}]]}], "1119744"], "-", 
   FractionBox[
    RowBox[{"96366388228523", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "2"}]]}], "1399680"], "-", 
   FractionBox[
    RowBox[{"4503755978790439", " ", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "2"}]]}], "4478976"], "-", 
   FractionBox[
    RowBox[{"394567840217557", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "2"}]]}], "34560"], "-", 
   FractionBox[
    RowBox[{"605685753643444147", " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "2"}]]}], "5598720"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"161", "/", "16"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 161, 16],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[49, 829440], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[29599, 1119744], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-37505987, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[11781725, 93312], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[92422915903, 22394880], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 
    Rational[-26427481711, 622080], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 
    Rational[-3495156188719, 1119744], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[-96366388228523, 1399680], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 
    Rational[-4503755978790439, 4478976], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    Rational[-394567840217557, 34560], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[-605685753643444147, 5598720]}, -8, 161, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430938681303816`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"054087e8-e0c9-420f-b2fd-8c8fe36679ac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"28.027019111315408`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[28.027019111315408`, "Minutes"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943093868138255*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"0d9fb51b-b12f-4391-9d4c-77ee38669462"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We use NMax=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\". Only the first \"\>", "\[InvisibleSpace]", "8",
    "\[InvisibleSpace]", "\<\" terms can be trusted\"\>"}],
  SequenceForm[
  "We use NMax=", 8, ". Only the first ", 8, " terms can be trusted"],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430938681413665`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"1de1903c-2552-4203-bc40-baa627f37371"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computing g3 for \[Kappa]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SubscriptBox[\\(r\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" and residue classes \[Mu]=\"\>", 
   "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Mu]\\), \
\\(i\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "3"}], "}"}]}],
  SequenceForm[
  "Computing g3 for \[Kappa]=", 2, " \!\(\*SubscriptBox[\(r\), \(i\)]\)=", {1,
    1, 2}, " and residue classes \[Mu]=", 4, 
   ", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=", {0, 1, 3}],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943093868144319*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"026fa11e-db5c-4171-a2f8-a946d8ac19ab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Estimated time remaining: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"25.815719683965046`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Estimated time remaining: ", 
   Quantity[25.815719683965046`, "Minutes"], "."],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943094023028474*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"5889ba3e-c3e1-4497-928b-80bd3f32634d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["97", 
     RowBox[{"1119744", " ", 
      SuperscriptBox["q", 
       RowBox[{"3", "/", "8"}]]}]]}], "+", 
   FractionBox[
    RowBox[{"1881877", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "8"}]]}], "5598720"], "+", 
   FractionBox[
    RowBox[{"769463", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "8"}]]}], "34992"], "+", 
   FractionBox[
    RowBox[{"536268881", " ", 
     SuperscriptBox["q", 
      RowBox[{"21", "/", "8"}]]}], "1119744"], "-", 
   FractionBox[
    RowBox[{"25769008207", " ", 
     SuperscriptBox["q", 
      RowBox[{"29", "/", "8"}]]}], "5598720"], "-", 
   FractionBox[
    RowBox[{"2201712980929", " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "8"}]]}], "5598720"], "-", 
   FractionBox[
    RowBox[{"17637918260599", " ", 
     SuperscriptBox["q", 
      RowBox[{"45", "/", "8"}]]}], "1866240"], "-", 
   FractionBox[
    RowBox[{"835406279065313", " ", 
     SuperscriptBox["q", 
      RowBox[{"53", "/", "8"}]]}], "5598720"], "-", 
   FractionBox[
    RowBox[{"10206843096882941", " ", 
     SuperscriptBox["q", 
      RowBox[{"61", "/", "8"}]]}], "5598720"], "-", 
   FractionBox[
    RowBox[{"103642919432846107", " ", 
     SuperscriptBox["q", 
      RowBox[{"69", "/", "8"}]]}], "5598720"], "-", 
   FractionBox[
    RowBox[{"75891295836531889", " ", 
     SuperscriptBox["q", 
      RowBox[{"77", "/", "8"}]]}], "466560"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"161", "/", "16"}]],
    SeriesData[$CellContext`q, 0, {}, -6, 161, 16],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-97, 1119744], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[1881877, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[769463, 34992], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[536268881, 1119744], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-25769008207, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 
    Rational[-2201712980929, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 
    Rational[-17637918260599, 1866240], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 
    Rational[-835406279065313, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    Rational[-10206843096882941, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 
    Rational[-103642919432846107, 5598720], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 
    Rational[-75891295836531889, 466560]}, -6, 161, 16],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.943095540501695*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"912f1146-d54a-4821-aca7-c8705f47a52a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"It took \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"27.872907360394795`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["It took ", 
   Quantity[27.872907360394795`, "Minutes"]],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.942409357274542*^9, 3.942578488984517*^9, 
  3.9430955405057974`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"b57ed475-5944-435e-aea7-b72ff4888b89"]
}, Closed]]
},
WindowSize->{1141.2, 604.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.3 for Microsoft Windows (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5601bca9-b96e-4882-a310-5ab47c78ec01"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 351, 8, 86, "Input",ExpressionUUID->"a873993f-90cb-411c-8488-e5ac267e63d3"],
Cell[912, 30, 265, 6, 28, "Input",ExpressionUUID->"024ee8f2-d733-4662-8450-783431a2dcb1"],
Cell[1180, 38, 1310, 38, 67, "Input",ExpressionUUID->"8ac4cc49-798c-4a23-98b3-d49cff9281bb"],
Cell[2493, 78, 1258, 33, 53, "Input",ExpressionUUID->"35a0379b-dfce-435b-86db-23043fa3a7f0"],
Cell[CellGroupData[{
Cell[3776, 115, 806, 19, 28, "Input",ExpressionUUID->"bad935c0-fbf1-4d79-b101-332c693d9be5",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[4585, 136, 1097, 30, 48, "Input",ExpressionUUID->"d29a05f4-dd0b-4818-a947-cd0bb8300553",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[5685, 168, 433, 11, 22, "Print",ExpressionUUID->"a19dccfb-9047-4097-a901-edff977f3757",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[6121, 181, 3231, 71, 81, "Print",ExpressionUUID->"0ba479cb-c5d1-44ba-89db-1693f54f0994",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[9355, 254, 433, 11, 22, "Print",ExpressionUUID->"52e38c48-c1e2-489f-8706-ef2be3780af8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[9791, 267, 3622, 85, 82, "Print",ExpressionUUID->"a859744e-406d-49af-9df1-1a98c491625d",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[13416, 354, 431, 11, 22, "Print",ExpressionUUID->"eecc49a2-2ec0-4b77-b801-e544f6d9e45d",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[13850, 367, 3607, 85, 82, "Print",ExpressionUUID->"49b931e3-d2e3-45b3-bf01-af939f975a53",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[17460, 454, 431, 11, 22, "Print",ExpressionUUID->"f4616536-d28b-4bfe-a342-53ac17456df3",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[17894, 467, 3261, 78, 82, "Print",ExpressionUUID->"21b9110a-791c-4b70-9f0b-fb6f3ed34b37",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[21158, 547, 427, 11, 22, "Print",ExpressionUUID->"6a411ddd-43cf-4626-9481-ae43e17a8df6",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[21588, 560, 3605, 85, 82, "Print",ExpressionUUID->"194fae23-aa6d-49ee-b115-cf68c5db90c1",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[25230, 650, 762, 19, 24, "Input",ExpressionUUID->"fd3ef802-c676-4e34-bcae-ee883d05afe6",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[25995, 671, 1129, 32, 48, "Input",ExpressionUUID->"fec786d5-2bb7-43c7-b417-e5cebc49dbb7",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[27127, 705, 429, 11, 22, "Print",ExpressionUUID->"ce62f0a1-a0b7-452b-8381-d92d30f42e75",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[27559, 718, 3131, 67, 82, "Print",ExpressionUUID->"22179c39-ef8e-4696-a618-e5c5943ab8db",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[30693, 787, 429, 11, 22, "Print",ExpressionUUID->"723b3130-7c11-46ad-a874-79dedaa2d8d9",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[31125, 800, 3293, 76, 82, "Print",ExpressionUUID->"8c0f81f5-e3bb-445e-9385-5098110982b9",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[34421, 878, 429, 11, 22, "Print",ExpressionUUID->"af63ea8a-3fad-4261-92d0-0d1ef12005dd",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[34853, 891, 2922, 68, 84, "Print",ExpressionUUID->"3502f545-e760-4bbb-b32f-5fcb03c78c9a",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[37778, 961, 429, 11, 22, "Print",ExpressionUUID->"0a1311b3-82a2-4c15-a24d-c6445686f08b",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[38210, 974, 3299, 76, 82, "Print",ExpressionUUID->"ab4bd6ac-cd96-4793-a22c-6b7e46b1b2ce",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[41546, 1055, 827, 20, 24, "Input",ExpressionUUID->"ad453f38-6c4b-452e-8875-96bba0887689",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[42376, 1077, 1308, 34, 56, "Input",ExpressionUUID->"2a2ab4ab-21eb-4921-96c7-58017afe804a",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[43687, 1113, 424, 11, 25, "Print",ExpressionUUID->"f9ab9c8b-f475-4d03-a711-d22fa1c2a83f",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[44114, 1126, 5218, 97, 179, "Print",ExpressionUUID->"69f6628d-20ed-48fa-a08e-54a7e1ffa28b",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[49335, 1225, 426, 11, 25, "Print",ExpressionUUID->"232dd231-2220-40fb-89b1-658dc9a72669",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[49764, 1238, 5213, 103, 227, "Print",ExpressionUUID->"e3f23b59-8577-4f4e-b526-fb3606b8928a",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[54980, 1343, 428, 11, 25, "Print",ExpressionUUID->"244028a0-81f7-450e-bbeb-9845c54ba290",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[55411, 1356, 5162, 103, 227, "Print",ExpressionUUID->"51de5bfd-7ff7-4ce6-a26d-1c859e0a986e",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[60576, 1461, 426, 11, 25, "Print",ExpressionUUID->"d9a99e22-32ce-48ec-831b-c801cea41349",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[61005, 1474, 5157, 103, 227, "Print",ExpressionUUID->"178da0f3-c212-4ffe-b530-2ddbc9ec0a93",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[66165, 1579, 426, 11, 25, "Print",ExpressionUUID->"b8ecb2da-6d66-4238-a13f-5ec2392fcc0f",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[66594, 1592, 4704, 94, 227, "Print",ExpressionUUID->"5aad4a8d-998d-49de-b386-4d544cee4cf3",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[71301, 1688, 426, 11, 25, "Print",ExpressionUUID->"906e1b0c-02fd-4e31-8a33-36bf6e0d9b95",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[71730, 1701, 5221, 103, 227, "Print",ExpressionUUID->"2096881a-206b-42cf-b407-e52ba45b732e",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[76954, 1806, 426, 11, 25, "Print",ExpressionUUID->"e19bce28-c21f-4406-8048-0aafee917012",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[77383, 1819, 5057, 101, 187, "Print",ExpressionUUID->"6e391bdd-dee8-49a5-82a3-85e8b808e594",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[82443, 1922, 426, 11, 25, "Print",ExpressionUUID->"68ed461e-e62f-4bb9-b3dd-857de5929fb9",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[82872, 1935, 5223, 103, 227, "Print",ExpressionUUID->"5eb69ec3-751e-4401-93d7-3a2886b74314",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[88098, 2040, 428, 11, 25, "Print",ExpressionUUID->"07338784-96f0-431e-bf5a-45481a809742",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[88529, 2053, 4704, 94, 183, "Print",ExpressionUUID->"29832ede-a74b-4012-8085-3fb6f9e1b60d",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}]
}, Closed]],
Cell[CellGroupData[{
Cell[93270, 2152, 783, 20, 24, "Input",ExpressionUUID->"ae7390fb-0993-401e-8e3f-ae36c2a518e7",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[94056, 2174, 1230, 33, 56, "Input",ExpressionUUID->"03c4953a-db5e-472c-b6ef-b3fd24ad85b2",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[95289, 2209, 473, 11, 25, "Print",ExpressionUUID->"69a36dc9-c1ac-4570-afa3-507243241ed2",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[95765, 2222, 4323, 84, 268, "Print",ExpressionUUID->"bbd02591-86ff-432f-acef-d40739559979",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[100091, 2308, 475, 11, 25, "Print",ExpressionUUID->"6258e62b-3a10-4ba0-bcc9-cbc427a4cb0c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[100569, 2321, 4422, 93, 317, "Print",ExpressionUUID->"626f3a55-4adf-4dcc-9680-3da78de2cb69",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[104994, 2416, 473, 11, 25, "Print",ExpressionUUID->"25976cfa-d950-4cbf-8174-f0dff6753751",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[105470, 2429, 4069, 86, 269, "Print",ExpressionUUID->"b8e5b396-32f4-49ce-92ec-70a73ccb4e9e",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[109542, 2517, 473, 11, 25, "Print",ExpressionUUID->"abe6a6ec-f573-4aff-8521-ccf1467e61cc",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[110018, 2530, 3689, 79, 227, "Print",ExpressionUUID->"666f61e9-5794-41d3-bccd-dc2efe15107f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[113744, 2614, 785, 19, 24, "Input",ExpressionUUID->"cae73a35-c867-44c6-b4c2-2d954b12fc8b",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[114532, 2635, 1348, 34, 48, "Input",ExpressionUUID->"db52e300-9474-4a7b-8d70-e4665f94ff25",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[115883, 2671, 522, 12, 22, "Print",ExpressionUUID->"e1647b50-cc89-41d4-98b4-c7560b1aa453",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[116408, 2685, 1841, 52, 40, "Print",ExpressionUUID->"aed30d4d-b55e-4a18-9f1d-f570d9da9ea8",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[118252, 2739, 522, 12, 22, "Print",ExpressionUUID->"be3accf6-8c2f-4fc8-b5f3-fd96e91eefd6",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[118777, 2753, 2145, 63, 43, "Print",ExpressionUUID->"20b6d691-6358-4b80-b866-52a1bba34274",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[120925, 2818, 521, 12, 22, "Print",ExpressionUUID->"8084b3d6-1135-4fcd-933f-35db23f6c654",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[121449, 2832, 2065, 61, 45, "Print",ExpressionUUID->"5703bc19-168f-4b69-a6ac-97b636bf332e",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[123517, 2895, 521, 12, 22, "Print",ExpressionUUID->"665277d2-b242-4db0-b5ea-f083dac6ae40",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[124041, 2909, 2142, 63, 43, "Print",ExpressionUUID->"9d8114c1-7972-4b18-aebe-936986bb9a92",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[126220, 2977, 839, 20, 24, "Input",ExpressionUUID->"dbfd4aaf-88b4-458c-a587-885ecbd0f3d4",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[127062, 2999, 716, 17, 28, "Input",ExpressionUUID->"378d788b-490a-41cf-9f76-2820db85a640",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[127781, 3018, 426, 11, 22, "Print",ExpressionUUID->"c5c2cca6-cd0f-46c8-a361-02cda3037a3a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[128210, 3031, 2467, 64, 40, "Print",ExpressionUUID->"085cff47-2ab3-44b6-bba2-a16a325ca8b1",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[130680, 3097, 426, 11, 22, "Print",ExpressionUUID->"bd2edf6f-0e6b-4ffe-82a1-ad943592afcd",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[131109, 3110, 2806, 76, 82, "Print",ExpressionUUID->"2936c455-7b0b-485a-87e1-1918949efab3",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[133918, 3188, 426, 11, 22, "Print",ExpressionUUID->"1e12f8fd-fda1-41c4-a8f2-8359cb9705f7",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[134347, 3201, 2760, 76, 82, "Print",ExpressionUUID->"7badfaaa-4c19-43ca-8d5c-213e184f9e99",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[137110, 3279, 427, 11, 22, "Print",ExpressionUUID->"2b566ad8-1f59-4fa3-bee2-9daad603c09e",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[137540, 3292, 2778, 76, 82, "Print",ExpressionUUID->"5043a34f-64ee-49fb-b0e0-89da774d1d02",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[140321, 3370, 427, 11, 22, "Print",ExpressionUUID->"45e5fde5-b8e8-4909-a614-4a5a264c6e91",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[140751, 3383, 2785, 76, 82, "Print",ExpressionUUID->"730f3b89-6cce-4b1b-975d-5fb5a9cf71b7",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[143539, 3461, 429, 11, 22, "Print",ExpressionUUID->"3fcfa596-31f2-4fc7-884d-8aaf6ff18ff1",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[143971, 3474, 2813, 76, 82, "Print",ExpressionUUID->"79b5956a-2330-4038-9e07-36bb3b5a42a9",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[146787, 3552, 431, 11, 22, "Print",ExpressionUUID->"ac68b865-2b45-4a5b-9d64-600af2019f0c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[147221, 3565, 2719, 74, 84, "Print",ExpressionUUID->"9e3a4687-e669-4846-9dc7-e5f00623e63a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[149977, 3644, 734, 19, 24, "Input",ExpressionUUID->"e9e9f952-af04-4117-9ae6-202c9aa4e428",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[150714, 3665, 496, 8, 28, "Input",ExpressionUUID->"c3a2e561-1c67-4bc8-9f61-af4bf3786d3d",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[151213, 3675, 307, 8, 22, "Print",ExpressionUUID->"c4bbb9e0-e6c6-43cf-8092-c0b798f0e754",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[151523, 3685, 2095, 54, 79, "Print",ExpressionUUID->"423a9dbe-531c-407a-b2d3-d759c1e311a9",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[153621, 3741, 305, 8, 22, "Print",ExpressionUUID->"a4edd2df-f150-495d-b8f3-d7e0d047c489",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[153929, 3751, 2449, 68, 82, "Print",ExpressionUUID->"5112eb7d-6ce0-4d70-8668-124170d8f1bb",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[156381, 3821, 305, 8, 22, "Print",ExpressionUUID->"0efa9740-ac9a-4cb6-b4a8-54befa4c22da",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[156689, 3831, 2419, 66, 82, "Print",ExpressionUUID->"1a851e0e-adfd-423b-b206-5c71fe3bc5a4",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[159111, 3899, 305, 8, 22, "Print",ExpressionUUID->"73cb47d0-351a-4a64-9149-680da85b100a",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[159419, 3909, 2396, 65, 82, "Print",ExpressionUUID->"94aba0d7-d33a-43a1-8c88-1c1123c4fffe",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[161818, 3976, 305, 8, 22, "Print",ExpressionUUID->"924d787a-066c-4915-8761-fb7fdeac07e0",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[162126, 3986, 2212, 56, 81, "Print",ExpressionUUID->"efe59a27-40a0-48dc-95f8-d4d5a9ce0c2f",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[164341, 4044, 305, 8, 25, "Print",ExpressionUUID->"e129cf27-a7fa-49c1-a464-5806e012143f",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[164649, 4054, 2396, 65, 94, "Print",ExpressionUUID->"7015a13f-4d36-49b7-b92f-9cbf449beafe",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Closed]],
Cell[CellGroupData[{
Cell[167082, 4124, 758, 19, 24, "Input",ExpressionUUID->"2b93f9e1-0fe7-4503-a1d2-b286ac7b44e7",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[167843, 4145, 1122, 31, 56, "Input",ExpressionUUID->"a0350c20-c70a-4241-8d10-6602491195c0",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[168968, 4178, 400, 10, 25, "Print",ExpressionUUID->"65091565-9885-4487-ad3d-667237ce4b29",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[169371, 4190, 2345, 58, 137, "Print",ExpressionUUID->"336b89a0-ead8-489c-aa6c-15bdc608ad11",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[171719, 4250, 400, 10, 25, "Print",ExpressionUUID->"90dc03f9-1789-48d8-a2c4-5c93a45289d3",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[172122, 4262, 2701, 70, 141, "Print",ExpressionUUID->"894c600b-49c7-426a-b512-2e4d773a93ea",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[174826, 4334, 398, 10, 25, "Print",ExpressionUUID->"ce5a947b-77d0-4862-834e-2214bb971357",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[175227, 4346, 2672, 69, 140, "Print",ExpressionUUID->"d1b2448c-0c78-4dd5-885b-b6b6578d3666",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[177902, 4417, 398, 10, 25, "Print",ExpressionUUID->"42920b10-7088-4575-b231-123e1d7c7eda",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[178303, 4429, 2645, 69, 141, "Print",ExpressionUUID->"871dd045-0c01-43c9-a026-e62b855cc0ba",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[180951, 4500, 400, 10, 25, "Print",ExpressionUUID->"d4bd0aa9-a022-49c6-a3af-b6ba1f4ac767",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[181354, 4512, 2649, 69, 141, "Print",ExpressionUUID->"3d576018-eb22-471f-b7b8-5ba5e2eb826e",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[184006, 4583, 400, 10, 25, "Print",ExpressionUUID->"9b7539af-8db8-4b04-b98f-87c0cf5b09b4",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[184409, 4595, 2904, 75, 187, "Print",ExpressionUUID->"a4e80840-5f80-4885-9bbf-0ccefc6244a3",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[187316, 4672, 400, 10, 25, "Print",ExpressionUUID->"bbbbddbf-b8ac-434c-a04d-5cb0d7d0e58e",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[187719, 4684, 2775, 73, 146, "Print",ExpressionUUID->"72e825d8-b1f2-4aff-94b5-1dfac42f2b8b",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[190497, 4759, 400, 10, 25, "Print",ExpressionUUID->"3c2b8f69-2761-4ce7-bf58-576ebd7ffec8",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[190900, 4771, 2906, 75, 187, "Print",ExpressionUUID->"8c195c90-31d2-4369-af0b-b1aaeb2b5e7b",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[193843, 4851, 686, 18, 24, "Input",ExpressionUUID->"0422d58a-1e09-40b7-a1e7-f79ef71a1893",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[194532, 4871, 1115, 31, 48, "Input",ExpressionUUID->"f6b0a046-d270-4a1c-8763-b1103c0dbd12",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[195650, 4904, 400, 10, 22, "Print",ExpressionUUID->"2f80b0a1-bf3b-4ed2-bcc2-90893c6c8cc0",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[196053, 4916, 2242, 61, 40, "Print",ExpressionUUID->"69344428-07e5-41a7-a886-d914240e0ba0",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[198298, 4979, 400, 10, 22, "Print",ExpressionUUID->"aafce6b3-a0bb-482a-b295-b1067b5312c2",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[198701, 4991, 2660, 76, 43, "Print",ExpressionUUID->"af9c9b4f-a13f-4ed1-bb86-b7c737fcf5a5",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[201364, 5069, 402, 10, 22, "Print",ExpressionUUID->"cbb9a7f5-7848-4464-af60-4b4dcfae7edf",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[201769, 5081, 2357, 67, 40, "Print",ExpressionUUID->"13562b78-0d8e-442b-a107-8184d4a28cce",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[204129, 5150, 402, 10, 22, "Print",ExpressionUUID->"c1d83021-9775-469a-ab30-7e2333f61f18",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[204534, 5162, 2436, 70, 40, "Print",ExpressionUUID->"104937c0-7d44-477d-a80c-7d693daf2ede",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[206973, 5234, 402, 10, 22, "Print",ExpressionUUID->"38bb73ec-8b81-4aac-a56f-3e30375f6492",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[207378, 5246, 2357, 67, 40, "Print",ExpressionUUID->"3069c1ff-e010-434c-89c9-ea67d9bd6ed4",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[209772, 5318, 836, 20, 24, "Input",ExpressionUUID->"02456bde-04c2-4622-9cb7-633dfae73504",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[210611, 5340, 1221, 32, 48, "Input",ExpressionUUID->"d671667f-843f-485d-93ff-983996813863",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[211835, 5374, 481, 11, 22, "Print",ExpressionUUID->"41ecbae0-7209-40e3-a8df-2833f4c976b6",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[212319, 5387, 2424, 59, 79, "Print",ExpressionUUID->"a7b41011-b411-46b7-8218-367ce21bb14b",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[214746, 5448, 477, 11, 22, "Print",ExpressionUUID->"2df071b5-8bad-432a-a478-016ae94eb86a",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[215226, 5461, 2782, 71, 82, "Print",ExpressionUUID->"d086cd4b-ea6d-40d0-be65-e1d9d8541abe",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[218011, 5534, 479, 11, 22, "Print",ExpressionUUID->"fdc85c1a-6786-46cd-979e-6e537937092d",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[218493, 5547, 2751, 70, 82, "Print",ExpressionUUID->"553d8e6b-d2d2-465f-a87d-2edbd8183d11",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[221247, 5619, 477, 11, 22, "Print",ExpressionUUID->"35be222c-2460-415d-9d55-defba8211644",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[221727, 5632, 2724, 70, 82, "Print",ExpressionUUID->"b603d6ee-5355-423f-a9e0-8f864a6a74ee",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[224454, 5704, 477, 11, 22, "Print",ExpressionUUID->"feae33e7-a01d-42d9-9ce5-f1d4d8d0f876",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[224934, 5717, 2722, 70, 82, "Print",ExpressionUUID->"a337d7a5-08f7-477e-9613-5fbc39a49343",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[227659, 5789, 472, 11, 22, "Print",ExpressionUUID->"bc6d11be-de5b-4651-8de5-3648d3b4b1c0",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[228134, 5802, 2981, 76, 82, "Print",ExpressionUUID->"136cd882-5fa5-453e-8b2e-47afe959b08b",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[231118, 5880, 475, 11, 22, "Print",ExpressionUUID->"891e24ea-6896-426d-8276-d9c924d14783",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[231596, 5893, 2850, 74, 84, "Print",ExpressionUUID->"a3aa6288-d9b3-4936-88b7-3dc584a41fa9",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[234449, 5969, 473, 11, 22, "Print",ExpressionUUID->"a194eb46-60e9-4fd3-b359-68c3f4730270",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[234925, 5982, 2979, 76, 82, "Print",ExpressionUUID->"60c9672c-a493-45b4-8876-286266f3aefb",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[237941, 6063, 801, 19, 24, "Input",ExpressionUUID->"9cf1ede9-9a53-452b-9461-eab6aae149c5",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[238745, 6084, 544, 9, 28, "Input",ExpressionUUID->"e688932f-b9e6-4004-8209-0ecc19722b6b",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[239292, 6095, 356, 9, 22, "Print",ExpressionUUID->"fb480e1d-6f68-4d0d-874c-0cfa07fc573c",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[239651, 6106, 2144, 55, 79, "Print",ExpressionUUID->"62039f2b-cea7-4f51-8171-ac0dc84c40a5",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[241798, 6163, 356, 9, 22, "Print",ExpressionUUID->"8c80d8ad-89f2-44b5-a50c-4e858cef190e",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[242157, 6174, 2500, 69, 82, "Print",ExpressionUUID->"04999721-b7a8-4a5a-9486-947454bb85b8",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[244660, 6245, 359, 9, 22, "Print",ExpressionUUID->"2547ce24-1f57-474c-a525-88f3b59f29d6",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[245022, 6256, 2473, 67, 82, "Print",ExpressionUUID->"dd16e682-c1a9-46d3-af21-f9ef63c39be7",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[247498, 6325, 359, 9, 22, "Print",ExpressionUUID->"633a6dff-febf-4d10-ba2f-5c7756ec56ce",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[247860, 6336, 2450, 66, 82, "Print",ExpressionUUID->"e81a21c0-a374-460b-85e4-1eb88578bbf7",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[250313, 6404, 359, 9, 22, "Print",ExpressionUUID->"5d440aa5-f4ed-4e3f-8c49-475a461f7389",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[250675, 6415, 2266, 57, 81, "Print",ExpressionUUID->"e9fc775d-dae6-466a-aa5b-ecad016249f8",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[252944, 6474, 359, 9, 22, "Print",ExpressionUUID->"b2f8a721-ec78-4fe2-a77c-0c3f7b8dd8ec",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[253306, 6485, 2450, 66, 82, "Print",ExpressionUUID->"24c53510-c724-46aa-8fdf-f8d691c7484b",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}]
}, Closed]],
Cell[CellGroupData[{
Cell[255793, 6556, 833, 20, 24, "Input",ExpressionUUID->"5e5edcd1-e7f7-4866-be94-10c07aea5865",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[256629, 6578, 693, 16, 28, "Input",ExpressionUUID->"2d13956a-8bda-4951-9948-ce39b7da2506",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[257325, 6596, 399, 10, 22, "Print",ExpressionUUID->"cf9d317e-53fd-41fb-976f-361b5787b407",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[257727, 6608, 2600, 64, 79, "Print",ExpressionUUID->"c467a503-4a24-4269-9016-1328f0d16a7c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[260330, 6674, 427, 11, 22, "Print",ExpressionUUID->"4aa23cb4-a0ed-4ddc-b037-d799fa47b4ce",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[260760, 6687, 2987, 77, 82, "Print",ExpressionUUID->"294d75ad-d6d1-45a9-a7ee-43ea3caec252",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[263750, 6766, 429, 11, 22, "Print",ExpressionUUID->"43d28230-feab-4dda-9fa4-d592a73270c5",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[264182, 6779, 2953, 76, 82, "Print",ExpressionUUID->"205b47fa-0460-4463-8516-7beb4d2e2746",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[267138, 6857, 429, 11, 22, "Print",ExpressionUUID->"57d99b2f-5200-4a37-8809-d3f4b9de15bc",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[267570, 6870, 2933, 76, 82, "Print",ExpressionUUID->"14dc8a05-edaa-409c-9961-dd3b39a7b44f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[270506, 6948, 429, 11, 22, "Print",ExpressionUUID->"454f10e3-e57c-42cd-b6b2-0b6b183496b0",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[270938, 6961, 2926, 76, 82, "Print",ExpressionUUID->"834f365f-d183-4b32-93c6-c91ddea7e91e",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[273867, 7039, 427, 11, 22, "Print",ExpressionUUID->"29072f52-d61b-45d1-b0b1-754a35e6f903",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[274297, 7052, 3189, 82, 82, "Print",ExpressionUUID->"5d0626e9-8b2d-43ed-bad0-c9211665d66a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[277489, 7136, 424, 11, 22, "Print",ExpressionUUID->"2bc930f7-5c23-4c86-9199-a22b3ee312fa",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[277916, 7149, 3060, 80, 84, "Print",ExpressionUUID->"88b4d87c-7c38-4183-86d9-7446caf4f0ac",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[280991, 7232, 1263, 38, 63, "Input",ExpressionUUID->"92ce4b8c-4676-4086-9620-d37bfec960dc"],
Cell[CellGroupData[{
Cell[282279, 7274, 596, 14, 28, "Input",ExpressionUUID->"3ace4ae4-0eb8-4d51-b64f-64dccc476487",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[282878, 7290, 1764, 46, 115, "Input",ExpressionUUID->"432e036f-e65f-4733-a646-7a922b107c76",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[284645, 7338, 938, 22, 24, "Print",ExpressionUUID->"b8aa0ee5-1457-409b-bba2-052f25502be4",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[285586, 7362, 710, 15, 24, "Print",ExpressionUUID->"885b7f9e-fa2b-40eb-875d-9d96d44996e9",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[286299, 7379, 2970, 71, 88, "Print",ExpressionUUID->"792372d7-8fc9-41bd-a5a9-e8f724332e3c",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[289272, 7452, 509, 12, 30, "Print",ExpressionUUID->"7312a1db-10ca-4d8e-adc7-67145b25d569",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[289784, 7466, 911, 21, 24, "Print",ExpressionUUID->"74461341-c095-495f-94cd-71ed452c4c3b",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[290698, 7489, 714, 15, 24, "Print",ExpressionUUID->"4afce604-bc55-4516-964f-f45b108a1106",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[291415, 7506, 3478, 87, 130, "Print",ExpressionUUID->"c6b5947c-aa87-42db-aa15-8cef1eb464aa",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[294896, 7595, 510, 12, 30, "Print",ExpressionUUID->"b51f82a1-f98c-4a07-b03b-c487a23cbb9b",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[295409, 7609, 911, 21, 24, "Print",ExpressionUUID->"e67dc3cb-94c1-4371-bf63-01b66417c4ef",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[296323, 7632, 712, 15, 24, "Print",ExpressionUUID->"b68d4ca8-7f32-4707-ba4e-6b74838c35f2",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[297038, 7649, 3472, 87, 130, "Print",ExpressionUUID->"f8d1df40-9bac-4a44-a127-57a365093c09",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[300513, 7738, 511, 12, 30, "Print",ExpressionUUID->"031a5ff5-92e5-43a0-866c-1eb4a845c20b",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}]
}, Closed]],
Cell[CellGroupData[{
Cell[301061, 7755, 769, 16, 24, "Input",ExpressionUUID->"d3427cbe-dcd0-46e5-a7c0-742e997652cd",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[301833, 7773, 1918, 47, 115, "Input",ExpressionUUID->"c5ec6985-76cb-4aa1-b172-3c4200c6832f",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[303754, 7822, 622, 13, 24, "Print",ExpressionUUID->"c46dd4f3-34b6-4846-9eab-d12745b8b1ac",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[304379, 7837, 1048, 23, 24, "Print",ExpressionUUID->"8378e221-1cda-49bd-8a93-4d3d0f4f4e65",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[305430, 7862, 760, 18, 24, "Print",ExpressionUUID->"2c5e452e-d061-4d36-853a-e31f1941fa94",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[306193, 7882, 528, 11, 24, "Print",ExpressionUUID->"8229c2bd-de76-401d-aaed-04888cf24724",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[306724, 7895, 3723, 77, 130, "Print",ExpressionUUID->"d6f9eaf2-1318-49c1-b7d7-2165cc228773",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[310450, 7974, 547, 13, 29, "Print",ExpressionUUID->"76401382-fca9-46e7-bc78-78e35387b620",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[311000, 7989, 623, 13, 24, "Print",ExpressionUUID->"f358d953-026c-4def-b293-05167726f8aa",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[311626, 8004, 1048, 23, 24, "Print",ExpressionUUID->"5dd10763-eec2-432d-b715-41870aa78819",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[312677, 8029, 760, 18, 24, "Print",ExpressionUUID->"34507f97-2d0a-405c-bb84-abc920716067",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[313440, 8049, 530, 11, 24, "Print",ExpressionUUID->"65652be5-3647-4825-a2fd-b591bee34194",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[313973, 8062, 3563, 82, 88, "Print",ExpressionUUID->"3ab7f82d-d67c-4602-9cf2-2fa58c6fd6ea",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[317539, 8146, 549, 13, 29, "Print",ExpressionUUID->"7ce90ce7-5718-40e3-8123-8d8d00fe3ab1",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[318091, 8161, 623, 13, 24, "Print",ExpressionUUID->"5ca939c3-c1fe-4777-a9f6-18d6e954737f",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[318717, 8176, 1048, 23, 24, "Print",ExpressionUUID->"06a1fa7a-4c97-4835-89d3-3e2b8792eb0b",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[319768, 8201, 758, 18, 24, "Print",ExpressionUUID->"b601edf6-4b89-497a-8168-893bc7ed701f",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[320529, 8221, 530, 11, 24, "Print",ExpressionUUID->"4e783f80-bba0-43b6-9203-ce1efcdd0111",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[321062, 8234, 3936, 88, 130, "Print",ExpressionUUID->"348f7fff-22b0-47ce-8aa6-7216ae1e6cb4",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[325001, 8324, 547, 13, 29, "Print",ExpressionUUID->"3169eea2-baeb-4ad5-b67d-03629232ab58",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[325551, 8339, 625, 13, 24, "Print",ExpressionUUID->"d5dff880-195d-4a5a-a36b-c881d5b02330",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[326179, 8354, 1048, 23, 24, "Print",ExpressionUUID->"dc479f87-f6e5-4b15-ae36-fbb588e98f7b",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[327230, 8379, 760, 18, 24, "Print",ExpressionUUID->"ca9bc3cc-0f30-4aac-84f0-6fdb20e61996",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[327993, 8399, 528, 11, 24, "Print",ExpressionUUID->"9db60cec-4b2f-40b7-b2e9-79ca9c8054a3",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[328524, 8412, 3905, 87, 130, "Print",ExpressionUUID->"fe3642f8-b960-4d1d-80a4-83e41448f9df",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[332432, 8501, 572, 14, 29, "Print",ExpressionUUID->"80016822-aca9-486f-9024-31278ea788ac",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[333007, 8517, 625, 13, 24, "Print",ExpressionUUID->"0dfb14ce-2d5c-455d-a501-c1766426ee8e",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[333635, 8532, 1048, 23, 24, "Print",ExpressionUUID->"be69f982-c85d-48be-9c91-88c490b8d7aa",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[334686, 8557, 758, 18, 24, "Print",ExpressionUUID->"e341f486-c8d4-4453-badd-8d993a060e64",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[335447, 8577, 528, 11, 24, "Print",ExpressionUUID->"b70c625c-2a74-4894-b8ce-0aff9ba285a6",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[335978, 8590, 3789, 86, 134, "Print",ExpressionUUID->"c6b11975-3fbf-46e0-942c-ee13f4852631",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[339770, 8678, 547, 13, 29, "Print",ExpressionUUID->"f919943d-ef9e-4295-ab51-be8e6bff265e",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[340320, 8693, 623, 13, 24, "Print",ExpressionUUID->"32b4e8b5-23c2-43ef-8cfb-d53387c36624",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[340946, 8708, 1050, 23, 24, "Print",ExpressionUUID->"b1fab5da-10d5-4fab-a061-f9579d9b129a",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[341999, 8733, 760, 18, 24, "Print",ExpressionUUID->"0637bee3-f379-4ef7-98e4-347e617a0fd3",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[342762, 8753, 527, 11, 24, "Print",ExpressionUUID->"2dc74f71-af8a-42f9-bf9a-27083c55906d",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[343292, 8766, 3843, 88, 130, "Print",ExpressionUUID->"3efbca67-5a91-4c06-81c8-5ab4ed459265",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[347138, 8856, 552, 13, 29, "Print",ExpressionUUID->"6040b2e1-5156-4fd8-b426-d381f63336cd",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Closed]],
Cell[CellGroupData[{
Cell[347727, 8874, 596, 14, 24, "Input",ExpressionUUID->"eb2b6fb1-7cac-4014-a9c9-1d3836b209c4",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[348326, 8890, 1995, 51, 115, "Input",ExpressionUUID->"97cc50d1-0ef8-466c-bde3-d9d93e763f73",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[350324, 8943, 602, 13, 24, "Print",ExpressionUUID->"fd5750d8-d75d-4677-a6e3-71a10077b4f8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[350929, 8958, 1027, 23, 24, "Print",ExpressionUUID->"213ceb85-0626-41e0-86a9-3d450e86fd2d",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[351959, 8983, 503, 11, 24, "Print",ExpressionUUID->"8d18f9b8-8d7e-4c0a-b45d-6ca1074f7fb5",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[352465, 8996, 2258, 57, 85, "Print",ExpressionUUID->"49e05f89-950a-4896-bf40-240751b2ee6d",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[354726, 9055, 532, 13, 30, "Print",ExpressionUUID->"258ac91e-3a9c-4655-b410-903e864ba29f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[355261, 9070, 602, 13, 24, "Print",ExpressionUUID->"87a6a9dc-3d02-405d-9cb4-b95a8caf1775",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[355866, 9085, 1025, 23, 24, "Print",ExpressionUUID->"e28ce5df-0425-4bae-baae-f2ed266ec441",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[356894, 9110, 503, 11, 24, "Print",ExpressionUUID->"db325841-862d-49b0-a395-479bf39890db",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[357400, 9123, 2599, 70, 92, "Print",ExpressionUUID->"0e710cdc-6f49-4f7f-bb48-32844b235c8b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[360002, 9195, 537, 13, 30, "Print",ExpressionUUID->"6baaac10-04f0-4819-9b72-8b293505c17e",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[360542, 9210, 600, 13, 24, "Print",ExpressionUUID->"90fbafb4-20d8-4b43-8894-8f9fc4ef0f90",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[361145, 9225, 1025, 23, 24, "Print",ExpressionUUID->"24653488-cdbf-43d1-abe3-c86e30a8c2e1",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[362173, 9250, 505, 11, 24, "Print",ExpressionUUID->"493121d3-6d6f-4f6b-a973-5bbaeef1730e",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[362681, 9263, 2671, 71, 88, "Print",ExpressionUUID->"5af01a30-90ca-4788-8bac-727ce418fde8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[365355, 9336, 534, 13, 30, "Print",ExpressionUUID->"1537280c-8c6b-4f71-896f-45d0e8ef4a18",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[365892, 9351, 602, 13, 24, "Print",ExpressionUUID->"47d9a726-9546-40a7-a681-5415975e1580",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[366497, 9366, 1025, 23, 24, "Print",ExpressionUUID->"5943b4d5-796a-4ae1-9af5-1b6b1158a04f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[367525, 9391, 505, 11, 24, "Print",ExpressionUUID->"2514cc1f-5798-42cb-814a-3da27ce99ca6",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[368033, 9404, 2671, 71, 88, "Print",ExpressionUUID->"230de332-41b7-4325-afbe-9a46258243b0",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[370707, 9477, 537, 13, 30, "Print",ExpressionUUID->"93ac3274-7aaa-4589-8a95-e805419f04d0",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[371247, 9492, 602, 13, 24, "Print",ExpressionUUID->"14aa3610-802e-4e95-8db5-b8f4b282701b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[371852, 9507, 1027, 23, 24, "Print",ExpressionUUID->"6d13d860-b9cd-4d65-8d4a-a7874c75cbe2",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[372882, 9532, 503, 11, 24, "Print",ExpressionUUID->"50a5ad46-5962-4b2a-aac1-132617ca0bee",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[373388, 9545, 2684, 72, 88, "Print",ExpressionUUID->"d19dbc26-842f-49f1-a398-b779cafc335c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[376075, 9619, 530, 13, 30, "Print",ExpressionUUID->"cf28ec63-b0a4-428d-934d-eeb4dc771583",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[376608, 9634, 602, 13, 24, "Print",ExpressionUUID->"4f3f9795-2ff5-40ed-bbf5-ecb1fc809fda",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[377213, 9649, 1027, 23, 24, "Print",ExpressionUUID->"89e07692-af17-4978-8faa-de7727efbaa0",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[378243, 9674, 505, 11, 24, "Print",ExpressionUUID->"813df729-217b-49b9-bb29-3770c3d98aad",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[378751, 9687, 2671, 71, 88, "Print",ExpressionUUID->"f6b98f10-7158-4738-b844-6bc3135848ad",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[381425, 9760, 537, 13, 30, "Print",ExpressionUUID->"bdeb1268-66f4-4a52-8f7d-5f128f420fb1",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[381999, 9778, 544, 13, 24, "Input",ExpressionUUID->"fd12cc70-e59b-49d9-9935-b5e93b68c3ca",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[382546, 9793, 1975, 47, 86, "Input",ExpressionUUID->"127d229d-2280-44e1-8d0e-506fd2556d72",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[384524, 9842, 599, 13, 22, "Print",ExpressionUUID->"3b5968d1-c8e9-4359-9cc7-c6843fbe9b90",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[385126, 9857, 1026, 23, 22, "Print",ExpressionUUID->"e323c4b3-eaf5-406a-a730-5a64b20ff5c3",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[386155, 9882, 608, 13, 27, "Print",ExpressionUUID->"11401428-69dd-42e9-8802-fbab65f7bbd4",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[386766, 9897, 2519, 64, 79, "Print",ExpressionUUID->"5a64c2dd-9564-46d6-b967-d4497568ae42",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[389288, 9963, 528, 13, 27, "Print",ExpressionUUID->"4c66ea71-629e-4108-a1d7-0edf7cec09e1",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[389819, 9978, 599, 13, 22, "Print",ExpressionUUID->"58eff785-c5aa-48ad-b01f-26dc3f7d8053",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[390421, 9993, 1026, 23, 22, "Print",ExpressionUUID->"f0b185d1-5c54-4b3a-a89d-44e86ff4d506",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[391450, 10018, 608, 13, 27, "Print",ExpressionUUID->"7913a66d-7ea8-4ecb-b4d4-fc449fdf88b0",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[392061, 10033, 2893, 78, 82, "Print",ExpressionUUID->"0407d443-fcb3-4e32-9612-cd6cc18bb7a3",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[394957, 10113, 528, 13, 27, "Print",ExpressionUUID->"feb077a3-c174-49e4-ad5e-80010b68b090",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[395488, 10128, 599, 13, 22, "Print",ExpressionUUID->"0b47806b-0a4b-4da6-9dcf-5336fc5a2354",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[396090, 10143, 1026, 23, 22, "Print",ExpressionUUID->"0c061ddd-5663-4224-9342-6087e79babc9",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[397119, 10168, 606, 13, 27, "Print",ExpressionUUID->"bc2bf14a-7ef2-4123-aa4e-f7da27b81ea7",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[397728, 10183, 2827, 76, 84, "Print",ExpressionUUID->"88843b31-fd23-4b75-9073-2bf157e659b8",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[400558, 10261, 550, 14, 29, "Print",ExpressionUUID->"74a5d630-fb74-420e-94ca-eea2a801019a",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[401111, 10277, 599, 13, 24, "Print",ExpressionUUID->"8e0d7413-5a67-4857-96dd-e75701b19219",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[401713, 10292, 1026, 23, 24, "Print",ExpressionUUID->"1faf37c1-a7d6-489d-bd60-d6d0ee4de6df",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[402742, 10317, 609, 13, 30, "Print",ExpressionUUID->"b6efe667-6cba-4ac2-8a45-f4f745861b56",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[403354, 10332, 2895, 78, 88, "Print",ExpressionUUID->"1a6a960d-6831-4ba6-b479-1c3f3d3fcc11",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[406252, 10412, 536, 13, 30, "Print",ExpressionUUID->"6e8e81a1-609b-4e43-9ac9-997a9b6c0a11",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[406791, 10427, 601, 13, 24, "Print",ExpressionUUID->"a3dd6a94-7db0-43dd-b8fd-3d2fadb2501e",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[407395, 10442, 1024, 23, 24, "Print",ExpressionUUID->"162527cb-f9ca-4f62-89a7-3b56d1b21eb5",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[408422, 10467, 609, 13, 30, "Print",ExpressionUUID->"6f52a97d-2c86-4d45-9286-0e884b39e1bd",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[409034, 10482, 2959, 79, 88, "Print",ExpressionUUID->"dfb395fa-51dd-4966-a45b-7f22b9e3d1b4",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[411996, 10563, 536, 13, 30, "Print",ExpressionUUID->"06efae3a-6fe5-48a0-aa8e-f190d55ae8b7",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[412535, 10578, 599, 13, 24, "Print",ExpressionUUID->"645e6e16-a98b-4309-a025-5f44c1088b82",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[413137, 10593, 1026, 23, 24, "Print",ExpressionUUID->"3d4c9bb8-e214-4a20-a2c0-5c1c387d3e58",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[414166, 10618, 611, 13, 30, "Print",ExpressionUUID->"fd00efd6-4a49-4748-ad31-f853c9ed376e",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[414780, 10633, 2956, 79, 88, "Print",ExpressionUUID->"6cab5afa-703a-44ab-88ce-a8e7face60ad",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[417739, 10714, 536, 13, 30, "Print",ExpressionUUID->"17bb4696-f40f-42d2-99cf-b13d4f5cb648",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[418278, 10729, 601, 13, 24, "Print",ExpressionUUID->"74db5903-91af-4d5e-8763-13f6b92e765d",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[418882, 10744, 1024, 23, 24, "Print",ExpressionUUID->"62785373-ff5c-461b-8059-ff5675e60848",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[419909, 10769, 606, 13, 30, "Print",ExpressionUUID->"e2990cbc-90dc-477c-92e4-53abcd9d222c",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[420518, 10784, 2980, 80, 88, "Print",ExpressionUUID->"8279182c-d5b6-4d6d-8f3e-efa8cb0ba8f4",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[423501, 10866, 536, 13, 30, "Print",ExpressionUUID->"a3a90b51-068d-43c4-ac99-25e8c4edc24a",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[424040, 10881, 599, 13, 24, "Print",ExpressionUUID->"729d1f59-dd71-40a8-b0fe-8c99b63a6a95",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[424642, 10896, 1026, 23, 24, "Print",ExpressionUUID->"859d02ce-8412-41ae-ac2d-4433dfd01bab",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[425671, 10921, 608, 13, 30, "Print",ExpressionUUID->"057d2746-0326-4145-ad3c-491c5a8efd3e",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[426282, 10936, 2976, 80, 88, "Print",ExpressionUUID->"2853fb34-7c02-4e67-b9d8-394ff6193662",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[429261, 11018, 534, 13, 30, "Print",ExpressionUUID->"98e0c1d2-51cc-4e0d-96ad-6c036e7e01ab",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[429798, 11033, 601, 13, 24, "Print",ExpressionUUID->"21429ad4-6358-4374-9c9f-8386abad2895",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[430402, 11048, 1024, 23, 24, "Print",ExpressionUUID->"4548d69a-7256-4d18-a5a0-7c37f1d8fe9d",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[431429, 11073, 611, 13, 30, "Print",ExpressionUUID->"d7130b7d-1c6e-4c55-b0ef-accc399710b0",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[432043, 11088, 2894, 79, 88, "Print",ExpressionUUID->"639a40e9-6891-436e-b7a2-84bcd6dcefa2",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[434940, 11169, 533, 13, 30, "Print",ExpressionUUID->"8e3fecc3-6e61-46bb-8eed-4ad4f2eb49b2",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[435476, 11184, 601, 13, 24, "Print",ExpressionUUID->"5c84a5db-0b3a-4b00-a805-7f6f62e669d8",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[436080, 11199, 1026, 23, 24, "Print",ExpressionUUID->"e947daf4-06d9-4c85-8bef-96bb04f68f6c",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[437109, 11224, 608, 13, 30, "Print",ExpressionUUID->"6f8506e3-972c-4021-97fa-b4043cb7b429",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[437720, 11239, 2859, 77, 88, "Print",ExpressionUUID->"69a3a2b4-83ed-4191-84c5-f63278feabff",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[440582, 11318, 534, 13, 30, "Print",ExpressionUUID->"9fcad967-980f-4f1c-b85d-0024d8ca70e1",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[441119, 11333, 601, 13, 24, "Print",ExpressionUUID->"90dceaaa-77da-4fd1-b10f-4755cf1618da",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[441723, 11348, 1022, 23, 24, "Print",ExpressionUUID->"5abb4990-0988-47e4-ac5d-00922f3d269c",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[442748, 11373, 611, 13, 30, "Print",ExpressionUUID->"816eeba0-cf62-4d30-a705-540b915241a6",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[443362, 11388, 2872, 78, 88, "Print",ExpressionUUID->"3b745cf6-0be4-40c2-a6c3-823540ea5b5a",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[446237, 11468, 534, 13, 30, "Print",ExpressionUUID->"5026392a-e4c5-41f9-be27-e312b720b432",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[446774, 11483, 599, 13, 24, "Print",ExpressionUUID->"13151291-a806-45a4-bdf8-12316f752b1d",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[447376, 11498, 1026, 23, 24, "Print",ExpressionUUID->"e48ba51d-2fa5-4a38-9dd0-0e3a7f7ab873",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[448405, 11523, 611, 13, 30, "Print",ExpressionUUID->"5b95e21c-7bdc-4f69-b7e9-00da9e4004c6",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[449019, 11538, 2855, 77, 88, "Print",ExpressionUUID->"156338aa-8300-4c67-ba92-da48db0f7d77",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[451877, 11617, 529, 13, 30, "Print",ExpressionUUID->"a049e760-3eed-4ca9-af15-2c13cbcf8e11",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[452409, 11632, 601, 13, 24, "Print",ExpressionUUID->"31b9aae4-3937-495e-adba-db77cafb0186",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[453013, 11647, 1026, 23, 24, "Print",ExpressionUUID->"a4964eb9-c23e-4987-9420-192a13c717df",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[454042, 11672, 609, 13, 30, "Print",ExpressionUUID->"b1dc3c05-a9b6-4505-9d9e-20df72a5fc26",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[454654, 11687, 2982, 80, 88, "Print",ExpressionUUID->"4ebb5a65-e3e3-4cf8-b751-656bd32e6eb6",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[457639, 11769, 533, 13, 30, "Print",ExpressionUUID->"7e4c0cd1-d84c-4472-8b78-56526a7a6bca",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[458175, 11784, 601, 13, 24, "Print",ExpressionUUID->"0435098a-48be-452d-885d-3382a32e51dc",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[458779, 11799, 1026, 23, 24, "Print",ExpressionUUID->"65e9c361-4e28-44c9-b0f4-68758741a4dd",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[459808, 11824, 611, 13, 30, "Print",ExpressionUUID->"7c4f81f6-39b0-4bdd-8400-a8ef6b071b93",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[460422, 11839, 2917, 79, 88, "Print",ExpressionUUID->"d995baf5-12ce-43a9-bf31-50f8a057713c",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[463342, 11920, 534, 13, 30, "Print",ExpressionUUID->"126aa81b-8307-4b8b-977c-6efa9228eb30",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[463879, 11935, 601, 13, 24, "Print",ExpressionUUID->"2b15b876-f2b4-4aa0-862a-f2967bae14f9",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[464483, 11950, 1026, 23, 24, "Print",ExpressionUUID->"107ca298-97de-489d-8f86-b2248bd9d8d7",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[465512, 11975, 608, 13, 30, "Print",ExpressionUUID->"fd8f61a1-5a25-4cfb-8624-962d1ec92062",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[466123, 11990, 2961, 79, 88, "Print",ExpressionUUID->"85dd24f6-ab73-4c04-848d-761b45a922f9",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[469087, 12071, 534, 13, 30, "Print",ExpressionUUID->"150768d9-5462-42b2-a988-abbd4e70380c",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[469624, 12086, 601, 13, 24, "Print",ExpressionUUID->"2f29be24-8360-43d0-93b3-14f972b068e1",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[470228, 12101, 1026, 23, 24, "Print",ExpressionUUID->"7e046faa-c745-47c3-a82e-7c11a789d7b2",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[471257, 12126, 611, 13, 30, "Print",ExpressionUUID->"a273d543-e63b-4b79-965d-97fbfffabfff",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[471871, 12141, 2917, 79, 88, "Print",ExpressionUUID->"546eebc3-8001-48bb-b6e2-d2bc61f305f1",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[474791, 12222, 534, 13, 30, "Print",ExpressionUUID->"a312b28f-9e5d-4430-8903-064475a6f56c",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[475328, 12237, 601, 13, 24, "Print",ExpressionUUID->"9b50b163-0e6e-4ed6-8f17-219f5ad06ce2",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[475932, 12252, 1026, 23, 24, "Print",ExpressionUUID->"f27ebd34-f298-4fb6-9b66-cc7a829aadbe",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[476961, 12277, 609, 13, 30, "Print",ExpressionUUID->"761cc2b3-41f8-47a6-b6c3-0875bebaf6a7",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[477573, 12292, 2671, 68, 88, "Print",ExpressionUUID->"9da3d5f2-a476-4973-8ba5-189045d5adb0",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[480247, 12362, 531, 13, 27, "Print",ExpressionUUID->"90c911c5-c056-4bc0-9be3-5c5188a4208b",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[480781, 12377, 599, 13, 22, "Print",ExpressionUUID->"04ec8fe6-07b1-427f-80f3-5ce740edaed7",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[481383, 12392, 1026, 23, 22, "Print",ExpressionUUID->"7308e874-65b3-44b0-9b60-f42305c9e093",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[482412, 12417, 608, 13, 27, "Print",ExpressionUUID->"be536704-6eba-4fb3-9de0-8cc46188dfa8",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[483023, 12432, 2893, 78, 82, "Print",ExpressionUUID->"7b24f4ec-ed60-4d13-8089-add8d6430e43",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[485919, 12512, 536, 13, 27, "Print",ExpressionUUID->"03493e74-63d3-4d47-991e-c20ed7496c69",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[486458, 12527, 599, 13, 22, "Print",ExpressionUUID->"867ab9b4-15d1-4258-ab2b-6ab224e964d2",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[487060, 12542, 1026, 23, 22, "Print",ExpressionUUID->"72141b39-90c4-4794-96a5-9ab0cd895abf",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[488089, 12567, 606, 13, 27, "Print",ExpressionUUID->"284728ea-121e-4182-a6f5-a3b3407d39a8",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[488698, 12582, 2769, 75, 84, "Print",ExpressionUUID->"054087e8-e0c9-420f-b2fd-8c8fe36679ac",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[491470, 12659, 534, 13, 27, "Print",ExpressionUUID->"0d9fb51b-b12f-4391-9d4c-77ee38669462",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[492007, 12674, 601, 13, 22, "Print",ExpressionUUID->"1de1903c-2552-4203-bc40-baa627f37371",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[492611, 12689, 1024, 23, 22, "Print",ExpressionUUID->"026fa11e-db5c-4171-a2f8-a946d8ac19ab",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[493638, 12714, 609, 13, 27, "Print",ExpressionUUID->"5889ba3e-c3e1-4497-928b-80bd3f32634d",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[494250, 12729, 2893, 78, 82, "Print",ExpressionUUID->"912f1146-d54a-4821-aca7-c8705f47a52a",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[497146, 12809, 536, 13, 27, "Print",ExpressionUUID->"b57ed475-5944-435e-aea7-b72ff4888b89",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]]
}
]
*)



==> Soln3.m <==
(* ::Package:: *)

SetDirectory[NotebookDirectory[]];
<<CYlib.m
<<Theta-series-An.m


Delta[x_]:=Ceiling[x]-x-1/2;


(****************************** Convention **************************************)
(* Variables ending with "i" (like ri) represent a list with 3 elements. *)
(* Variables starting with "p" or "\[Sigma]" and ending with "i" represent a permuted list with 3 elements. *)
(****************************** Structure ***************************************)
(* A Module "g3[q,\[Kappa],ri,\[Mu],\[Mu]i,N]" computes the full result (5.99) *)
(* The result is precise only for the N+1 first terms namely  q^{n0}(\[Alpha]_0+...+\[Alpha]_N q^N + ...) *)
(* Two modules znzIndTh and zzIndTh compute respectively nonzero modes and single zero modes for the former and double zero modes for the latter. *)


znzIndTh[q_,\[Kappa]_,ri_,h\[Mu]i_,\[Rho]i_,\[Alpha]_,\[Alpha]i_,NMax_]:=Module[{SAFETY,\[Epsilon],nzIndTh,zIndTh,r1,r2,r3,r,r0,h\[Mu]1,h\[Mu]2,h\[Mu]3,\[Rho]1,\[Rho]2,\[Rho]3,\[Alpha]1,\[Alpha]2,\[Alpha]3,s1,s2,s3,s,s12,s23,s13,r12,r23,r13,\[Kappa]1,\[Kappa]3,\[Kappa]12,\[Kappa]23,\[Kappa]13,\[Kappa]123,N13,\[Gamma]12,\[Gamma]23,\[Gamma]13,\[Gamma]1,\[Gamma]3,\[Gamma]2,\[Omega]12,\[Omega]23,\[Omega]13,All\[Omega],powerq,v12,v23,u12,u23,v\[Lambda]1,v\[Lambda]2,u\[Lambda]1,u\[Lambda]2},
(* Here we don't compute any term that has power of q > NMax+SAFETY... *)
(* SAFETY should take into account the fact that we multiply by three factors of DThAn2. *)
SAFETY=6;
\[Epsilon]=If[\[Kappa]==1,1,0];
{h\[Mu]1,h\[Mu]2,h\[Mu]3}=h\[Mu]i;(* \hat{\[Mu]}_i as defined in (5.37) *)
{\[Rho]1,\[Rho]2,\[Rho]3}=\[Rho]i;
{r1,r2,r3}=ri;
{\[Alpha]1,\[Alpha]2,\[Alpha]3}=\[Alpha]i;
r=Total[ri];
(* Defining reduced charges and gcd's *)
r0=GCD[r1,r2,r3];
{s1,s2,s3}=ri/r0;
s=s1+s2+s3;
s12=GCD[s1,s2];s23=GCD[s3,s2];s13=GCD[s1,s3];
{r12,r23,r13}=r0 {s12,s23,s13};
N13=s2/(s12 s23);(* Number of b,\tilde{b} glue vectors in (5.46) for n=3, defined in (F.7) *)
(* Rescaled \[Kappa]'s as defined in (5.23) *)
\[Kappa]123=\[Kappa] (r1 r2 r3)/(r12 r23);
\[Kappa]12=1/2 \[Kappa] r0 (s1 s2(s1+s2))/s12^2;\[Kappa]23=1/2 \[Kappa] r0 (s2 s3 (s2+s3))/s23^2;\[Kappa]13=1/2 \[Kappa] r0 (s1 s3 (s1+s3))/s13^2;
\[Kappa]1 = \[Kappa] r0 (s1 s2 s)/s12;\[Kappa]3=\[Kappa] r0 (s2 s3 s)/s23;
(* Computing the numerators of the rational shifts *)
v12[b_]:=\[Kappa] r1 s h\[Mu]1 + \[Kappa] s (r1 r3)/r13 b;(* \[Nu]_1 in (5.81) using \hat{\[Mu]}_1 *)
v23[b_]:=-\[Kappa] r3 s h\[Mu]3 + \[Kappa] s (r1 r3)/r13 b;(* \[Nu]_2 in (5.81) *)
u12[\[Beta]_]:=\[Kappa] s (r1 r3)/r13 \[Beta]-\[Kappa] r1 (1-s \[Rho]1)\[Alpha] + 4^-\[Epsilon] ((s2+s3)\[Alpha]1-s1(\[Alpha]2+\[Alpha]3));(* \tilde{\[Nu]}_1 in (5.81) *)
u23[\[Beta]_]:=\[Kappa] s (r1 r3)/r13 \[Beta] + \[Kappa] r3 (1-s \[Rho]3)\[Alpha] + 4^-\[Epsilon] (s3(\[Alpha]1+\[Alpha]2)-(s1+s2)\[Alpha]3);(* \tilde{\[Nu]}_2 in (5.81) *)
(* Defining the \[Gamma]_{ij} products in terms of components in (5.80) *)
\[Gamma]12[v1_,v3_]:=2 r12 \[Kappa]12 v1 -r12 \[Kappa]123 v3;(* v_1 and v_3 correspond to l_1 and l_2 in the paper *)
\[Gamma]23[v1_,v3_]:=2r23 \[Kappa]23 v3-r23 \[Kappa]123 v1;
\[Gamma]13[v1_,v3_]:=\[Kappa] r0^2 s1 s2 s3(v1/s12+v3/s23);
(* The following three combinations should verify \[Gamma]1+\[Gamma]2+\[Gamma]3=0 *)
\[Gamma]3[v1_,v3_]:=-r0 \[Kappa]3 v3;(* This is \[Gamma]_{3,1+2} *)
\[Gamma]1[v1_,v3_]:=r0 \[Kappa]1 v1;(* This is \[Gamma]_{1,2+3} *)
\[Gamma]2[v1_,v3_]:=r0 \[Kappa]3 v3-r0 \[Kappa]1 v1;(* This is \[Gamma]_{2,1+3} *)
(* Defining \[Omega]_{ij} from (G.1) with k decomposed as in (5.80) *)
(* It's defined up to a positive factor *)
\[Omega]12[\[CapitalDelta]l1_,\[CapitalDelta]l3_]:=(s1+s2)/s12 \[CapitalDelta]l1-s3/s23 \[CapitalDelta]l3; (* \[CapitalDelta]l_i plays the role of l_i - 2^\[Epsilon]\tilde{l}_i *)
\[Omega]23[\[CapitalDelta]l1_,\[CapitalDelta]l3_]:=(s2+s3)/s23 \[CapitalDelta]l3 - s1/s12 \[CapitalDelta]l1;
\[Omega]13[\[CapitalDelta]l1_,\[CapitalDelta]l3_]:=1/s12 \[CapitalDelta]l1+1/s23 \[CapitalDelta]l3;
All\[Omega][\[CapitalDelta]l1_,\[CapitalDelta]l3_]:=\[Omega]12[\[CapitalDelta]l1,\[CapitalDelta]l3]\[Omega]23[\[CapitalDelta]l1,\[CapitalDelta]l3]\[Omega]13[\[CapitalDelta]l1,\[CapitalDelta]l3];(* Product of all zero \[Omega] vectors *)
(* Defining the power of q in terms of l_1,l_2 and \tilde{l}_1,\tilde{l}_2. Can be seen in (G.17) *)
powerq[v1_,v3_,u1_,u3_]:=-\[Kappa]12 (v1^2-4^\[Epsilon] u1^2)-\[Kappa]23(v3^2-4^\[Epsilon] u3^2)+\[Kappa]123(v1 v3-4^\[Epsilon] u1 u3);

(* SUB-MODULE: Computes non-zero modes *)
nzIndTh[x12_,x23_,y12_,y23_]:=Module[{pq,c1,\[Sigma]c1},
(* x12, x23 are rational shifts for l_1, l_2 respectively (namely \[Nu]_i/\kappa_i as can be seen below (5.80) *)
(* y12, y23 are the rational shifts corresponding to \tilde{l}_i *)
(* This is the term in square brackets in (G.16) *)
c1[v1_,v3_,u1_,u3_]:=(\[Gamma]1[v1,v3] \[Gamma]23[v1,v3](Sign[\[Gamma]1[v1,v3]]-Sign[\[Omega]13[##]])(Sign[\[Gamma]2[v1,v3]]-Sign[\[Omega]23[##]])&@@{v1-2^\[Epsilon] u1,v3-2^\[Epsilon] u3});
(* This is its image under 1<-->3 *)
\[Sigma]c1[v1_,v3_,u1_,u3_]:=(-\[Gamma]3[v1,v3] \[Gamma]12[v1,v3](Sign[\[Gamma]3[v1,v3]]+Sign[\[Omega]13[##]])(Sign[\[Gamma]2[v1,v3]]+Sign[\[Omega]12[##]])&@@{v1-2^\[Epsilon] u1,v3-2^\[Epsilon] u3});
(* The full, symmetrized, contribution to non-zero modes (G.16): (sum as in the decomposition (5.80) *)
 Sum[pq=powerq[vl12,vl23,ul12,ul23];If[All\[Omega][vl12-2^\[Epsilon] ul12,vl23-2^\[Epsilon] ul23]==0||pq>NMax+SAFETY,0,1/6 q^pq ( c1[##]+\[Sigma]c1[##])&@@{vl12,vl23,ul12,ul23}],{ul12,-NMax+y12,NMax+y12},{ul23,-NMax+y23,NMax+y23},{vl12,-NMax+x12+2^\[Epsilon] (ul12-y12),NMax+x12+2^\[Epsilon] (ul12-y12)},{vl23,-NMax+x23+2^\[Epsilon] (ul23-y23),NMax+x23+2^\[Epsilon] (ul23-y23)}]
(* The sum over vl12 is centered around 2^\[Epsilon](ul12-y12) in order to get the best precision *)
];(* End of SUB-MODULE nzIndTh *)

(* New SUB-MODULE: Computes single zero-mode contribution *)
zIndTh[x12_,x23_,y12_,y23_]:=Module[{pq,zmod12,zmod13,zmod23},
(* x12, x23 are rational shifts for l_1, l_2 respectively (namely \[Nu]_i/\kappa_i as can be seen below (5.80) *)
(* y12, y23 are the rational shifts corresponding to \tilde l_i *)
(* Contribution to zmod \[Omega]_{12}: From Eqn (G.15) after using 1<-->2 symmetry (with factor 1/2) *)
zmod12[v1_,v3_,u1_,u3_]:= (\[Gamma]1[v1,v3] \[Gamma]23[v1,v3] (Sign[\[Gamma]1[v1,v3]]- Sign[\[Gamma]12[v1,v3]])(Sign[-\[Gamma]3[v1,v3]]- Sign[\[Omega]23[##]]) -   \[Gamma]2[v1,v3] \[Gamma]13[v1,v3](Sign[\[Gamma]2[v1,v3]]+ Sign[\[Gamma]12[v1,v3]])(Sign[\[Gamma]3[v1,v3]]+ Sign[\[Omega]13[##]]) +  1/3 \[Gamma]3[v1,v3](Sign[-\[Gamma]3[v1,v3]]-Sign[\[Omega]13[##]])If[(1<=Abs[\[Gamma]12[v1,v3]]/r12<=2^(1+\[Epsilon]) \[Kappa]12),(2^(-3-\[Epsilon]) r12 E2[q,2NMax] +2^(-2+\[Epsilon]) r12 \[Kappa]12(-1+12Delta[Abs[\[Gamma]12[v1,v3]]/(2^(1+\[Epsilon]) r12 \[Kappa]12)]^2)),0]&@@{v1-2^\[Epsilon] u1,v3-2^\[Epsilon] u3});
(* Permutation of the previous term: 1<-->3 *)
zmod23[v1_,v3_,u1_,u3_]:=(\[Gamma]3[v1,v3] \[Gamma]12[v1,v3] (Sign[\[Gamma]3[v1,v3]]+Sign[\[Gamma]23[v1,v3]])(Sign[\[Gamma]1[v1,v3]]-Sign[\[Omega]12[##]])+\[Gamma]2[v1,v3] \[Gamma]13[v1,v3] (Sign[\[Gamma]2[v1,v3]]-Sign[\[Gamma]23[v1,v3]])(Sign[\[Gamma]1[v1,v3]]-Sign[\[Omega]13[##]])+1/3 \[Gamma]1[v1,v3](Sign[-\[Gamma]1[v1,v3]]+Sign[\[Omega]13[##]])If[1<=Abs[\[Gamma]23[v1,v3]]/r23<=2^(1+\[Epsilon]) \[Kappa]23,(2^(-3-\[Epsilon]) r23 E2[q,2NMax] +2^(-2+\[Epsilon]) r23 \[Kappa]23(-1+12Delta[Abs[\[Gamma]23[v1,v3]]/(2^(1+\[Epsilon]) r23 \[Kappa]23)]^2)),0]&@@{v1-2^\[Epsilon] u1,v3-2^\[Epsilon] u3});
(* Permutation of zmod12 : 2<-->3 *)
zmod13[v1_,v3_,u1_,u3_]:= (\[Gamma]1[v1,v3]\[Gamma]23[v1,v3] (Sign[\[Gamma]1[v1,v3]]- Sign[\[Gamma]13[v1,v3]])(Sign[\[Gamma]2[v1,v3]]- Sign[\[Omega]23[##]])- \[Gamma]3[v1,v3] \[Gamma]12[v1,v3] (Sign[\[Gamma]3[v1,v3]]+ Sign[\[Gamma]13[v1,v3]])(Sign[\[Gamma]2[v1,v3]]+ Sign[\[Omega]12[##]]) -1/3 \[Gamma]2[v1,v3](Sign[\[Gamma]2[v1,v3]]+Sign[\[Omega]12[##]])If[(1<= Abs[\[Gamma]13[v1,v3]]/r13<=2^(1+\[Epsilon]) \[Kappa]13 ),(2^(-3-\[Epsilon]) r13 E2[q,2NMax] +2^(-2+\[Epsilon]) r13 \[Kappa]13(-1+12Delta[Abs[\[Gamma]13[v1,v3]]/(2^(1+\[Epsilon]) r13 \[Kappa]13)]^2)),0]&@@{v1-2^\[Epsilon] u1,v3-2^\[Epsilon] u3} );
(* The full, symmetrized, contribution to single zero modes: *)
Sum[pq=powerq[vl12,vl23,ul12,ul23];
If[pq<NMax+SAFETY,1/6 q^pq (  If[(\[Omega]12[vl12-2^\[Epsilon] ul12,vl23-2^\[Epsilon] ul23]==0 )&& Not[vl12-2^\[Epsilon] ul12==0],zmod12[##],0]
+  If[(\[Omega]23[vl12-2^\[Epsilon] ul12,vl23-2^\[Epsilon] ul23]==0)&&Not[vl12-2^\[Epsilon] ul12==0],zmod23[##],0]
+ If[(\[Omega]13[vl12-2^\[Epsilon] ul12,vl23-2^\[Epsilon] ul23]==0)&&Not[vl12-2^\[Epsilon] ul12==0],zmod13[##],0])&@@{vl12,vl23,ul12,ul23},0],{ul12,-NMax+y12,NMax+y12},{ul23,-NMax+y23,NMax+y23},{vl12,-NMax+x12+2^\[Epsilon] (ul12-y12),NMax+x12+2^\[Epsilon] (ul12-y12)},{vl23,-NMax+x23+2^\[Epsilon] (ul23-y23),NMax+x23+2^\[Epsilon] (ul23-y23)}]
];(* End of SUB-MODULE zIndTh *)

(* Summing nzIndth and zIndTh results over b, tb glue vectors *)
Sum[(* Define rational shifts as below (5.80) *)
v\[Lambda]1=FractionalPart[v12[b]/\[Kappa]1];(* This is \[Nu]_1/\[Kappa]_1: rational shift for l_{1} *)
v\[Lambda]2=FractionalPart[v23[b]/\[Kappa]3];(* This is \[Nu]_2/\[Kappa]_2: rational shift for l_{2} *) 
u\[Lambda]1=FractionalPart[u12[tb]/\[Kappa]1];(* This is (\tilde{\[Nu]}_1)/\[Kappa]_1: rational shift for \tilde{l}_1 *)
u\[Lambda]2=FractionalPart[u23[tb]/\[Kappa]3];(* This is (\tilde{\[Nu]}_2)/\[Kappa]_2: rational shift for \tilde{l}_2 *)
 nzIndTh[v\[Lambda]1,v\[Lambda]2,u\[Lambda]1,u\[Lambda]2]+zIndTh[v\[Lambda]1,v\[Lambda]2,u\[Lambda]1,u\[Lambda]2],{b,0,N13-1},{tb,0,N13-1}]
](* End of Module znzIndTh which computes the first two terms in square brackets in (5.99) *)



(* Computes the non-symmetrized double zero mode contribution *)
zzIndTh[q_,\[Kappa]_,\[Sigma]ri_,\[Sigma]h\[Mu]i_,\[Sigma]\[Rho]i_,a_,\[Sigma]\[Alpha]i_,NMax_]:=Module[{\[Epsilon],\[Alpha]1,\[Alpha]2,\[Alpha]3,h\[Mu]1,h\[Mu]2,h\[Mu]3,r1,r2,r3,r,r0,s1,s2,s3,s,s12,s23,s13,N13,\[Kappa]12,\[Kappa]23,\[Kappa]13,\[Kappa]1,\[Kappa]3,\[Nu]1,\[Nu]2,t\[Nu]1,t\[Nu]2,r12,r23,r13,c2,\[Rho]1,\[Rho]2,\[Rho]3},
\[Epsilon]=If[\[Kappa]==1,1,0];
{h\[Mu]1,h\[Mu]2,h\[Mu]3}=\[Sigma]h\[Mu]i;
{\[Alpha]1,\[Alpha]2,\[Alpha]3}=\[Sigma]\[Alpha]i;
{\[Rho]1,\[Rho]2,\[Rho]3}=\[Sigma]\[Rho]i;
{r1,r2,r3}=\[Sigma]ri;
r=Total[\[Sigma]ri];
(* Defining reduced charges and rescaled \[Kappa]appa's *)
r0=GCD[r1,r2,r3];
{s1,s2,s3}=\[Sigma]ri/r0 ;
s=s1+s2+s3;
s12=GCD[s1,s2];s23=GCD[s3,s2];s13=GCD[s1,s3];
{r12,r23,r13}=r0{s12,s23,s13};
\[Kappa]12=1/2 \[Kappa] r0 (s1 s2(s1+s2))/s12^2;\[Kappa]23=1/2 \[Kappa] r0 (s2 s3 (s2+s3))/s23^2;\[Kappa]13=1/2 \[Kappa] r0 (s1 s3 (s1+s3))/s13^2;
\[Kappa]1 = \[Kappa] r0 (s1 s2 s)/s12;\[Kappa]3=\[Kappa] r0 (s2 s3 s)/s23;
N13=s2/(s12 s23);(* Number of b,\tilde{b} glue vectors in (5.46) for n=3, defined in (F.7) *)
(* The \[Nu]_i and \tilde{\[Nu]}_i shifts as in (5.81) using \hat{\[Mu]}_i *)
\[Nu]1[b_]:=(\[Kappa] r1 r)/r0  h\[Mu]1+ (\[Kappa] r r1 r3)/(r0 GCD[r1,r3]) b;
\[Nu]2[b_]:=-((\[Kappa] r r3)/r0) h\[Mu]3 +(\[Kappa] r r1 r3)/(r0 GCD[r1,r3]) b;
t\[Nu]1[tb_]:=(\[Kappa] r r1 r3)/(r0 GCD[r1,r3]) tb-\[Kappa] r1(1-r/r0 \[Rho]1)a+4^-\[Epsilon] ((s2+s3)\[Alpha]1-s1 (\[Alpha]2+\[Alpha]3));
(* \tilde{\[Nu]}_1 as in (5.81) *)
t\[Nu]2[tb_]:=(\[Kappa] r r1 r3)/(r0 GCD[r1,r3]) tb+\[Kappa] r3(1-r/r0 \[Rho]3)a+4^-\[Epsilon] (s3(\[Alpha]1+\[Alpha]2)-(s1+s2)\[Alpha]3);
(* c2 defined in (5.89) *)
c2[tb13_]:=
4^\[Epsilon] \[Pi]^2 ((\[Kappa] r2)^2/360 ((r23 r1^3 (r^3-(r1+r2)^3))/(r12^3 r3 (r2+r3)) (7-120Delta[t\[Nu]1[tb13]/\[Kappa]1]^2+240 Delta[t\[Nu]1[tb13]/\[Kappa]1]^4)+ (r12 r3^3 (r^3-(r2+r3)^3))/(r23^3 r1(r1+r2)) (7-120Delta[t\[Nu]2[tb13]/\[Kappa]3]^2+240Delta[t\[Nu]2[tb13]/\[Kappa]3]^4))-1/9 r12 r23 \[Kappa]12 \[Kappa]23 (1-12Delta[t\[Nu]1[tb13]/\[Kappa]1]^2)(1-12Delta[t\[Nu]2[tb13]/\[Kappa]3]^2)+4/3 ((r12 \[Kappa]12)^2 (1-4Delta[t\[Nu]1[tb13]/\[Kappa]1]^2)(2Delta[t\[Nu]2[tb13]/\[Kappa]3]+KroneckerDelta[Mod[t\[Nu]2[tb13]/\[Kappa]3,1]])Delta[t\[Nu]1[tb13]/\[Kappa]1]+(r23 \[Kappa]23)^2 (1-4Delta[t\[Nu]2[tb13]/\[Kappa]3]^2)(2Delta[t\[Nu]1[tb13]/\[Kappa]1]+KroneckerDelta[Mod[t\[Nu]1[tb13]/\[Kappa]1,1]])Delta[t\[Nu]2[tb13]/\[Kappa]3] ));
(* Full double zero mode contribution as in (5.100) *)
Sum[If[Mod[\[Nu]1[b13]-2^\[Epsilon] t\[Nu]1[tb13],\[Kappa]1]==0&&Mod[\[Nu]2[b13]-2^\[Epsilon] t\[Nu]2[tb13],\[Kappa]3]==0,(c2[tb13]+(\[Pi]^2 r0)/36 (r23 \[Kappa]1(1-12 Delta[t\[Nu]1[tb13]/\[Kappa]1]^2)+r12 \[Kappa]3(1-12Delta[t\[Nu]2[tb13]/\[Kappa]3]^2))E2[q,2NMax]-(\[Pi]^2 r12 r23)/(4^\[Epsilon] 72 r2) (r1+2r2+r3)E2[q,2NMax]^2),0],{b13,0,N13-1},{tb13,0,N13-1}]
];(* End of zzIndTh which computes the non-symmetrized double zero mode contribution *) 



(* Module computing the full result (5.99) *)
(* Takes \[Kappa], ri={r_1,r_2,r_3}, \[Mu] and \[Mu]i={\[Mu]_1,\[Mu]_2,\[Mu]_3} and NMax *)
g3[q_,\[Kappa]_,ri_,\[Mu]_,\[Mu]i_,NMax_]:=Module[{\[Eta]ri,\[Eta]\[Mu]i,\[CapitalDelta]\[Mu],r0,s,si,N13i,r,\[Epsilon],di,dr,\[Rho]\[Rho]1,\[Rho]\[Rho]2,\[Rho]\[Rho]3,find\[Rho],\[Rho]1,\[Rho]2,\[Rho]3,\[Nu]5,\[Nu]1,\[Nu]2,t\[Nu]1,t\[Nu]2,\[Nu]123,\[CapitalDelta]h\[Mu]i,pri,h\[Mu]i,p\[Mu]i,p\[Rho]i,p\[Alpha]i,zzmodA,Nglue,iglue,ts},
Print["We use NMax=",NMax,". Only the first ",NMax," terms can be trusted"];
Print["Computing g3 for \[Kappa]=",\[Kappa]," \!\(\*SubscriptBox[\(r\), \(i\)]\)=",ri," and residue classes \[Mu]=",\[Mu],", \!\(\*SubscriptBox[\(\[Mu]\), \(i\)]\)=",\[Mu]i];
\[Epsilon]=If[\[Kappa]==1,1,0];
\[CapitalDelta]\[Mu]=\[Mu]-Total[\[Mu]i];(* \[CapitalDelta]\[Mu]=\[Mu]-\[Mu]_1-\[Mu]_2-\[Mu]_3 *)
r0=GCD[ri[[1]],ri[[2]],ri[[3]]];(* GCD of charges *)
r=Total[ri];(* Sum of charges *)
s=r/r0;
si=ri/r0;
(* In numerical tests we notice that when the number of b,\tilde{b} glue vectors in (5.46) N_g is maximal, we consistently get the precision NMax+1 *) 
(* This list contains N_g  for three different permutations *)
N13i={si[[1]]/(GCD[si[[3]],si[[1]]]GCD[si[[1]],si[[2]]]),si[[2]]/(GCD[si[[2]],si[[1]]]GCD[si[[3]],si[[2]]]),si[[3]]/(GCD[si[[3]],si[[1]]]GCD[si[[3]],si[[2]]])};
(* Let's define \[Eta]ri and \[Eta]\[Mu]i in this optimal ordering *)
{\[Eta]ri,\[Eta]\[Mu]i}=Transpose[Permute[Sort[Transpose[{N13i,ri,\[Mu]i}]],{1,3,2}]][[2;;3]];
 (* Sorts according to N_g and returns \[Eta]ri and \[Eta]\[Mu]i corresponding to the maximal N_g *)
di=4^\[Epsilon] \[Kappa] \[Eta]ri;(* Number of extra directions: di={d_1, d_2, d_3} *)
dr=4^\[Epsilon] \[Kappa] r;(* This is equal to d_1+d_2+d_3 for choice a) *)
(* Compute \[Rho]_i as defined above (5.34) *)
Clear[\[Rho]\[Rho]1,\[Rho]\[Rho]2,\[Rho]\[Rho]3];
find\[Rho]=FindInstance[(\[Eta]ri[[1]] \[Rho]\[Rho]1 +\[Eta]ri[[2]] \[Rho]\[Rho]2+\[Eta]ri[[3]] \[Rho]\[Rho]3)==r0,{\[Rho]\[Rho]1,\[Rho]\[Rho]2,\[Rho]\[Rho]3},Integers];
{\[Rho]1,\[Rho]2,\[Rho]3}={\[Rho]\[Rho]1,\[Rho]\[Rho]2,\[Rho]\[Rho]3}/.find\[Rho][[1]]; 
Clear[find\[Rho]];
(* Define \hat{\[Mu]}_i as in (5.37) *)
h\[Mu]i=\[Eta]\[Mu]i/(\[Kappa] \[Eta]ri)-\[Mu]/(\[Kappa] r)+({\[Rho]1,\[Rho]2,\[Rho]3} \[CapitalDelta]\[Mu])/(\[Kappa] r0);
(* The shift \[Nu]_0 in (5.42) *)
\[Nu]123[a_,ai_]:=4^\[Epsilon] \[Kappa] r0 a + Total[ai] ;
(* Quantity useful for A glue indices zero modes condition (F.30) *)
\[CapitalDelta]h\[Mu]i[a_,ai_]:=h\[Mu]i-2^-\[Epsilon] (ai/(\[Kappa] \[Eta]ri)-Total[ai]/(\[Kappa] Total[ri]))+(2^\[Epsilon] r0 a)/r -2^\[Epsilon] a {\[Rho]1,\[Rho]2,\[Rho]3};(* Defined in (F.29). Left hand side is a list. *)
(* zzmodA=True If the max zero mode condition on A (F.30) is verified *)
zzmodA[a_,ai_]:=IntegerQ[\[CapitalDelta]h\[Mu]i[a,ai][[1]]]&&IntegerQ[\[CapitalDelta]h\[Mu]i[a,ai][[2]]]&&IntegerQ[\[CapitalDelta]h\[Mu]i[a,ai][[3]]];
(* Use formula (5.99) where the non-zero mode and single zero mode contributions are inherently symmetric under permutations while double zero mode contribution needs to be symmetrized *)
Nglue= r/r0 di[[1]]di[[2]]di[[3]];
iglue=0;
ts=TimeObject[];
1/4 KroneckerCongruent[\[CapitalDelta]\[Mu],\[Kappa] r0]Sum[
If[iglue==Floor[Nglue/10], Print["Estimated time remaining: ",10(TimeObject[]-ts),"."]];
iglue=iglue+1;
\[Nu]5=Mod[\[Nu]123[\[Alpha],{\[Alpha]1,\[Alpha]2,\[Alpha]3}],dr] ;
( znzIndTh[q,\[Kappa],\[Eta]ri,h\[Mu]i,{\[Rho]1,\[Rho]2,\[Rho]3},\[Alpha],{\[Alpha]1,\[Alpha]2,\[Alpha]3},NMax]-1/(16 \[Pi]^2) If[zzmodA[\[Alpha],{\[Alpha]1,\[Alpha]2,\[Alpha]3}],Sum[
(* Since the double zero mode contribution as in (5.100) is symmetric under 1<->3, we only need to apply cyclic permutations. *)
pri=Permute[\[Eta]ri,cperm];
p\[Mu]i=Permute[h\[Mu]i,cperm];(* Choose i^th permutation of residue classes *)
p\[Rho]i=Permute[{\[Rho]1,\[Rho]2,\[Rho]3},cperm];
p\[Alpha]i=Permute[{\[Alpha]1,\[Alpha]2,\[Alpha]3},cperm];
1/3  zzIndTh[q,\[Kappa],pri,p\[Mu]i,p\[Rho]i,\[Alpha],p\[Alpha]i,NMax],{cperm,GroupElements[CyclicGroup[3]]}],0])thN[q,1,dr,\[Nu]5,NMax]DThAn2[[di[[1]],\[Alpha]1+1]]DThAn2[[di[[2]],\[Alpha]2+1]]DThAn2[[di[[3]],\[Alpha]3+1]],{\[Alpha],0,r/r0-1},{\[Alpha]1,0,di[[1]]-1},{\[Alpha]2,0,di[[2]]-1},{\[Alpha]3,0,di[[3]]-1}]

];
(* The observed precision of this module is for the NMax+1 first terms. *)


==> computeAn.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    285279,       8158]
NotebookOptionsPosition[    280095,       8075]
NotebookOutlinePosition[    280496,       8091]
CellTagsIndexPosition[    280453,       8088]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "Theta-series-An.m"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "CYlib.m"}]}], "Input",
 CellChangeTimes->{{3.9211393155651555`*^9, 3.921139347168526*^9}, {
  3.9212297025742307`*^9, 3.9212297031657295`*^9}, {3.9220845727785883`*^9, 
  3.922084578140436*^9}},
 CellLabel->
  "In[971]:=",ExpressionUUID->"e7a97bb0-fb19-460b-ba77-a355b6a0de39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Each", " ", "group", " ", "of", " ", "cells", " ", "computes", " ", 
    "either", " ", "the", " ", 
    SubscriptBox["A", 
     RowBox[{"n", "-", "1"}]], " ", "theta", " ", "series", " ", 
    RowBox[{"(", "5.45", ")"}], " ", "or", " ", "its", " ", "derivative", " ", 
    RowBox[{
     RowBox[{"(", "5.70", ")"}], "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Each", " ", "group", " ", "uses", " ", "one", " ", "of", " ", "the", " ", 
    "choices", " ", "for", " ", "the", " ", "vector", " ", "t", " ", "shown", 
    " ", "in", " ", 
    RowBox[{
     RowBox[{"(", "5.18", ")"}], "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "In", " ", "order", " ", "to", " ", "do", " ", "a", " ", "computation"}], 
    ",", " ", 
    RowBox[{
    "ungroup", " ", "the", " ", "relevant", " ", "cells", " ", "and", " ", 
     "set", " ", "the", " ", "desired", " ", "values", " ", "for", " ", "n", 
     " ", "and", " ", "NMax"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Typically", " ", 
     RowBox[{"it", "'"}], "s", " ", "enough", " ", "to", " ", "take", " ", 
     "NMax"}], "=", 
    RowBox[{
    "7", " ", "to", " ", "be", " ", "sure", " ", "of", " ", "at", " ", 
     "least", " ", "20", " ", 
     RowBox[{"terms", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "If", " ", "you", " ", "compute", " ", "a", " ", "new", " ", "result"}], 
    ",", " ", 
    RowBox[{
    "store", " ", "it", " ", "in", " ", "the", " ", "corresponding", " ", 
     "variable", " ", "in", " ", "the", " ", "\"\<Theta-series-An.m\>\"", " ", 
     RowBox[{"file", "."}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.943674038199818*^9, 3.943674120148184*^9}, {
   3.943674185130828*^9, 3.9436742010670786`*^9}, 3.9436889446145887`*^9, 
   3.9436890425120416`*^9, {3.943689124900323*^9, 
   3.9436891554775667`*^9}},ExpressionUUID->"878d8f95-ef48-47a1-b6c6-\
ab79df85171e"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Results", " ", "and", " ", "their", " ", "corresponding", " ", 
    "variables"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{" ", 
      RowBox[{"The", " ", 
       SubscriptBox["A", 
        RowBox[{"n", "-", "1", " "}]], "Theta", " ", "series", " ", 
       RowBox[{"(", "5.45", ")"}], " ", "with", " ", "the", " ", "choice", 
       " ", "b"}], ")"}], " ", "in", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", "5.18", ")"}], " ", "--"}], "--"}], "--"}], "--"}], 
         "--"}], "--"}], "--"}], "--"}]}], "->", " ", "ThAn1"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{" ", 
      RowBox[{"The", " ", 
       SubscriptBox["A", 
        RowBox[{"n", "-", "1", " "}]], "Theta", " ", "series", " ", 
       RowBox[{"(", "5.45", ")"}], " ", "with", " ", "the", " ", "choice", 
       " ", "a"}], ")"}], " ", "in", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", "5.18", ")"}], " ", "--"}], "--"}], "--"}], "--"}], 
         "--"}], "--"}], "--"}], "--"}]}], "->", " ", "ThAn2"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{" ", 
      RowBox[{"The", " ", "modular", " ", "derivative", " ", "of", " ", 
       SubscriptBox["A", 
        RowBox[{"n", "-", "1"}]], 
       RowBox[{"(", "5.70", ")"}], " ", "with", " ", "the", " ", "choice", 
       " ", "b"}], ")"}], " ", "in", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", "5.18", ")"}], " ", "--"}], "--"}], "--"}], "--"}]}], "->",
     " ", "DThAn1"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{" ", 
      RowBox[{"The", " ", "modular", " ", "derivative", " ", "of", " ", 
       SubscriptBox["A", 
        RowBox[{"n", "-", "1"}]], 
       RowBox[{"(", "5.70", ")"}], " ", "with", " ", "the", " ", "choice", 
       " ", "a"}], ")"}], " ", "in", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", "5.18", ")"}], " ", "--"}], "--"}], "--"}], "--"}]}], "->",
     " ", "DThAn2"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.943674207376729*^9, 3.943674257535029*^9}, {
  3.943674315184754*^9, 
  3.9436743999468174`*^9}},ExpressionUUID->"025a09e3-ab04-4e74-87ce-\
659063b247b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                 "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
          "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
   "*********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"**", "**"}], "**"}], "**", "**", "**", "**", "**", "**", 
     "**"}], "*", " ", "For", " ", "each", " ", "computation", " ", "the", 
    " ", "corresponding", " ", "cells", " ", "are", " ", "grouped"}], " ", 
   "******************)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**", "**", "**",
      "**", "**", "**", "**", "**", "**"}], "*", " ", "Ungroup", " ", "cells",
     " ", "to", " ", 
    RowBox[{
    "use", " ", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**"}], "*", "*", 
    RowBox[{
     RowBox[{"**", "**"}], "**", "**"}]}], "*******)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                   "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
            "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
    "**"}], "******)"}]}]], "Input",
 CellChangeTimes->{{3.943623358537114*^9, 3.9436234571636105`*^9}, 
   3.943623901254915*^9, {3.9436744830535707`*^9, 
   3.9436745195030117`*^9}},ExpressionUUID->"36fa1b25-a252-4932-8ec8-\
85552211fcc4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{" ", 
    RowBox[{"Group", " ", "of", " ", "cells", " ", "computing", " ", 
     SubscriptBox["A", 
      RowBox[{"n", "-", "1", " "}]], "Theta", " ", "series", " ", 
     RowBox[{"(", "5.45", ")"}], " ", "with", " ", "the", " ", "choice", " ", 
     "b"}], ")"}], " ", "in", " ", 
   RowBox[{"(", "5.18", ")"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.943622382827319*^9, 3.943622485897577*^9}, {
   3.943622555452327*^9, 3.9436226197178726`*^9}, {3.9436227209167395`*^9, 
   3.943622742899502*^9}, {3.943622859321779*^9, 3.9436228900552626`*^9}, {
   3.9436234627117577`*^9, 3.9436234678749747`*^9}, 3.9436235571487756`*^9, {
   3.9436745310970592`*^9, 
   3.9436745762834115`*^9}},ExpressionUUID->"d7088795-f506-4be8-a822-\
2987f1823f1a"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NMax", "=", "7"}], ",", 
     RowBox[{"n", "=", "6"}]}], "}"}], ",", 
   RowBox[{
    RowBox[{"NewTh", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "ThAn1", "]"}], "<", "n"}], ",", 
      RowBox[{"ThAn1", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"ThAn1", ",", 
         RowBox[{"{", "}"}]}], "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<\[Mu]=\>\"", ",", "a"}], "]"}], ";", 
       RowBox[{"NewTh", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"NewTh", ",", 
          RowBox[{"FullSimplify", "[", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{"ThAnf2", "[", 
               RowBox[{"q", ",", "y", ",", 
                RowBox[{"Deft1", "[", "n", "]"}], ",", "n", ",", "a", ",", 
                "NMax"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
            RowBox[{"Assumptions", "->", 
             RowBox[{"y", ">", "0"}]}]}], "]"}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ThAn1", "[", 
      RowBox[{"[", "n", "]"}], "]"}], "=", "NewTh"}], ";"}]}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.92113937277077*^9, 3.921139375311413*^9}, {
   3.9211394155212317`*^9, 3.921139551496214*^9}, {3.921139592213151*^9, 
   3.921139596814927*^9}, {3.921139630423871*^9, 3.921139631024273*^9}, {
   3.921139671439393*^9, 3.921139672119697*^9}, {3.9211397316903477`*^9, 
   3.921139760216011*^9}, {3.9211398140889254`*^9, 3.9211399227709017`*^9}, {
   3.921139978265992*^9, 3.921139994553007*^9}, {3.9211401037520456`*^9, 
   3.9211401046001673`*^9}, {3.9211458436264453`*^9, 3.921145843772732*^9}, {
   3.921146026343708*^9, 3.921146027708278*^9}, {3.921146195107912*^9, 
   3.9211461960345964`*^9}, {3.92114647087028*^9, 3.9211464710040345`*^9}, {
   3.9211465116932087`*^9, 3.9211465120047646`*^9}, {3.9211689672817345`*^9, 
   3.9211689673487263`*^9}, {3.921228089286005*^9, 3.9212281101623387`*^9}, {
   3.9212282415053062`*^9, 3.9212282422692256`*^9}, 3.943622380922584*^9, 
   3.943689509184688*^9},
 CellLabel->
  "In[974]:=",ExpressionUUID->"61a7bbc5-0846-4aa7-98b4-e5aa33bdd4c7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["\[Mu]=", 0],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9436895362259436`*^9},
 CellLabel->
  "During evaluation of \
In[974]:=",ExpressionUUID->"00bd37bf-fa4e-4caa-9c26-2d8bd20559ff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["\[Mu]=", 1],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.943689547930657*^9},
 CellLabel->
  "During evaluation of \
In[974]:=",ExpressionUUID->"282ba7e4-3bf5-4e37-bf8d-a3521c328fcf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["\[Mu]=", 2],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9436895627421894`*^9},
 CellLabel->
  "During evaluation of \
In[974]:=",ExpressionUUID->"86406e65-d888-4a5d-98d6-9932c703467e"],

Cell[BoxData[
 TemplateBox[{
  "Series", "ztest1", 
   "\"Unable to decide whether numeric quantity \\!\\(\\*RowBox[{\\\"2\\\", \
\\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\
\"3\\\"}]]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}]}]\\) is equal to \
zero. Assuming it is.\"", 2, 974, 288, 30173832192976554823, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.943689563013188*^9},
 CellLabel->
  "During evaluation of \
In[974]:=",ExpressionUUID->"c39ec0b8-f33c-4c3e-aca9-a55f1eb3d54e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["\[Mu]=", 3],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9436895902104883`*^9},
 CellLabel->
  "During evaluation of \
In[974]:=",ExpressionUUID->"25f0a311-9448-463a-b312-87782da6e6da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["\[Mu]=", 4],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9436895993159375`*^9},
 CellLabel->
  "During evaluation of \
In[974]:=",ExpressionUUID->"b90ee54b-8639-49c4-84cc-878cf8049f62"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["\[Mu]=", 5],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.94368962967128*^9},
 CellLabel->
  "During evaluation of \
In[974]:=",ExpressionUUID->"72341875-e373-48a0-8311-33a5746aee56"],

Cell[BoxData[
 RowBox[{"Normal", "[", 
  RowBox[{"ThAn1", "[", 
   RowBox[{"[", "6", "]"}], "]"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9211396061837244`*^9, 3.9211396098367023`*^9}, {
   3.921146292048936*^9, 3.921146293799447*^9}, {3.921228140305053*^9, 
   3.921228141337345*^9}, {3.9212282207655616`*^9, 3.9212282387059364`*^9}, {
   3.9219915387547293`*^9, 3.9219915393267756`*^9}, {3.9219916920628223`*^9, 
   3.9219916950554857`*^9}, 3.943622380923579*^9},
 CellLabel->
  "In[975]:=",ExpressionUUID->"3931db19-5f5c-4d63-8980-3b3f88bb25e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["y", "6"]], "+", 
       SuperscriptBox["y", "6"]}], ")"}]}], "+", 
    RowBox[{"5", " ", "q", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       FractionBox["1", 
        SuperscriptBox["y", "6"]], "+", 
       SuperscriptBox["y", "6"]}], ")"}]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       FractionBox["1", 
        SuperscriptBox["y", "12"]], "+", 
       FractionBox["3", 
        SuperscriptBox["y", "6"]], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["y", "6"]}], "+", 
       SuperscriptBox["y", "12"]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"30", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "6"], "+", 
         SuperscriptBox["y", "12"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        SuperscriptBox["y", "6"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "12"]}]}], ")"}]}], 
     SuperscriptBox["y", "18"]], "+", 
    RowBox[{
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"60", "+", 
       FractionBox["25", 
        SuperscriptBox["y", "12"]], "+", 
       FractionBox["80", 
        SuperscriptBox["y", "6"]], "+", 
       RowBox[{"80", " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{"25", " ", 
        SuperscriptBox["y", "12"]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"60", " ", 
      SuperscriptBox["q", "20"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "8"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "6"], "+", 
         SuperscriptBox["y", "12"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        SuperscriptBox["y", "6"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "12"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["y", "8"], "+", 
        SuperscriptBox["y", "16"]}], ")"}]}], 
     SuperscriptBox["y", "30"]], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "9"], " ", 
     RowBox[{"(", 
      RowBox[{"28", "+", 
       FractionBox["7", 
        SuperscriptBox["y", "18"]], "+", 
       FractionBox["24", 
        SuperscriptBox["y", "12"]], "+", 
       FractionBox["12", 
        SuperscriptBox["y", "6"]], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["y", "12"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["y", "18"]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"60", " ", 
      SuperscriptBox["q", "5"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "6"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        SuperscriptBox["y", "18"], "+", 
        SuperscriptBox["y", "24"]}], ")"}]}], 
     SuperscriptBox["y", "12"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", "7"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        SuperscriptBox["y", "12"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "24"]}]}], ")"}]}], 
     SuperscriptBox["y", "18"]], "+", 
    RowBox[{
     SuperscriptBox["q", "15"], " ", 
     RowBox[{"(", 
      RowBox[{"260", "+", 
       FractionBox["1", 
        SuperscriptBox["y", "30"]], "+", 
       FractionBox["100", 
        SuperscriptBox["y", "24"]], "+", 
       FractionBox["110", 
        SuperscriptBox["y", "18"]], "+", 
       FractionBox["210", 
        SuperscriptBox["y", "12"]], "+", 
       FractionBox["175", 
        SuperscriptBox["y", "6"]], "+", 
       RowBox[{"175", " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{"210", " ", 
        SuperscriptBox["y", "12"]}], "+", 
       RowBox[{"110", " ", 
        SuperscriptBox["y", "18"]}], "+", 
       RowBox[{"100", " ", 
        SuperscriptBox["y", "24"]}], "+", 
       SuperscriptBox["y", "30"]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "36"]}]}], ")"}]}], 
     SuperscriptBox["y", "18"]], "+", 
    FractionBox[
     RowBox[{"30", " ", 
      SuperscriptBox["q", "11"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        SuperscriptBox["y", "48"]}], ")"}]}], 
     SuperscriptBox["y", "24"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", "10"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"46", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"46", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        SuperscriptBox["y", "48"]}], ")"}]}], 
     SuperscriptBox["y", "24"]], "+", 
    FractionBox[
     RowBox[{"30", " ", 
      SuperscriptBox["q", "14"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "48"]}]}], ")"}]}], 
     SuperscriptBox["y", "24"]], "+", 
    FractionBox[
     RowBox[{"20", " ", 
      SuperscriptBox["q", "13"], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "48"]}]}], ")"}]}], 
     SuperscriptBox["y", "24"]], "+", 
    FractionBox[
     RowBox[{"30", " ", 
      SuperscriptBox["q", "17"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "48"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "54"]}], "+", 
        SuperscriptBox["y", "60"]}], ")"}]}], 
     SuperscriptBox["y", "30"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", "16"], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"52", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"52", " ", 
         SuperscriptBox["y", "48"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "54"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "60"]}]}], ")"}]}], 
     SuperscriptBox["y", "30"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", "19"], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"23", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"41", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"33", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"33", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"41", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "48"]}], "+", 
        RowBox[{"23", " ", 
         SuperscriptBox["y", "54"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "60"]}]}], ")"}]}], 
     SuperscriptBox["y", "30"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", "12"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["y", "6"], "+", 
        SuperscriptBox["y", "12"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"15", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"23", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"28", "+", 
                 RowBox[{
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"23", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    SuperscriptBox["y", "6"]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "24"]], "+", 
    FractionBox[
     RowBox[{"30", " ", 
      SuperscriptBox["q", "18"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"10", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "6"], "+", 
                    SuperscriptBox["y", "12"]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "30"]]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"5", "/", "12"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["y", "5"]], "+", 
       RowBox[{"5", " ", "y"}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"17", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SuperscriptBox["y", "6"]}], ")"}]}], 
     SuperscriptBox["y", "5"]], "+", 
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"29", "/", "12"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", 
        SuperscriptBox["y", "11"]], "+", 
       FractionBox["30", 
        SuperscriptBox["y", "5"]], "+", 
       RowBox[{"30", " ", "y"}], "+", 
       RowBox[{"25", " ", 
        SuperscriptBox["y", "7"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"53", "/", "12"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["30", 
        SuperscriptBox["y", "11"]], "+", 
       FractionBox["60", 
        SuperscriptBox["y", "5"]], "+", 
       RowBox[{"60", " ", "y"}], "+", 
       RowBox[{"35", " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{"25", " ", 
        SuperscriptBox["y", "13"]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"41", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        SuperscriptBox["y", "18"]}], ")"}]}], 
     SuperscriptBox["y", "11"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"65", "/", "12"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "6"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "6"]}], "-", 
        SuperscriptBox["y", "12"], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "18"]}]}], ")"}]}], 
     SuperscriptBox["y", "17"]], "+", 
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"125", "/", "12"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["25", 
        SuperscriptBox["y", "23"]], "+", 
       FractionBox["90", 
        SuperscriptBox["y", "17"]], "+", 
       FractionBox["60", 
        SuperscriptBox["y", "11"]], "+", 
       FractionBox["130", 
        SuperscriptBox["y", "5"]], "+", 
       RowBox[{"180", " ", "y"}], "+", 
       RowBox[{"110", " ", 
        SuperscriptBox["y", "7"]}], "+", 
       RowBox[{"100", " ", 
        SuperscriptBox["y", "13"]}], "+", 
       RowBox[{"60", " ", 
        SuperscriptBox["y", "19"]}], "+", 
       SuperscriptBox["y", "25"]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"77", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        SuperscriptBox["y", "36"]}], ")"}]}], 
     SuperscriptBox["y", "17"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"113", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "36"]}]}], ")"}]}], 
     SuperscriptBox["y", "23"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"149", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "48"]}]}], ")"}]}], 
     SuperscriptBox["y", "23"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"185", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "48"]}]}], ")"}]}], 
     SuperscriptBox["y", "29"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"233", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"41", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"33", " ", 
         SuperscriptBox["y", "48"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["y", "54"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "60"]}]}], ")"}]}], 
     SuperscriptBox["y", "29"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"89", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"14", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 SuperscriptBox["y", "6"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["y", "6"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "17"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"101", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"21", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 RowBox[{
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"10", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    SuperscriptBox["y", "6"]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "17"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"161", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"21", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"20", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"36", "+", 
                 RowBox[{
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"33", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"21", "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["y", "12"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    SuperscriptBox["y", "6"]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "23"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"137", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", 
                 RowBox[{
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"13", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["y", "6"]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "23"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"197", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"20", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"30", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"35", "+", 
                 RowBox[{
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"44", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"42", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    SuperscriptBox["y", "6"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                    SuperscriptBox["y", "12"]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], 
     SuperscriptBox["y", "29"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"209", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"28", "+", 
                 RowBox[{
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"20", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    SuperscriptBox["y", "6"]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "29"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["q", 
       RowBox[{"173", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"18", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"32", "+", 
                 RowBox[{
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"24", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"35", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "6"], "+", 
                    SuperscriptBox["y", "12"]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "29"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"221", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"24", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"21", "+", 
                 RowBox[{
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"21", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"33", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"30", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    SuperscriptBox["y", "6"]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "29"]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["q", 
       RowBox[{"2", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "6"]}]}], ")"}]}], 
     SuperscriptBox["y", "4"]], "+", 
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"5", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["y", "10"]], "+", 
       FractionBox["30", 
        SuperscriptBox["y", "4"]], "+", 
       RowBox[{"25", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"8", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "12"]}]}], ")"}]}], 
     SuperscriptBox["y", "10"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"11", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        SuperscriptBox["y", "24"]}], ")"}]}], 
     SuperscriptBox["y", "10"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"17", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "30"]}]}], ")"}]}], 
     SuperscriptBox["y", "16"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"14", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "30"]}]}], ")"}]}], 
     SuperscriptBox["y", "16"]], "+", 
    FractionBox[
     RowBox[{"20", " ", 
      SuperscriptBox["q", 
       RowBox[{"23", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        SuperscriptBox["y", "36"]}], ")"}]}], 
     SuperscriptBox["y", "16"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["q", 
       RowBox[{"20", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"30", "+", 
        RowBox[{"120", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"105", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"120", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"90", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        SuperscriptBox["y", "36"]}], ")"}]}], 
     SuperscriptBox["y", "16"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"35", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"52", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        SuperscriptBox["y", "48"]}], ")"}]}], 
     SuperscriptBox["y", "22"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"38", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"23", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "48"]}]}], ")"}]}], 
     SuperscriptBox["y", "22"]], "+", 
    FractionBox[
     RowBox[{"20", " ", 
      SuperscriptBox["q", 
       RowBox[{"47", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "48"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "54"]}]}], ")"}]}], 
     SuperscriptBox["y", "28"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"44", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"35", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["y", "48"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "54"]}]}], ")"}]}], 
     SuperscriptBox["y", "28"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"50", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"52", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"82", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"66", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["y", "48"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "54"]}]}], ")"}]}], 
     SuperscriptBox["y", "28"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"53", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"22", "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"66", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"82", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"35", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["y", "48"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "54"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "60"]}]}], ")"}]}], 
     SuperscriptBox["y", "28"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"26", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SuperscriptBox["y", "6"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["y", "12"]}], "+", 
              SuperscriptBox["y", "18"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["y", "24"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "22"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"41", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"23", "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["y", "6"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["y", "12"]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["y", "18"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["y", "24"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["y", "30"]}], "+", 
                 SuperscriptBox["y", "36"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
        ")"}]}], 
     SuperscriptBox["y", "28"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"29", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"20", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"30", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"46", "+", 
                 RowBox[{
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"22", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"14", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["y", "12"]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "22"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["q", 
       RowBox[{"32", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"60", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"21", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"14", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"18", "+", 
                 RowBox[{
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"26", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    SuperscriptBox["y", "6"]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "22"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["q", 
       RowBox[{"56", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"90", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"52", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"35", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"96", "+", 
                 RowBox[{
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"66", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"64", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"60", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"72", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    SuperscriptBox["y", "6"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "28"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["q", 
       RowBox[{"59", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"30", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"72", "+", 
                 RowBox[{
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"42", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"96", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"43", "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["y", "12"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    SuperscriptBox["y", "6"], "+", 
                    SuperscriptBox["y", "12"]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "34"]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"3", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "6"]}], ")"}]}], 
     SuperscriptBox["y", "3"]], "+", 
    FractionBox[
     RowBox[{"30", " ", 
      SuperscriptBox["q", 
       RowBox[{"11", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "6"], "+", 
        SuperscriptBox["y", "12"]}], ")"}]}], 
     SuperscriptBox["y", "9"]], "+", 
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"15", "/", "4"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["y", "15"]], "+", 
       FractionBox["30", 
        SuperscriptBox["y", "9"]], "+", 
       FractionBox["35", 
        SuperscriptBox["y", "3"]], "+", 
       RowBox[{"35", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["y", "9"]}], "+", 
       SuperscriptBox["y", "15"]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"7", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        SuperscriptBox["y", "18"]}], ")"}]}], 
     SuperscriptBox["y", "9"]], "+", 
    FractionBox[
     RowBox[{"20", " ", 
      SuperscriptBox["q", 
       RowBox[{"27", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "24"]}]}], ")"}]}], 
     SuperscriptBox["y", "15"]], "+", 
    FractionBox[
     RowBox[{"30", " ", 
      SuperscriptBox["q", 
       RowBox[{"23", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        SuperscriptBox["y", "30"]}], ")"}]}], 
     SuperscriptBox["y", "15"]], "+", 
    FractionBox[
     RowBox[{"30", " ", 
      SuperscriptBox["q", 
       RowBox[{"35", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        SuperscriptBox["y", "36"]}], ")"}]}], 
     SuperscriptBox["y", "21"]], "+", 
    FractionBox[
     RowBox[{"30", " ", 
      SuperscriptBox["q", 
       RowBox[{"59", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["y", "3"], "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "3"], "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "36"]}]}], ")"}]}], 
     SuperscriptBox["y", "27"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"43", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "36"]}]}], ")"}]}], 
     SuperscriptBox["y", "21"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"31", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        SuperscriptBox["y", "42"]}], ")"}]}], 
     SuperscriptBox["y", "21"]], "+", 
    FractionBox[
     RowBox[{"30", " ", 
      SuperscriptBox["q", 
       RowBox[{"47", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "42"]}]}], ")"}]}], 
     SuperscriptBox["y", "21"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"39", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "42"]}]}], ")"}]}], 
     SuperscriptBox["y", "21"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"51", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        SuperscriptBox["y", "48"]}], ")"}]}], 
     SuperscriptBox["y", "27"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"67", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"29", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "48"]}]}], ")"}]}], 
     SuperscriptBox["y", "27"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"63", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"35", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"35", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "48"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "54"]}]}], ")"}]}], 
     SuperscriptBox["y", "27"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"75", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "48"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "54"]}], "+", 
        SuperscriptBox["y", "60"]}], ")"}]}], 
     SuperscriptBox["y", "33"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"19", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 SuperscriptBox["y", "6"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], 
     SuperscriptBox["y", "15"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"55", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"21", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"26", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"32", "+", 
                 RowBox[{
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"48", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    SuperscriptBox["y", "6"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["y", "12"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["y", "18"]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "27"]], "+", 
    FractionBox[
     RowBox[{"30", " ", 
      SuperscriptBox["q", 
       RowBox[{"71", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", 
                 RowBox[{
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"10", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    SuperscriptBox["y", "6"]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "27"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"79", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"20", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"32", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"44", "+", 
                 RowBox[{
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"66", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"43", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"43", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"66", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"44", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"32", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["y", "6"]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "33"]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"2", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SuperscriptBox["y", "6"]}], ")"}]}], 
     SuperscriptBox["y", "2"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["q", 
       RowBox[{"5", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        SuperscriptBox["y", "18"]}], ")"}]}], 
     SuperscriptBox["y", "8"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"8", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "18"]}]}], ")"}]}], 
     SuperscriptBox["y", "8"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"11", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "24"]}]}], ")"}]}], 
     SuperscriptBox["y", "14"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"14", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        SuperscriptBox["y", "30"]}], ")"}]}], 
     SuperscriptBox["y", "14"]], "+", 
    FractionBox[
     RowBox[{"20", " ", 
      SuperscriptBox["q", 
       RowBox[{"23", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "36"]}]}], ")"}]}], 
     SuperscriptBox["y", "20"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"26", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        SuperscriptBox["y", "42"]}], ")"}]}], 
     SuperscriptBox["y", "20"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"35", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"52", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "48"]}]}], ")"}]}], 
     SuperscriptBox["y", "26"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"38", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"23", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "48"]}]}], ")"}]}], 
     SuperscriptBox["y", "26"]], "+", 
    FractionBox[
     RowBox[{"20", " ", 
      SuperscriptBox["q", 
       RowBox[{"47", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "48"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "54"]}]}], ")"}]}], 
     SuperscriptBox["y", "26"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"44", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"16", "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"35", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "48"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "54"]}]}], ")"}]}], 
     SuperscriptBox["y", "26"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"56", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"66", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"96", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"35", " ", 
         SuperscriptBox["y", "48"]}], "+", 
        RowBox[{"52", " ", 
         SuperscriptBox["y", "54"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "60"]}]}], ")"}]}], 
     SuperscriptBox["y", "32"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"59", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"12", "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"43", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"96", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["y", "48"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["y", "54"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "60"]}], "+", 
        SuperscriptBox["y", "66"]}], ")"}]}], 
     SuperscriptBox["y", "32"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"17", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"10", "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    SuperscriptBox["y", "6"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "14"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["q", 
       RowBox[{"20", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"16", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"8", "+", 
                 RowBox[{
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["y", "6"]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "20"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["q", 
       RowBox[{"29", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"60", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"21", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"42", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"22", "+", 
                 RowBox[{
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"46", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                    SuperscriptBox["y", "12"]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "20"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["q", 
       RowBox[{"32", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"60", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"36", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"52", "+", 
                 RowBox[{
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"36", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"28", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "20"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"41", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"18", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"18", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"21", "+", 
                 RowBox[{
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"24", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"33", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    SuperscriptBox["y", "6"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                    SuperscriptBox["y", "12"]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "26"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"53", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"21", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"48", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"35", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"41", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"30", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"30", "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                    SuperscriptBox["y", "12"], "+", 
                    SuperscriptBox["y", "18"]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], 
     SuperscriptBox["y", "32"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"50", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"20", "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"26", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"66", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"24", "+", 
                 RowBox[{
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"82", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"42", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"52", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"32", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    SuperscriptBox["y", "6"]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "26"]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["q", 
       RowBox[{"5", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        SuperscriptBox["y", "6"]}], ")"}]}], "y"], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"17", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "6"]}]}], ")"}]}], 
     SuperscriptBox["y", "7"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"65", "/", "12"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "6"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"6", "-", 
        SuperscriptBox["y", "6"], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        SuperscriptBox["y", "18"]}], ")"}]}], 
     SuperscriptBox["y", "13"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"29", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        SuperscriptBox["y", "18"]}], ")"}]}], 
     SuperscriptBox["y", "7"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"89", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "30"]}]}], ")"}]}], 
     SuperscriptBox["y", "19"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"113", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        SuperscriptBox["y", "36"]}], ")"}]}], 
     SuperscriptBox["y", "19"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"77", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "36"]}]}], ")"}]}], 
     SuperscriptBox["y", "19"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"149", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "48"]}]}], ")"}]}], 
     SuperscriptBox["y", "25"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"161", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"33", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "48"]}]}], ")"}]}], 
     SuperscriptBox["y", "25"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"173", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"12", "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"35", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "48"]}], "+", 
        SuperscriptBox["y", "54"]}], ")"}]}], 
     SuperscriptBox["y", "25"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"221", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"33", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "48"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "54"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "60"]}]}], ")"}]}], 
     SuperscriptBox["y", "31"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"197", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"35", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["y", "48"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "54"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "60"]}]}], ")"}]}], 
     SuperscriptBox["y", "31"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"233", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"33", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"41", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["y", "30"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["y", "36"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["y", "42"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "48"]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["y", "54"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "60"]}]}], ")"}]}], 
     SuperscriptBox["y", "31"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["q", 
       RowBox[{"125", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           RowBox[{"22", " ", 
            SuperscriptBox["y", "12"]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["y", "18"]}], "+", 
           RowBox[{"26", " ", 
            SuperscriptBox["y", "24"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["y", "30"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["y", "36"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["y", "42"]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "25"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"41", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["y", "6"], "+", 
              SuperscriptBox["y", "12"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "13"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"53", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["y", "6"]}], "+", 
              SuperscriptBox["y", "12"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "13"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"101", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"18", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"20", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"12", "+", 
                 RowBox[{
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"30", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    SuperscriptBox["y", "6"]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "19"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"137", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"13", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"13", "+", 
                 RowBox[{
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "6"], "+", 
                    SuperscriptBox["y", "12"]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "25"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"209", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"15", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"31", "+", 
                 RowBox[{
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"10", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"20", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    SuperscriptBox["y", "6"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"14", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["y", "12"]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "31"]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["q", 
       RowBox[{"185", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"12", "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"23", "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"21", "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"36", "+", 
                 RowBox[{
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"36", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"26", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"33", "+", 
                    RowBox[{
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"26", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["y", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["y", "6"]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], 
     SuperscriptBox["y", "25"]]}]}], "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.921991696258624*^9, 3.943622380923579*^9, 
  3.94368982056857*^9},
 CellLabel->
  "Out[975]=",ExpressionUUID->"53aa741b-52d7-472f-a94f-c9b4fb1ce34b"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{" ", 
    RowBox[{"Group", " ", "of", " ", "cells", " ", "computing", " ", 
     SubscriptBox["A", 
      RowBox[{"n", "-", "1", " "}]], "Theta", " ", "series", " ", 
     RowBox[{"(", "5.45", ")"}], " ", "with", " ", "the", " ", "choice", " ", 
     "a"}], ")"}], " ", "in", " ", 
   RowBox[{"(", "5.18", ")"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.943622652255048*^9, 3.943622683919363*^9}, {
   3.943622728772039*^9, 3.943622739609589*^9}, {3.943622898672743*^9, 
   3.9436229001497755`*^9}, {3.943623472957402*^9, 3.943623473777957*^9}, 
   3.943623558677599*^9, {3.9436745862664375`*^9, 
   3.943674592952346*^9}},ExpressionUUID->"383ef865-8347-4619-852f-\
04782625dc4f"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NMax", "=", "7"}], ",", 
     RowBox[{"n", "=", "6"}]}], "}"}], ",", 
   RowBox[{
    RowBox[{"NewTh", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "ThAn2", "]"}], "<", "n"}], ",", 
      RowBox[{"ThAn2", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"ThAn2", ",", 
         RowBox[{"{", "}"}]}], "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<\[Mu]=\>\"", ",", "a"}], "]"}], ";", 
       RowBox[{"NewTh", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"NewTh", ",", 
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{"ThAnf2", "[", 
               RowBox[{"q", ",", "y", ",", 
                RowBox[{"Deft2", "[", "n", "]"}], ",", "n", ",", "a", ",", 
                "NMax"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
            RowBox[{"Assumptions", "->", 
             RowBox[{"y", ">", "0"}]}]}], "]"}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ThAn2", "[", 
      RowBox[{"[", "n", "]"}], "]"}], "=", "NewTh"}], ";"}]}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.9211465319475465`*^9, 3.9211466223328023`*^9}, {
   3.9211466728477397`*^9, 3.921146687365528*^9}, {3.921146783060152*^9, 
   3.92114678749166*^9}, {3.9211470433822007`*^9, 3.921147043923356*^9}, {
   3.9212297358504105`*^9, 3.9212297359756927`*^9}, {3.9212297741222687`*^9, 
   3.921229783401114*^9}, {3.921229973869982*^9, 3.9212299745819674`*^9}, {
   3.9220364173710966`*^9, 3.9220364177573376`*^9}, {3.9220445031685505`*^9, 
   3.9220445042422576`*^9}, {3.922045014539754*^9, 3.922045015379758*^9}, {
   3.9220844990420446`*^9, 3.9220845029039593`*^9}, {3.922084608510971*^9, 
   3.9220846088954167`*^9}, {3.9220949876003456`*^9, 
   3.9220949882292666`*^9}, {3.922098788441178*^9, 3.9220987885647106`*^9}, {
   3.922098895892208*^9, 3.922098921179852*^9}, 3.943622683919363*^9, {
   3.9436899257564306`*^9, 3.9436899263445306`*^9}},
 CellLabel->
  "In[976]:=",ExpressionUUID->"837e9a3c-9ba3-4c41-b703-70ec41bb85df"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["\[Mu]=", 0],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.9220989381035666`*^9, 3.9436226839203777`*^9, 
  3.9436899825215125`*^9},
 CellLabel->
  "During evaluation of \
In[976]:=",ExpressionUUID->"d52322bc-07a8-4403-a673-4c434bcaad01"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["\[Mu]=", 1],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.9220989381035666`*^9, 3.9436226839203777`*^9, 
  3.9436899891123724`*^9},
 CellLabel->
  "During evaluation of \
In[976]:=",ExpressionUUID->"5f23d388-c5ff-41a6-b888-5103e1163412"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["\[Mu]=", 2],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.9220989381035666`*^9, 3.9436226839203777`*^9, 
  3.943689997745883*^9},
 CellLabel->
  "During evaluation of \
In[976]:=",ExpressionUUID->"6b919d0b-9a85-4224-af0a-13cd3e13a78f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["\[Mu]=", 3],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.9220989381035666`*^9, 3.9436226839203777`*^9, 
  3.9436900150748405`*^9},
 CellLabel->
  "During evaluation of \
In[976]:=",ExpressionUUID->"839b032b-27af-402c-a1ad-b0dea8689192"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["\[Mu]=", 4],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.9220989381035666`*^9, 3.9436226839203777`*^9, 
  3.9436900186550903`*^9},
 CellLabel->
  "During evaluation of \
In[976]:=",ExpressionUUID->"93491388-c69c-411c-a6bf-174818484491"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Mu]=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["\[Mu]=", 5],
  Editable->False]], "Print",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.9220989381035666`*^9, 3.9436226839203777`*^9, 
  3.9436900345332575`*^9},
 CellLabel->
  "During evaluation of \
In[976]:=",ExpressionUUID->"670c850e-d9dd-420d-a880-a7625619f2b2"],

Cell[BoxData[
 RowBox[{"Normal", "[", 
  RowBox[{"ThAn2", "[", 
   RowBox[{"[", "6", "]"}], "]"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.9436899693711267`*^9, 3.943689974861969*^9}, 
   3.9436901014500628`*^9},
 CellLabel->
  "In[977]:=",ExpressionUUID->"3488a617-5b51-456a-a525-21afb794647b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "+", 
    RowBox[{"q", " ", 
     RowBox[{"(", 
      RowBox[{"12", "+", 
       FractionBox["9", 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"12", "+", 
       FractionBox["1", 
        SuperscriptBox["y", "6"]], "+", 
       FractionBox["18", 
        SuperscriptBox["y", "4"]], "+", 
       FractionBox["45", 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"45", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       SuperscriptBox["y", "6"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"84", "+", 
       FractionBox["12", 
        SuperscriptBox["y", "6"]], "+", 
       FractionBox["45", 
        SuperscriptBox["y", "4"]], "+", 
       FractionBox["36", 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"45", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"9", " ", 
      SuperscriptBox["q", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        SuperscriptBox["y", "8"]}], ")"}]}], 
     SuperscriptBox["y", "4"]], "+", 
    RowBox[{
     SuperscriptBox["q", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"36", "+", 
       FractionBox["9", 
        SuperscriptBox["y", "8"]], "+", 
       FractionBox["12", 
        SuperscriptBox["y", "6"]], "+", 
       FractionBox["72", 
        SuperscriptBox["y", "4"]], "+", 
       FractionBox["54", 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"54", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"72", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "9"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       FractionBox["3", 
        SuperscriptBox["y", "10"]], "+", 
       FractionBox["12", 
        SuperscriptBox["y", "8"]], "+", 
       FractionBox["12", 
        SuperscriptBox["y", "6"]], "+", 
       FractionBox["24", 
        SuperscriptBox["y", "4"]], "+", 
       FractionBox["42", 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"42", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["y", "10"]}]}], ")"}]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "10"], " ", 
     RowBox[{"(", 
      RowBox[{"36", "+", 
       FractionBox["3", 
        SuperscriptBox["y", "10"]], "+", 
       FractionBox["12", 
        SuperscriptBox["y", "8"]], "+", 
       FractionBox["16", 
        SuperscriptBox["y", "6"]], "+", 
       FractionBox["21", 
        SuperscriptBox["y", "4"]], "+", 
       FractionBox["15", 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"21", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["y", "10"]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"36", " ", 
      SuperscriptBox["q", "5"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        SuperscriptBox["y", "10"], "+", 
        SuperscriptBox["y", "12"]}], ")"}]}], 
     SuperscriptBox["y", "6"]], "+", 
    RowBox[{
     SuperscriptBox["q", "12"], " ", 
     RowBox[{"(", 
      RowBox[{"84", "+", 
       FractionBox["1", 
        SuperscriptBox["y", "12"]], "+", 
       FractionBox["36", 
        SuperscriptBox["y", "10"]], "+", 
       FractionBox["126", 
        SuperscriptBox["y", "8"]], "+", 
       FractionBox["12", 
        SuperscriptBox["y", "6"]], "+", 
       FractionBox["189", 
        SuperscriptBox["y", "4"]], "+", 
       FractionBox["144", 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"144", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"189", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{"126", " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["y", "10"]}], "+", 
       SuperscriptBox["y", "12"]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["q", "7"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "16"]}]}], ")"}]}], 
     SuperscriptBox["y", "8"]], "+", 
    FractionBox[
     RowBox[{"9", " ", 
      SuperscriptBox["q", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "16"]}]}], ")"}]}], 
     SuperscriptBox["y", "8"]], "+", 
    FractionBox[
     RowBox[{"9", " ", 
      SuperscriptBox["q", "11"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "20"]}]}], ")"}]}], 
     SuperscriptBox["y", "10"]], "+", 
    FractionBox[
     RowBox[{"12", " ", 
      SuperscriptBox["q", "13"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        SuperscriptBox["y", "24"]}], ")"}]}], 
     SuperscriptBox["y", "12"]], "+", 
    FractionBox[
     RowBox[{"18", " ", 
      SuperscriptBox["q", "14"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "24"]}]}], ")"}]}], 
     SuperscriptBox["y", "12"]], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["q", "15"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "24"]}]}], ")"}]}], 
     SuperscriptBox["y", "12"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", "16"], " ", 
      RowBox[{"(", 
       RowBox[{"28", "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"63", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"84", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"124", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"84", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"63", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["y", "24"]}]}], ")"}]}], 
     SuperscriptBox["y", "12"]], "+", 
    FractionBox[
     RowBox[{"36", " ", 
      SuperscriptBox["q", "20"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "26"]}], "+", 
        SuperscriptBox["y", "28"]}], ")"}]}], 
     SuperscriptBox["y", "14"]], "+", 
    FractionBox[
     RowBox[{"9", " ", 
      SuperscriptBox["q", "17"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "26"]}], "+", 
        SuperscriptBox["y", "28"]}], ")"}]}], 
     SuperscriptBox["y", "14"]], "+", 
    FractionBox[
     RowBox[{"9", " ", 
      SuperscriptBox["q", "18"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "26"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "28"]}]}], ")"}]}], 
     SuperscriptBox["y", "14"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", "19"], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"63", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"124", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"120", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"120", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"124", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"63", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["y", "26"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "28"]}]}], ")"}]}], 
     SuperscriptBox["y", "14"]]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"5", "/", "12"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "y"], "+", 
       RowBox[{"3", " ", "y"}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"17", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "4"]}]}], ")"}]}], 
     SuperscriptBox["y", "3"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"29", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        SuperscriptBox["y", "8"]}], ")"}]}], 
     SuperscriptBox["y", "5"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"65", "/", "12"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"7", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "4"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "8"]}]}], ")"}]}], 
     SuperscriptBox["y", "7"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"41", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "8"]}]}], ")"}]}], 
     SuperscriptBox["y", "5"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"53", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        SuperscriptBox["y", "12"]}], ")"}]}], 
     SuperscriptBox["y", "7"]], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["q", 
       RowBox[{"77", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "12"]}]}], ")"}]}], 
     SuperscriptBox["y", "7"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"89", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "16"]}]}], ")"}]}], 
     SuperscriptBox["y", "9"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"101", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "16"]}]}], ")"}]}], 
     SuperscriptBox["y", "9"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"113", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"34", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "16"]}]}], ")"}]}], 
     SuperscriptBox["y", "9"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"125", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        SuperscriptBox["y", "20"]}], ")"}]}], 
     SuperscriptBox["y", "11"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"137", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"37", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"37", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "20"]}]}], ")"}]}], 
     SuperscriptBox["y", "11"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"149", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"37", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        SuperscriptBox["y", "10"], "+", 
        RowBox[{"37", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "20"]}]}], ")"}]}], 
     SuperscriptBox["y", "11"]], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["q", 
       RowBox[{"161", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "20"]}]}], ")"}]}], 
     SuperscriptBox["y", "11"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"173", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        SuperscriptBox["y", "24"]}], ")"}]}], 
     SuperscriptBox["y", "13"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"185", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "24"]}]}], ")"}]}], 
     SuperscriptBox["y", "13"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"197", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"33", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "24"]}]}], ")"}]}], 
     SuperscriptBox["y", "13"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"221", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"14", "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"62", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["y", "24"]}]}], ")"}]}], 
     SuperscriptBox["y", "13"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"209", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"18", "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"66", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"66", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "24"]}]}], ")"}]}], 
     SuperscriptBox["y", "13"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"233", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"58", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"62", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"62", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"58", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["y", "26"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "28"]}]}], ")"}]}], 
     SuperscriptBox["y", "15"]]}], ",", 
   RowBox[{
    RowBox[{"3", " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       FractionBox["1", 
        SuperscriptBox["y", "2"]], "+", 
       SuperscriptBox["y", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"11", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{"36", "+", 
       FractionBox["9", 
        SuperscriptBox["y", "6"]], "+", 
       FractionBox["24", 
        SuperscriptBox["y", "4"]], "+", 
       FractionBox["54", 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"54", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"5", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        SuperscriptBox["y", "8"]}], ")"}]}], 
     SuperscriptBox["y", "4"]], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{"18", "+", 
       FractionBox["1", 
        SuperscriptBox["y", "8"]], "+", 
       FractionBox["15", 
        SuperscriptBox["y", "6"]], "+", 
       FractionBox["14", 
        SuperscriptBox["y", "4"]], "+", 
       FractionBox["31", 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"31", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["y", "6"]}], "+", 
       SuperscriptBox["y", "8"]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"8", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "8"]}]}], ")"}]}], 
     SuperscriptBox["y", "4"]], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", 
      RowBox[{"20", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{"42", "+", 
       FractionBox["7", 
        SuperscriptBox["y", "8"]], "+", 
       FractionBox["12", 
        SuperscriptBox["y", "6"]], "+", 
       FractionBox["31", 
        SuperscriptBox["y", "4"]], "+", 
       FractionBox["20", 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"31", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", 
      RowBox[{"26", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{"42", "+", 
       FractionBox["1", 
        SuperscriptBox["y", "10"]], "+", 
       FractionBox["18", 
        SuperscriptBox["y", "8"]], "+", 
       FractionBox["18", 
        SuperscriptBox["y", "6"]], "+", 
       FractionBox["36", 
        SuperscriptBox["y", "4"]], "+", 
       FractionBox["31", 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"31", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["y", "8"]}], "+", 
       SuperscriptBox["y", "10"]}], ")"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", 
      RowBox[{"32", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{"63", "+", 
       FractionBox["8", 
        SuperscriptBox["y", "10"]], "+", 
       FractionBox["31", 
        SuperscriptBox["y", "8"]], "+", 
       FractionBox["24", 
        SuperscriptBox["y", "6"]], "+", 
       FractionBox["56", 
        SuperscriptBox["y", "4"]], "+", 
       FractionBox["32", 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"56", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{"31", " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["y", "10"]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["q", 
       RowBox[{"14", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "12"]}]}], ")"}]}], 
     SuperscriptBox["y", "6"]], "+", 
    FractionBox[
     RowBox[{"12", " ", 
      SuperscriptBox["q", 
       RowBox[{"23", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "16"]}]}], ")"}]}], 
     SuperscriptBox["y", "8"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"29", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "20"]}]}], ")"}]}], 
     SuperscriptBox["y", "10"]], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["q", 
       RowBox[{"35", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "20"]}]}], ")"}]}], 
     SuperscriptBox["y", "10"]], "+", 
    FractionBox[
     RowBox[{"12", " ", 
      SuperscriptBox["q", 
       RowBox[{"47", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "24"]}]}], ")"}]}], 
     SuperscriptBox["y", "12"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"38", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "24"]}]}], ")"}]}], 
     SuperscriptBox["y", "12"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"41", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"63", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"90", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"90", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"63", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "24"]}]}], ")"}]}], 
     SuperscriptBox["y", "12"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"44", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"90", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"84", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"90", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "24"]}]}], ")"}]}], 
     SuperscriptBox["y", "12"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"50", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"93", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "26"]}], "+", 
        SuperscriptBox["y", "28"]}], ")"}]}], 
     SuperscriptBox["y", "14"]], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["q", 
       RowBox[{"56", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"49", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"49", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "26"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "28"]}]}], ")"}]}], 
     SuperscriptBox["y", "14"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"53", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"84", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"98", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"98", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"84", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "26"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "28"]}]}], ")"}]}], 
     SuperscriptBox["y", "14"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"59", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"18", "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"93", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"90", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"90", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"93", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "26"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "28"]}]}], ")"}]}], 
     SuperscriptBox["y", "14"]]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"3", "/", "4"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["y", "3"]], "+", 
       FractionBox["9", "y"], "+", 
       RowBox[{"9", " ", "y"}], "+", 
       SuperscriptBox["y", "3"]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["q", 
       RowBox[{"7", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SuperscriptBox["y", "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "4"]}]}], ")"}]}], 
     SuperscriptBox["y", "3"]], "+", 
    FractionBox[
     RowBox[{"9", " ", 
      SuperscriptBox["q", 
       RowBox[{"11", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        SuperscriptBox["y", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"], "+", 
        SuperscriptBox["y", "4"], "+", 
        SuperscriptBox["y", "6"]}], ")"}]}], 
     SuperscriptBox["y", "5"]], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["q", 
       RowBox[{"15", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        SuperscriptBox["y", "2"], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "4"]}], "-", 
        SuperscriptBox["y", "6"], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "8"]}]}], ")"}]}], 
     SuperscriptBox["y", "5"]], "+", 
    FractionBox[
     RowBox[{"18", " ", 
      SuperscriptBox["q", 
       RowBox[{"23", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        SuperscriptBox["y", "10"], "+", 
        SuperscriptBox["y", "12"]}], ")"}]}], 
     SuperscriptBox["y", "7"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"19", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "12"]}]}], ")"}]}], 
     SuperscriptBox["y", "7"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["q", 
       RowBox[{"27", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"118", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        SuperscriptBox["y", "16"]}], ")"}]}], 
     SuperscriptBox["y", "9"]], "+", 
    FractionBox[
     RowBox[{"18", " ", 
      SuperscriptBox["q", 
       RowBox[{"35", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "16"]}]}], ")"}]}], 
     SuperscriptBox["y", "9"]], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["q", 
       RowBox[{"31", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        SuperscriptBox["y", "8"], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "16"]}]}], ")"}]}], 
     SuperscriptBox["y", "9"]], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["q", 
       RowBox[{"39", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "4"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "8"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "16"]}]}], ")"}]}], 
     SuperscriptBox["y", "9"]], "+", 
    FractionBox[
     RowBox[{"18", " ", 
      SuperscriptBox["q", 
       RowBox[{"47", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        SuperscriptBox["y", "4"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        SuperscriptBox["y", "16"], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        SuperscriptBox["y", "20"]}], ")"}]}], 
     SuperscriptBox["y", "11"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"43", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"47", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"47", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "20"]}]}], ")"}]}], 
     SuperscriptBox["y", "11"]], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["q", 
       RowBox[{"55", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "20"]}]}], ")"}]}], 
     SuperscriptBox["y", "11"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"51", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"15", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"50", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["y", "16"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "20"]}]}], ")"}]}], 
     SuperscriptBox["y", "11"]], "+", 
    FractionBox[
     RowBox[{"9", " ", 
      SuperscriptBox["q", 
       RowBox[{"59", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        SuperscriptBox["y", "24"]}], ")"}]}], 
     SuperscriptBox["y", "13"]], "+", 
    FractionBox[
     RowBox[{"18", " ", 
      SuperscriptBox["q", 
       RowBox[{"71", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        SuperscriptBox["y", "6"], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        SuperscriptBox["y", "18"], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "24"]}]}], ")"}]}], 
     SuperscriptBox["y", "13"]], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["q", 
       RowBox[{"63", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["y", "6"]}], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox["y", "14"]}], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["y", "18"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "24"]}]}], ")"}]}], 
     SuperscriptBox["y", "13"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"67", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"69", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"55", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"55", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"69", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "24"]}]}], ")"}]}], 
     SuperscriptBox["y", "13"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["q", 
       RowBox[{"75", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"71", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"55", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"29", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"223", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["y", "10"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"380", " ", 
         SuperscriptBox["y", "14"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"223", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"29", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"55", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"71", " ", 
         SuperscriptBox["y", "26"]}], "+", 
        SuperscriptBox["y", "28"]}], ")"}]}], 
     SuperscriptBox["y", "15"]], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["q", 
       RowBox[{"79", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"23", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"23", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "26"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "28"]}]}], ")"}]}], 
     SuperscriptBox["y", "15"]]}], ",", 
   RowBox[{
    RowBox[{"3", " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       FractionBox["1", 
        SuperscriptBox["y", "2"]], "+", 
       SuperscriptBox["y", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"11", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{"36", "+", 
       FractionBox["9", 
        SuperscriptBox["y", "6"]], "+", 
       FractionBox["24", 
        SuperscriptBox["y", "4"]], "+", 
       FractionBox["54", 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"54", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"5", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        SuperscriptBox["y", "8"]}], ")"}]}], 
     SuperscriptBox["y", "4"]], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", 
      RowBox[{"17", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{"18", "+", 
       FractionBox["1", 
        SuperscriptBox["y", "8"]], "+", 
       FractionBox["15", 
        SuperscriptBox["y", "6"]], "+", 
       FractionBox["14", 
        SuperscriptBox["y", "4"]], "+", 
       FractionBox["31", 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"31", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["y", "6"]}], "+", 
       SuperscriptBox["y", "8"]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"8", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "8"]}]}], ")"}]}], 
     SuperscriptBox["y", "4"]], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", 
      RowBox[{"20", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{"42", "+", 
       FractionBox["7", 
        SuperscriptBox["y", "8"]], "+", 
       FractionBox["12", 
        SuperscriptBox["y", "6"]], "+", 
       FractionBox["31", 
        SuperscriptBox["y", "4"]], "+", 
       FractionBox["20", 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"31", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", 
      RowBox[{"26", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{"42", "+", 
       FractionBox["1", 
        SuperscriptBox["y", "10"]], "+", 
       FractionBox["18", 
        SuperscriptBox["y", "8"]], "+", 
       FractionBox["18", 
        SuperscriptBox["y", "6"]], "+", 
       FractionBox["36", 
        SuperscriptBox["y", "4"]], "+", 
       FractionBox["31", 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"31", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["y", "8"]}], "+", 
       SuperscriptBox["y", "10"]}], ")"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", 
      RowBox[{"32", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{"63", "+", 
       FractionBox["8", 
        SuperscriptBox["y", "10"]], "+", 
       FractionBox["31", 
        SuperscriptBox["y", "8"]], "+", 
       FractionBox["24", 
        SuperscriptBox["y", "6"]], "+", 
       FractionBox["56", 
        SuperscriptBox["y", "4"]], "+", 
       FractionBox["32", 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"56", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["y", "6"]}], "+", 
       RowBox[{"31", " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["y", "10"]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["q", 
       RowBox[{"14", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "12"]}]}], ")"}]}], 
     SuperscriptBox["y", "6"]], "+", 
    FractionBox[
     RowBox[{"12", " ", 
      SuperscriptBox["q", 
       RowBox[{"23", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "16"]}]}], ")"}]}], 
     SuperscriptBox["y", "8"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"29", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "20"]}]}], ")"}]}], 
     SuperscriptBox["y", "10"]], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["q", 
       RowBox[{"35", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "20"]}]}], ")"}]}], 
     SuperscriptBox["y", "10"]], "+", 
    FractionBox[
     RowBox[{"12", " ", 
      SuperscriptBox["q", 
       RowBox[{"47", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "24"]}]}], ")"}]}], 
     SuperscriptBox["y", "12"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"38", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "24"]}]}], ")"}]}], 
     SuperscriptBox["y", "12"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"41", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"63", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"90", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"90", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"63", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "24"]}]}], ")"}]}], 
     SuperscriptBox["y", "12"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"44", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"90", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"84", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"90", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "24"]}]}], ")"}]}], 
     SuperscriptBox["y", "12"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"50", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"93", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "26"]}], "+", 
        SuperscriptBox["y", "28"]}], ")"}]}], 
     SuperscriptBox["y", "14"]], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["q", 
       RowBox[{"56", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"49", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"49", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "26"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "28"]}]}], ")"}]}], 
     SuperscriptBox["y", "14"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"53", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"84", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"98", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"98", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"84", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "26"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "28"]}]}], ")"}]}], 
     SuperscriptBox["y", "14"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"59", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"18", "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"93", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"90", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"90", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"93", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "26"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "28"]}]}], ")"}]}], 
     SuperscriptBox["y", "14"]]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"5", "/", "12"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "y"], "+", 
       RowBox[{"3", " ", "y"}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"17", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "4"]}]}], ")"}]}], 
     SuperscriptBox["y", "3"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"29", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        SuperscriptBox["y", "8"]}], ")"}]}], 
     SuperscriptBox["y", "5"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"65", "/", "12"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"7", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "4"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "8"]}]}], ")"}]}], 
     SuperscriptBox["y", "7"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"41", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "8"]}]}], ")"}]}], 
     SuperscriptBox["y", "5"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"53", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        SuperscriptBox["y", "12"]}], ")"}]}], 
     SuperscriptBox["y", "7"]], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["q", 
       RowBox[{"77", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "12"]}]}], ")"}]}], 
     SuperscriptBox["y", "7"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"89", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "16"]}]}], ")"}]}], 
     SuperscriptBox["y", "9"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"101", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "16"]}]}], ")"}]}], 
     SuperscriptBox["y", "9"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"113", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"34", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "16"]}]}], ")"}]}], 
     SuperscriptBox["y", "9"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"125", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        SuperscriptBox["y", "20"]}], ")"}]}], 
     SuperscriptBox["y", "11"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"137", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"37", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"37", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "20"]}]}], ")"}]}], 
     SuperscriptBox["y", "11"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"149", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"37", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        SuperscriptBox["y", "10"], "+", 
        RowBox[{"37", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "20"]}]}], ")"}]}], 
     SuperscriptBox["y", "11"]], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["q", 
       RowBox[{"161", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "20"]}]}], ")"}]}], 
     SuperscriptBox["y", "11"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"173", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        SuperscriptBox["y", "24"]}], ")"}]}], 
     SuperscriptBox["y", "13"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"185", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "24"]}]}], ")"}]}], 
     SuperscriptBox["y", "13"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"197", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"33", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "24"]}]}], ")"}]}], 
     SuperscriptBox["y", "13"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"221", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"14", "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"62", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["y", "24"]}]}], ")"}]}], 
     SuperscriptBox["y", "13"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"209", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"18", "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"66", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"66", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "24"]}]}], ")"}]}], 
     SuperscriptBox["y", "13"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"233", "/", "12"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"58", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"62", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"62", " ", 
         SuperscriptBox["y", "16"]}], "+", 
        RowBox[{"58", " ", 
         SuperscriptBox["y", "18"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["y", "20"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["y", "22"]}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["y", "24"]}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["y", "26"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "28"]}]}], ")"}]}], 
     SuperscriptBox["y", "15"]]}]}], "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.943690106081922*^9},
 CellLabel->
  "Out[977]=",ExpressionUUID->"04915a0c-2bbd-4957-b3d8-3fdc73b4bbfd"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{" ", 
    RowBox[{
    "Group", " ", "of", " ", "cells", " ", "computing", " ", "the", " ", 
     "derivative", " ", "of", " ", 
     SubscriptBox["A", 
      RowBox[{"n", "-", "1", " "}]], "Theta", " ", "series", " ", 
     RowBox[{"(", "5.70", ")"}], " ", "with", " ", "the", " ", "choice", " ", 
     "b"}], ")"}], " ", "in", " ", 
   RowBox[{"(", "5.18", ")"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9436229687136393`*^9, 3.943623005074031*^9}, {
  3.9436232400344086`*^9, 3.943623277984064*^9}, {3.94362354097827*^9, 
  3.9436235521072702`*^9}, {3.943674595714032*^9, 
  3.943674608481309*^9}},ExpressionUUID->"4ffd3669-fd4d-4e8c-bdaa-\
2832b42dd93a"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NMax", "=", "7"}], ",", 
     RowBox[{"n", "=", "6"}]}], "}"}], ",", 
   RowBox[{
    RowBox[{"NewTh", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "DThAn1", "]"}], "<", "n"}], ",", 
      RowBox[{"DThAn1", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"DThAn1", ",", 
         RowBox[{"{", "}"}]}], "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"NewTh", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"NewTh", ",", 
         RowBox[{"FullSimplify", "[", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"DerThAn1", "[", 
             RowBox[{"q", ",", "n", ",", "a", ",", "NMax"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", "0", ",", "20"}], "}"}]}], "]"}], "]"}]}], 
        "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"DThAn1", "[", 
      RowBox[{"[", "n", "]"}], "]"}], "=", "NewTh"}], ";"}]}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9211480607166667`*^9, 3.9211481122279572`*^9}, {
   3.921148160485662*^9, 3.921148172718199*^9}, {3.921168961204591*^9, 
   3.921168961286222*^9}, {3.92116900220615*^9, 3.9211690117326255`*^9}, {
   3.9212314512504883`*^9, 3.921231467464675*^9}, 3.943623277984064*^9},
 CellLabel->
  "In[273]:=",ExpressionUUID->"5f8c8f49-78ba-44cb-a7b7-4f989d692cef"],

Cell[BoxData[
 RowBox[{"Normal", "[", 
  RowBox[{"DThAn1", "[", 
   RowBox[{"[", "6", "]"}], "]"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9211692284626365`*^9, 3.921169228566289*^9}, {
   3.921169262365915*^9, 3.921169262852014*^9}, {3.9212314851424704`*^9, 
   3.9212314891084676`*^9}, {3.9219912218389983`*^9, 3.9219912225515547`*^9}, 
   3.943623277984064*^9},
 CellLabel->
  "In[274]:=",ExpressionUUID->"aa6bef83-62df-4dad-945b-e5ecec842af2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["25", 
      RowBox[{"384", " ", 
       SuperscriptBox["q", 
        RowBox[{"3", "/", "4"}]]}]]}], "+", 
    FractionBox[
     RowBox[{"1943", " ", 
      SuperscriptBox["q", 
       RowBox[{"1", "/", "4"}]]}], "80"], "+", 
    FractionBox[
     RowBox[{"1605531", " ", 
      SuperscriptBox["q", 
       RowBox[{"5", "/", "4"}]]}], "640"], "+", 
    FractionBox[
     RowBox[{"20492899", " ", 
      SuperscriptBox["q", 
       RowBox[{"9", "/", "4"}]]}], "240"], "+", 
    FractionBox[
     RowBox[{"254055579", " ", 
      SuperscriptBox["q", 
       RowBox[{"13", "/", "4"}]]}], "160"], "+", 
    FractionBox[
     RowBox[{"813443673", " ", 
      SuperscriptBox["q", 
       RowBox[{"17", "/", "4"}]]}], "40"], "+", 
    FractionBox[
     RowBox[{"25751219937", " ", 
      SuperscriptBox["q", 
       RowBox[{"21", "/", "4"}]]}], "128"], "+", 
    FractionBox[
     RowBox[{"131404501697", " ", 
      SuperscriptBox["q", 
       RowBox[{"25", "/", "4"}]]}], "80"], "+", 
    FractionBox[
     RowBox[{"7387549984737", " ", 
      SuperscriptBox["q", 
       RowBox[{"29", "/", "4"}]]}], "640"], "+", 
    FractionBox[
     RowBox[{"1724362346329", " ", 
      SuperscriptBox["q", 
       RowBox[{"33", "/", "4"}]]}], "24"], "+", 
    FractionBox[
     RowBox[{"258760682048217", " ", 
      SuperscriptBox["q", 
       RowBox[{"37", "/", "4"}]]}], "640"], "+", 
    FractionBox[
     RowBox[{"83545836048237", " ", 
      SuperscriptBox["q", 
       RowBox[{"41", "/", "4"}]]}], "40"], "+", 
    FractionBox[
     RowBox[{"6414241340564831", " ", 
      SuperscriptBox["q", 
       RowBox[{"45", "/", "4"}]]}], "640"], "+", 
    FractionBox[
     RowBox[{"3606947626612073", " ", 
      SuperscriptBox["q", 
       RowBox[{"49", "/", "4"}]]}], "80"], "+", 
    FractionBox[
     RowBox[{"122615258440129539", " ", 
      SuperscriptBox["q", 
       RowBox[{"53", "/", "4"}]]}], "640"], "+", 
    FractionBox[
     RowBox[{"3868479011254308", " ", 
      SuperscriptBox["q", 
       RowBox[{"57", "/", "4"}]]}], "5"], "+", 
    FractionBox[
     RowBox[{"382023980562099687", " ", 
      SuperscriptBox["q", 
       RowBox[{"61", "/", "4"}]]}], "128"], "+", 
    FractionBox[
     RowBox[{"220897716316986801", " ", 
      SuperscriptBox["q", 
       RowBox[{"65", "/", "4"}]]}], "20"], "+", 
    FractionBox[
     RowBox[{"75561876764693082239", " ", 
      SuperscriptBox["q", 
       RowBox[{"69", "/", "4"}]]}], "1920"], "+", 
    FractionBox[
     RowBox[{"2708938975585128861", " ", 
      SuperscriptBox["q", 
       RowBox[{"73", "/", "4"}]]}], "20"], "+", 
    FractionBox[
     RowBox[{"144477912830890492773", " ", 
      SuperscriptBox["q", 
       RowBox[{"77", "/", "4"}]]}], "320"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["257", 
      RowBox[{"960", " ", 
       SuperscriptBox["q", 
        RowBox[{"1", "/", "3"}]]}]]}], "+", 
    FractionBox[
     RowBox[{"42499", " ", 
      SuperscriptBox["q", 
       RowBox[{"2", "/", "3"}]]}], "240"], "+", 
    FractionBox[
     RowBox[{"469261", " ", 
      SuperscriptBox["q", 
       RowBox[{"5", "/", "3"}]]}], "40"], "+", 
    FractionBox[
     RowBox[{"145502903", " ", 
      SuperscriptBox["q", 
       RowBox[{"8", "/", "3"}]]}], "480"], "+", 
    FractionBox[
     RowBox[{"2283030523", " ", 
      SuperscriptBox["q", 
       RowBox[{"11", "/", "3"}]]}], "480"], "+", 
    FractionBox[
     RowBox[{"3253390067", " ", 
      SuperscriptBox["q", 
       RowBox[{"14", "/", "3"}]]}], "60"], "+", 
    FractionBox[
     RowBox[{"1969367513", " ", 
      SuperscriptBox["q", 
       RowBox[{"17", "/", "3"}]]}], "4"], "+", 
    FractionBox[
     RowBox[{"902749418143", " ", 
      SuperscriptBox["q", 
       RowBox[{"20", "/", "3"}]]}], "240"], "+", 
    FractionBox[
     RowBox[{"24057211002683", " ", 
      SuperscriptBox["q", 
       RowBox[{"23", "/", "3"}]]}], "960"], "+", 
    FractionBox[
     RowBox[{"17910042750733", " ", 
      SuperscriptBox["q", 
       RowBox[{"26", "/", "3"}]]}], "120"], "+", 
    FractionBox[
     RowBox[{"97100702170333", " ", 
      SuperscriptBox["q", 
       RowBox[{"29", "/", "3"}]]}], "120"], "+", 
    FractionBox[
     RowBox[{"647755037133929", " ", 
      SuperscriptBox["q", 
       RowBox[{"32", "/", "3"}]]}], "160"], "+", 
    FractionBox[
     RowBox[{"1511374645385523", " ", 
      SuperscriptBox["q", 
       RowBox[{"35", "/", "3"}]]}], "80"], "+", 
    FractionBox[
     RowBox[{"3317039918816623", " ", 
      SuperscriptBox["q", 
       RowBox[{"38", "/", "3"}]]}], "40"], "+", 
    FractionBox[
     RowBox[{"10342383503922749", " ", 
      SuperscriptBox["q", 
       RowBox[{"41", "/", "3"}]]}], "30"], "+", 
    FractionBox[
     RowBox[{"327627359274922787", " ", 
      SuperscriptBox["q", 
       RowBox[{"44", "/", "3"}]]}], "240"], "+", 
    FractionBox[
     RowBox[{"620781970200175661", " ", 
      SuperscriptBox["q", 
       RowBox[{"47", "/", "3"}]]}], "120"], "+", 
    FractionBox[
     RowBox[{"1506951088134482303", " ", 
      SuperscriptBox["q", 
       RowBox[{"50", "/", "3"}]]}], "80"], "+", 
    FractionBox[
     RowBox[{"7935888934961771381", " ", 
      SuperscriptBox["q", 
       RowBox[{"53", "/", "3"}]]}], "120"], "+", 
    FractionBox[
     RowBox[{"26942798360761845179", " ", 
      SuperscriptBox["q", 
       RowBox[{"56", "/", "3"}]]}], "120"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1411", 
      RowBox[{"1920", " ", 
       SuperscriptBox["q", 
        RowBox[{"1", "/", "12"}]]}]]}], "+", 
    FractionBox[
     RowBox[{"117947", " ", 
      SuperscriptBox["q", 
       RowBox[{"11", "/", "12"}]]}], "240"], "+", 
    FractionBox[
     RowBox[{"8709747", " ", 
      SuperscriptBox["q", 
       RowBox[{"23", "/", "12"}]]}], "320"], "+", 
    FractionBox[
     RowBox[{"74337649", " ", 
      SuperscriptBox["q", 
       RowBox[{"35", "/", "12"}]]}], "120"], "+", 
    FractionBox[
     RowBox[{"17143211917", " ", 
      SuperscriptBox["q", 
       RowBox[{"47", "/", "12"}]]}], "1920"], "+", 
    FractionBox[
     RowBox[{"4595550377", " ", 
      SuperscriptBox["q", 
       RowBox[{"59", "/", "12"}]]}], "48"], "+", 
    FractionBox[
     RowBox[{"1593369817871", " ", 
      SuperscriptBox["q", 
       RowBox[{"71", "/", "12"}]]}], "1920"], "+", 
    FractionBox[
     RowBox[{"1466878095049", " ", 
      SuperscriptBox["q", 
       RowBox[{"83", "/", "12"}]]}], "240"], "+", 
    FractionBox[
     RowBox[{"4742641349359", " ", 
      SuperscriptBox["q", 
       RowBox[{"95", "/", "12"}]]}], "120"], "+", 
    FractionBox[
     RowBox[{"55103473621901", " ", 
      SuperscriptBox["q", 
       RowBox[{"107", "/", "12"}]]}], "240"], "+", 
    FractionBox[
     RowBox[{"2339910886951861", " ", 
      SuperscriptBox["q", 
       RowBox[{"119", "/", "12"}]]}], "1920"], "+", 
    FractionBox[
     RowBox[{"1436860371782731", " ", 
      SuperscriptBox["q", 
       RowBox[{"131", "/", "12"}]]}], "240"], "+", 
    FractionBox[
     RowBox[{"52788858526429021", " ", 
      SuperscriptBox["q", 
       RowBox[{"143", "/", "12"}]]}], "1920"], "+", 
    FractionBox[
     RowBox[{"3569583305710393", " ", 
      SuperscriptBox["q", 
       RowBox[{"155", "/", "12"}]]}], "30"], "+", 
    FractionBox[
     RowBox[{"117224978668290791", " ", 
      SuperscriptBox["q", 
       RowBox[{"167", "/", "12"}]]}], "240"], "+", 
    FractionBox[
     RowBox[{"152974869171670841", " ", 
      SuperscriptBox["q", 
       RowBox[{"179", "/", "12"}]]}], "80"], "+", 
    FractionBox[
     RowBox[{"6885000118813828939", " ", 
      SuperscriptBox["q", 
       RowBox[{"191", "/", "12"}]]}], "960"], "+", 
    FractionBox[
     RowBox[{"776091699413219233", " ", 
      SuperscriptBox["q", 
       RowBox[{"203", "/", "12"}]]}], "30"], "+", 
    FractionBox[
     RowBox[{"86440097011661816267", " ", 
      SuperscriptBox["q", 
       RowBox[{"215", "/", "12"}]]}], "960"], "+", 
    FractionBox[
     RowBox[{"72785373694815315479", " ", 
      SuperscriptBox["q", 
       RowBox[{"227", "/", "12"}]]}], "240"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["31", "480"]}], "+", 
    FractionBox[
     RowBox[{"21691", " ", "q"}], "32"], "+", 
    FractionBox[
     RowBox[{"1425381", " ", 
      SuperscriptBox["q", "2"]}], "40"], "+", 
    FractionBox[
     RowBox[{"15619857", " ", 
      SuperscriptBox["q", "3"]}], "20"], "+", 
    FractionBox[
     RowBox[{"877391731", " ", 
      SuperscriptBox["q", "4"]}], "80"], "+", 
    FractionBox[
     RowBox[{"18458105889", " ", 
      SuperscriptBox["q", "5"]}], "160"], "+", 
    FractionBox[
     RowBox[{"118241106569", " ", 
      SuperscriptBox["q", "6"]}], "120"], "+", 
    FractionBox[
     RowBox[{"28689052449", " ", 
      SuperscriptBox["q", "7"]}], "4"], "+", 
    FractionBox[
     RowBox[{"734948879301", " ", 
      SuperscriptBox["q", "8"]}], "16"], "+", 
    FractionBox[
     RowBox[{"25411969121591", " ", 
      SuperscriptBox["q", "9"]}], "96"], "+", 
    FractionBox[
     RowBox[{"27908850380217", " ", 
      SuperscriptBox["q", "10"]}], "20"], "+", 
    FractionBox[
     RowBox[{"136289032089297", " ", 
      SuperscriptBox["q", "11"]}], "20"], "+", 
    FractionBox[
     RowBox[{"1245259982186001", " ", 
      SuperscriptBox["q", "12"]}], "40"], "+", 
    FractionBox[
     RowBox[{"21456760750682469", " ", 
      SuperscriptBox["q", "13"]}], "160"], "+", 
    FractionBox[
     RowBox[{"10964475841449957", " ", 
      SuperscriptBox["q", "14"]}], "20"], "+", 
    FractionBox[
     RowBox[{"128294650966700213", " ", 
      SuperscriptBox["q", "15"]}], "60"], "+", 
    FractionBox[
     RowBox[{"639407815588727791", " ", 
      SuperscriptBox["q", "16"]}], "80"], "+", 
    FractionBox[
     RowBox[{"2299286213668862553", " ", 
      SuperscriptBox["q", "17"]}], "80"], "+", 
    FractionBox[
     RowBox[{"798016151280405983", " ", 
      SuperscriptBox["q", "18"]}], "8"], "+", 
    FractionBox[
     RowBox[{"6701977518962074377", " ", 
      SuperscriptBox["q", "19"]}], "20"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1411", 
      RowBox[{"1920", " ", 
       SuperscriptBox["q", 
        RowBox[{"1", "/", "12"}]]}]]}], "+", 
    FractionBox[
     RowBox[{"117947", " ", 
      SuperscriptBox["q", 
       RowBox[{"11", "/", "12"}]]}], "240"], "+", 
    FractionBox[
     RowBox[{"8709747", " ", 
      SuperscriptBox["q", 
       RowBox[{"23", "/", "12"}]]}], "320"], "+", 
    FractionBox[
     RowBox[{"74337649", " ", 
      SuperscriptBox["q", 
       RowBox[{"35", "/", "12"}]]}], "120"], "+", 
    FractionBox[
     RowBox[{"17143211917", " ", 
      SuperscriptBox["q", 
       RowBox[{"47", "/", "12"}]]}], "1920"], "+", 
    FractionBox[
     RowBox[{"4595550377", " ", 
      SuperscriptBox["q", 
       RowBox[{"59", "/", "12"}]]}], "48"], "+", 
    FractionBox[
     RowBox[{"1593369817871", " ", 
      SuperscriptBox["q", 
       RowBox[{"71", "/", "12"}]]}], "1920"], "+", 
    FractionBox[
     RowBox[{"1466878095049", " ", 
      SuperscriptBox["q", 
       RowBox[{"83", "/", "12"}]]}], "240"], "+", 
    FractionBox[
     RowBox[{"4742641349359", " ", 
      SuperscriptBox["q", 
       RowBox[{"95", "/", "12"}]]}], "120"], "+", 
    FractionBox[
     RowBox[{"55103473621901", " ", 
      SuperscriptBox["q", 
       RowBox[{"107", "/", "12"}]]}], "240"], "+", 
    FractionBox[
     RowBox[{"2339910886951861", " ", 
      SuperscriptBox["q", 
       RowBox[{"119", "/", "12"}]]}], "1920"], "+", 
    FractionBox[
     RowBox[{"1436860371782731", " ", 
      SuperscriptBox["q", 
       RowBox[{"131", "/", "12"}]]}], "240"], "+", 
    FractionBox[
     RowBox[{"52788858526429021", " ", 
      SuperscriptBox["q", 
       RowBox[{"143", "/", "12"}]]}], "1920"], "+", 
    FractionBox[
     RowBox[{"3569583305710393", " ", 
      SuperscriptBox["q", 
       RowBox[{"155", "/", "12"}]]}], "30"], "+", 
    FractionBox[
     RowBox[{"117224978668290791", " ", 
      SuperscriptBox["q", 
       RowBox[{"167", "/", "12"}]]}], "240"], "+", 
    FractionBox[
     RowBox[{"152974869171670841", " ", 
      SuperscriptBox["q", 
       RowBox[{"179", "/", "12"}]]}], "80"], "+", 
    FractionBox[
     RowBox[{"6885000118813828939", " ", 
      SuperscriptBox["q", 
       RowBox[{"191", "/", "12"}]]}], "960"], "+", 
    FractionBox[
     RowBox[{"776091699413219233", " ", 
      SuperscriptBox["q", 
       RowBox[{"203", "/", "12"}]]}], "30"], "+", 
    FractionBox[
     RowBox[{"86440097011661816267", " ", 
      SuperscriptBox["q", 
       RowBox[{"215", "/", "12"}]]}], "960"], "+", 
    FractionBox[
     RowBox[{"72785373694815315479", " ", 
      SuperscriptBox["q", 
       RowBox[{"227", "/", "12"}]]}], "240"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["257", 
      RowBox[{"960", " ", 
       SuperscriptBox["q", 
        RowBox[{"1", "/", "3"}]]}]]}], "+", 
    FractionBox[
     RowBox[{"42499", " ", 
      SuperscriptBox["q", 
       RowBox[{"2", "/", "3"}]]}], "240"], "+", 
    FractionBox[
     RowBox[{"469261", " ", 
      SuperscriptBox["q", 
       RowBox[{"5", "/", "3"}]]}], "40"], "+", 
    FractionBox[
     RowBox[{"145502903", " ", 
      SuperscriptBox["q", 
       RowBox[{"8", "/", "3"}]]}], "480"], "+", 
    FractionBox[
     RowBox[{"2283030523", " ", 
      SuperscriptBox["q", 
       RowBox[{"11", "/", "3"}]]}], "480"], "+", 
    FractionBox[
     RowBox[{"3253390067", " ", 
      SuperscriptBox["q", 
       RowBox[{"14", "/", "3"}]]}], "60"], "+", 
    FractionBox[
     RowBox[{"1969367513", " ", 
      SuperscriptBox["q", 
       RowBox[{"17", "/", "3"}]]}], "4"], "+", 
    FractionBox[
     RowBox[{"902749418143", " ", 
      SuperscriptBox["q", 
       RowBox[{"20", "/", "3"}]]}], "240"], "+", 
    FractionBox[
     RowBox[{"24057211002683", " ", 
      SuperscriptBox["q", 
       RowBox[{"23", "/", "3"}]]}], "960"], "+", 
    FractionBox[
     RowBox[{"17910042750733", " ", 
      SuperscriptBox["q", 
       RowBox[{"26", "/", "3"}]]}], "120"], "+", 
    FractionBox[
     RowBox[{"97100702170333", " ", 
      SuperscriptBox["q", 
       RowBox[{"29", "/", "3"}]]}], "120"], "+", 
    FractionBox[
     RowBox[{"647755037133929", " ", 
      SuperscriptBox["q", 
       RowBox[{"32", "/", "3"}]]}], "160"], "+", 
    FractionBox[
     RowBox[{"1511374645385523", " ", 
      SuperscriptBox["q", 
       RowBox[{"35", "/", "3"}]]}], "80"], "+", 
    FractionBox[
     RowBox[{"3317039918816623", " ", 
      SuperscriptBox["q", 
       RowBox[{"38", "/", "3"}]]}], "40"], "+", 
    FractionBox[
     RowBox[{"10342383503922749", " ", 
      SuperscriptBox["q", 
       RowBox[{"41", "/", "3"}]]}], "30"], "+", 
    FractionBox[
     RowBox[{"327627359274922787", " ", 
      SuperscriptBox["q", 
       RowBox[{"44", "/", "3"}]]}], "240"], "+", 
    FractionBox[
     RowBox[{"620781970200175661", " ", 
      SuperscriptBox["q", 
       RowBox[{"47", "/", "3"}]]}], "120"], "+", 
    FractionBox[
     RowBox[{"1506951088134482303", " ", 
      SuperscriptBox["q", 
       RowBox[{"50", "/", "3"}]]}], "80"], "+", 
    FractionBox[
     RowBox[{"7935888934961771381", " ", 
      SuperscriptBox["q", 
       RowBox[{"53", "/", "3"}]]}], "120"], "+", 
    FractionBox[
     RowBox[{"26942798360761845179", " ", 
      SuperscriptBox["q", 
       RowBox[{"56", "/", "3"}]]}], "120"]}]}], "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.921991218424081*^9, 3.921991223804161*^9}, 
   3.9219920118307095`*^9, 3.9436232779850626`*^9},
 CellLabel->
  "Out[274]=",ExpressionUUID->"8fddf404-a514-476a-930b-4973e47748f6"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{" ", 
    RowBox[{
    "Group", " ", "of", " ", "cells", " ", "computing", " ", "the", " ", 
     "derivative", " ", "of", " ", 
     SubscriptBox["A", 
      RowBox[{"n", "-", "1", " "}]], "Theta", " ", "series", " ", 
     RowBox[{"(", "5.70", ")"}], " ", "with", " ", "the", " ", "choice", " ", 
     "a"}], ")"}], " ", "in", " ", 
   RowBox[{"(", "5.18", ")"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.943623326867996*^9, 3.9436233462608852`*^9}, {
  3.94362354456627*^9, 3.9436235487728496`*^9}, {3.9436746148818183`*^9, 
  3.943674617317363*^9}},ExpressionUUID->"c647b48e-08ad-4f87-8ff5-\
181ce1ea8d4e"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NMax", "=", "7"}], ",", 
     RowBox[{"n", "=", "11"}]}], "}"}], ",", 
   RowBox[{
    RowBox[{"NewTh", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "DThAn2", "]"}], "<", "n"}], ",", 
      RowBox[{"DThAn2", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"DThAn2", ",", 
         RowBox[{"{", "}"}]}], "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"NewTh", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"NewTh", ",", 
         RowBox[{"FullSimplify", "[", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"DerThAn2", "[", 
             RowBox[{"q", ",", "n", ",", "a", ",", "NMax"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", "0", ",", "20"}], "}"}]}], "]"}], "]"}]}], 
        "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"DThAn2", "[", 
      RowBox[{"[", "n", "]"}], "]"}], "=", "NewTh"}], ";"}]}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.921169231520892*^9, 3.9211693081074533`*^9}, {
   3.9211693601668453`*^9, 3.921169360618472*^9}, {3.921231730328006*^9, 
   3.9212317646188445`*^9}, {3.9220381071089845`*^9, 3.922038107798564*^9}, {
   3.9220448356262426`*^9, 3.9220448360095563`*^9}, {3.9220948583936462`*^9, 
   3.92209485876674*^9}, {3.9220986099640503`*^9, 3.922098610588032*^9}, {
   3.922136358640554*^9, 3.9221363589685283`*^9}, 3.943623346260953*^9},
 CellLabel->"In[83]:=",ExpressionUUID->"afec8db8-2c97-4115-b0b9-4b9481924c74"],

Cell[BoxData[
 RowBox[{"Normal", "[", 
  RowBox[{"DThAn2", "[", 
   RowBox[{"[", "11", "]"}], "]"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.921169250300905*^9, 3.921169250452278*^9}, {
   3.9212317558887963`*^9, 3.9212317591850004`*^9}, {3.9219883414166307`*^9, 
   3.92198834604114*^9}, {3.9220381118109093`*^9, 3.922038112074027*^9}, {
   3.922038550530783*^9, 3.9220385558997393`*^9}, {3.922044844874769*^9, 
   3.9220448452358303`*^9}, {3.9220948653063445`*^9, 
   3.9220948656682014`*^9}, {3.9220986164392457`*^9, 
   3.9220986168176975`*^9}, {3.922136369028433*^9, 3.9221363691562767`*^9}, 
   3.943623346261061*^9},
 CellLabel->"In[84]:=",ExpressionUUID->"f90b200c-ba00-4e63-ad11-1be84504c61f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    FractionBox[
     RowBox[{"3379", " ", "\[ImaginaryI]"}], 
     RowBox[{"174182400", " ", 
      SuperscriptBox["q", 
       RowBox[{"81", "/", "88"}]]}]], "-", 
    FractionBox[
     RowBox[{"52039", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"7", "/", "88"}]]}], "11612160"], "-", 
    FractionBox[
     RowBox[{"343807", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"95", "/", "88"}]]}], "829440"], "+", 
    FractionBox[
     RowBox[{"12201293", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"183", "/", "88"}]]}], "1658880"], "+", 
    FractionBox[
     RowBox[{"64600471837", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"271", "/", "88"}]]}], "58060800"], "+", 
    FractionBox[
     RowBox[{"239523643849", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"359", "/", "88"}]]}], "8294400"], "+", 
    FractionBox[
     RowBox[{"345756898003", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"447", "/", "88"}]]}], "774144"], "+", 
    FractionBox[
     RowBox[{"11905825458701", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"535", "/", "88"}]]}], "2322432"], "+", 
    FractionBox[
     RowBox[{"1668153836196919", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"623", "/", "88"}]]}], "34836480"], "+", 
    FractionBox[
     RowBox[{"9524463112521391", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"711", "/", "88"}]]}], "24883200"], "+", 
    FractionBox[
     RowBox[{"11205750980567543", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"799", "/", "88"}]]}], "4147200"], "+", 
    FractionBox[
     RowBox[{"199854679548630179", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"887", "/", "88"}]]}], "11612160"], "+", 
    FractionBox[
     RowBox[{"166677278796064567", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"975", "/", "88"}]]}], "1658880"], "+", 
    FractionBox[
     RowBox[{"2105704166211793249", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1063", "/", "88"}]]}], "3870720"], "+", 
    FractionBox[
     RowBox[{"240122258141148793651", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1151", "/", "88"}]]}], "87091200"], "+", 
    FractionBox[
     RowBox[{"25504287783868998079", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1239", "/", "88"}]]}], "1935360"], "+", 
    FractionBox[
     RowBox[{"11015582075013262807", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1327", "/", "88"}]]}], "184320"], "+", 
    FractionBox[
     RowBox[{"257266383897508771945", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1415", "/", "88"}]]}], "995328"], "+", 
    FractionBox[
     RowBox[{"9324743504147620949047", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1503", "/", "88"}]]}], "8709120"], "+", 
    FractionBox[
     RowBox[{"221020384691896023817", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1591", "/", "88"}]]}], "51840"], "+", 
    FractionBox[
     RowBox[{"570351426810795878016313", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1679", "/", "88"}]]}], "34836480"], "+", 
    FractionBox[
     RowBox[{"25213917379811033555857", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1767", "/", "88"}]]}], "414720"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"148187", " ", "\[ImaginaryI]"}], 
      RowBox[{"174182400", " ", 
       SuperscriptBox["q", 
        RowBox[{"49", "/", "88"}]]}]]}], "+", 
    FractionBox[
     RowBox[{"33563", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"39", "/", "88"}]]}], "2764800"], "-", 
    FractionBox[
     RowBox[{"72269", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"127", "/", "88"}]]}], "46080"], "+", 
    FractionBox[
     RowBox[{"78787313", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"215", "/", "88"}]]}], "331776"], "+", 
    FractionBox[
     RowBox[{"13830289441", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"303", "/", "88"}]]}], "1658880"], "+", 
    FractionBox[
     RowBox[{"2958176014433", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"391", "/", "88"}]]}], "19353600"], "+", 
    FractionBox[
     RowBox[{"115403612778163", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"479", "/", "88"}]]}], "58060800"], "+", 
    FractionBox[
     RowBox[{"714091274497109", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"567", "/", "88"}]]}], "34836480"], "+", 
    FractionBox[
     RowBox[{"294895875639683", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"655", "/", "88"}]]}], "1658880"], "+", 
    FractionBox[
     RowBox[{"6689313798151081", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"743", "/", "88"}]]}], "4976640"], "+", 
    FractionBox[
     RowBox[{"32954425359135571", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"831", "/", "88"}]]}], "3628800"], "+", 
    FractionBox[
     RowBox[{"92570913726688061", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"919", "/", "88"}]]}], "1658880"], "+", 
    FractionBox[
     RowBox[{"39322863987901289", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1007", "/", "88"}]]}], "124416"], "+", 
    FractionBox[
     RowBox[{"1936007129656394021", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1095", "/", "88"}]]}], "1161216"], "+", 
    FractionBox[
     RowBox[{"1370115483724341403", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1183", "/", "88"}]]}], "165888"], "+", 
    FractionBox[
     RowBox[{"962634890805949104301", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1271", "/", "88"}]]}], "24883200"], "+", 
    FractionBox[
     RowBox[{"1071812803484340590501", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1359", "/", "88"}]]}], "6220800"], "+", 
    FractionBox[
     RowBox[{"60803760535667086925", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1447", "/", "88"}]]}], "82944"], "+", 
    FractionBox[
     RowBox[{"2977731947802831784241", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1535", "/", "88"}]]}], "995328"], "+", 
    FractionBox[
     RowBox[{"9097400236441202557975", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1623", "/", "88"}]]}], "774144"], "+", 
    FractionBox[
     RowBox[{"862458442104519759475553", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1711", "/", "88"}]]}], "19353600"], "+", 
    FractionBox[
     RowBox[{"14245421751944172250406333", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1799", "/", "88"}]]}], "87091200"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"24743", " ", "\[ImaginaryI]"}], 
     RowBox[{"1741824", " ", 
      SuperscriptBox["q", 
       RowBox[{"25", "/", "88"}]]}]], "-", 
    FractionBox[
     RowBox[{"2452687", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"63", "/", "88"}]]}], "3483648"], "+", 
    FractionBox[
     RowBox[{"120971261", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"151", "/", "88"}]]}], "4147200"], "+", 
    FractionBox[
     RowBox[{"2572580309", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"239", "/", "88"}]]}], "2073600"], "+", 
    FractionBox[
     RowBox[{"151794582109", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"327", "/", "88"}]]}], "5806080"], "+", 
    FractionBox[
     RowBox[{"63946243541", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"415", "/", "88"}]]}], "165888"], "+", 
    FractionBox[
     RowBox[{"77312432011937", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"503", "/", "88"}]]}], "17418240"], "+", 
    FractionBox[
     RowBox[{"819509636059649", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"591", "/", "88"}]]}], "19353600"], "+", 
    FractionBox[
     RowBox[{"20185880410501703", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"679", "/", "88"}]]}], "58060800"], "+", 
    FractionBox[
     RowBox[{"39238470101875", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"767", "/", "88"}]]}], "15552"], "+", 
    FractionBox[
     RowBox[{"82132273207848349", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"855", "/", "88"}]]}], "4976640"], "+", 
    FractionBox[
     RowBox[{"1146849147207202249", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"943", "/", "88"}]]}], "11612160"], "+", 
    FractionBox[
     RowBox[{"13612623610237210241", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1031", "/", "88"}]]}], "24883200"], "+", 
    FractionBox[
     RowBox[{"54791533258219944629", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1119", "/", "88"}]]}], "19353600"], "+", 
    FractionBox[
     RowBox[{"160158212448575740739", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1207", "/", "88"}]]}], "11612160"], "+", 
    FractionBox[
     RowBox[{"739139030253974020717", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1295", "/", "88"}]]}], "11612160"], "+", 
    FractionBox[
     RowBox[{"154688711762575940843", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1383", "/", "88"}]]}], "552960"], "+", 
    FractionBox[
     RowBox[{"4877321370248013367471", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1471", "/", "88"}]]}], "4147200"], "+", 
    FractionBox[
     RowBox[{"10208780509046794942789", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1559", "/", "88"}]]}], "2150400"], "+", 
    FractionBox[
     RowBox[{"1607888199693909515462447", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1647", "/", "88"}]]}], "87091200"], "+", 
    FractionBox[
     RowBox[{"2013760451520358374066487", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1735", "/", "88"}]]}], "29030400"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"5171147", " ", "\[ImaginaryI]"}], 
      RowBox[{"43545600", " ", 
       SuperscriptBox["q", 
        RowBox[{"9", "/", "88"}]]}]]}], "+", 
    FractionBox[
     RowBox[{"27120787", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"79", "/", "88"}]]}], "8294400"], "+", 
    FractionBox[
     RowBox[{"544162793", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"167", "/", "88"}]]}], "4976640"], "+", 
    FractionBox[
     RowBox[{"13941329719", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"255", "/", "88"}]]}], "5806080"], "+", 
    FractionBox[
     RowBox[{"457472096507", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"343", "/", "88"}]]}], "11612160"], "+", 
    FractionBox[
     RowBox[{"158790057203", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"431", "/", "88"}]]}], "311040"], "+", 
    FractionBox[
     RowBox[{"4514946219613", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"519", "/", "88"}]]}], "829440"], "+", 
    FractionBox[
     RowBox[{"114656478487529", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"607", "/", "88"}]]}], "2322432"], "+", 
    FractionBox[
     RowBox[{"121635535062149", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"695", "/", "88"}]]}], "311040"], "+", 
    FractionBox[
     RowBox[{"12028601453053711", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"783", "/", "88"}]]}], "4354560"], "+", 
    FractionBox[
     RowBox[{"2934166738457225", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"871", "/", "88"}]]}], "165888"], "+", 
    FractionBox[
     RowBox[{"6039576635502473803", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"959", "/", "88"}]]}], "58060800"], "+", 
    FractionBox[
     RowBox[{"29435825120740169", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1047", "/", "88"}]]}], "51840"], "+", 
    FractionBox[
     RowBox[{"35657512856394391", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1135", "/", "88"}]]}], "12288"], "+", 
    FractionBox[
     RowBox[{"162367513251915294007", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1223", "/", "88"}]]}], "11612160"], "+", 
    FractionBox[
     RowBox[{"265029614211843236809", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1311", "/", "88"}]]}], "4147200"], "+", 
    FractionBox[
     RowBox[{"299362499568992034457", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1399", "/", "88"}]]}], "1075200"], "+", 
    FractionBox[
     RowBox[{"187296895045797584693", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1487", "/", "88"}]]}], "161280"], "+", 
    FractionBox[
     RowBox[{"386054518472600691091", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1575", "/", "88"}]]}], "82944"], "+", 
    FractionBox[
     RowBox[{"41761727343990979978241", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1663", "/", "88"}]]}], "2322432"], "+", 
    FractionBox[
     RowBox[{"2924295296344153102428761", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1751", "/", "88"}]]}], "43545600"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"31890373", " ", "\[ImaginaryI]"}], 
     RowBox[{"87091200", " ", 
      SuperscriptBox["q", 
       RowBox[{"1", "/", "88"}]]}]], "+", 
    FractionBox[
     RowBox[{"23168977", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"87", "/", "88"}]]}], "5806080"], "+", 
    FractionBox[
     RowBox[{"305851001", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"175", "/", "88"}]]}], "3870720"], "+", 
    FractionBox[
     RowBox[{"6918671701", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"263", "/", "88"}]]}], "4976640"], "+", 
    FractionBox[
     RowBox[{"21238543589", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"351", "/", "88"}]]}], "1036800"], "+", 
    FractionBox[
     RowBox[{"967321711957", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"439", "/", "88"}]]}], "3870720"], "+", 
    FractionBox[
     RowBox[{"12777301380313", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"527", "/", "88"}]]}], "4976640"], "+", 
    FractionBox[
     RowBox[{"2512057409303", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"615", "/", "88"}]]}], "110592"], "+", 
    FractionBox[
     RowBox[{"25340591818569", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"703", "/", "88"}]]}], "143360"], "+", 
    FractionBox[
     RowBox[{"214586239886019847", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"791", "/", "88"}]]}], "174182400"], "+", 
    FractionBox[
     RowBox[{"64742747448338909", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"879", "/", "88"}]]}], "8294400"], "+", 
    FractionBox[
     RowBox[{"25165322220249887", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"967", "/", "88"}]]}], "552960"], "+", 
    FractionBox[
     RowBox[{"159105868410875989", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1055", "/", "88"}]]}], "645120"], "+", 
    FractionBox[
     RowBox[{"138523393069337161", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1143", "/", "88"}]]}], "110592"], "+", 
    FractionBox[
     RowBox[{"58087795345841568113", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1231", "/", "88"}]]}], "9676800"], "+", 
    FractionBox[
     RowBox[{"158524762094095072687", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1319", "/", "88"}]]}], "5806080"], "+", 
    FractionBox[
     RowBox[{"28653695592099706969", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1407", "/", "88"}]]}], "241920"], "+", 
    FractionBox[
     RowBox[{"272113815855723108071", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1495", "/", "88"}]]}], "552960"], "+", 
    FractionBox[
     RowBox[{"33960276073388514743", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1583", "/", "88"}]]}], "17280"], "+", 
    FractionBox[
     RowBox[{"219703807501507482933193", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1671", "/", "88"}]]}], "29030400"], "+", 
    FractionBox[
     RowBox[{"545360264432352813469373", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1759", "/", "88"}]]}], "19353600"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"31890373", " ", "\[ImaginaryI]"}], 
      RowBox[{"87091200", " ", 
       SuperscriptBox["q", 
        RowBox[{"1", "/", "88"}]]}]]}], "-", 
    FractionBox[
     RowBox[{"23168977", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"87", "/", "88"}]]}], "5806080"], "-", 
    FractionBox[
     RowBox[{"305851001", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"175", "/", "88"}]]}], "3870720"], "-", 
    FractionBox[
     RowBox[{"6918671701", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"263", "/", "88"}]]}], "4976640"], "-", 
    FractionBox[
     RowBox[{"21238543589", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"351", "/", "88"}]]}], "1036800"], "-", 
    FractionBox[
     RowBox[{"967321711957", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"439", "/", "88"}]]}], "3870720"], "-", 
    FractionBox[
     RowBox[{"12777301380313", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"527", "/", "88"}]]}], "4976640"], "-", 
    FractionBox[
     RowBox[{"2512057409303", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"615", "/", "88"}]]}], "110592"], "-", 
    FractionBox[
     RowBox[{"25340591818569", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"703", "/", "88"}]]}], "143360"], "-", 
    FractionBox[
     RowBox[{"214586239886019847", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"791", "/", "88"}]]}], "174182400"], "-", 
    FractionBox[
     RowBox[{"64742747448338909", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"879", "/", "88"}]]}], "8294400"], "-", 
    FractionBox[
     RowBox[{"25165322220249887", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"967", "/", "88"}]]}], "552960"], "-", 
    FractionBox[
     RowBox[{"159105868410875989", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1055", "/", "88"}]]}], "645120"], "-", 
    FractionBox[
     RowBox[{"138523393069337161", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1143", "/", "88"}]]}], "110592"], "-", 
    FractionBox[
     RowBox[{"58087795345841568113", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1231", "/", "88"}]]}], "9676800"], "-", 
    FractionBox[
     RowBox[{"158524762094095072687", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1319", "/", "88"}]]}], "5806080"], "-", 
    FractionBox[
     RowBox[{"28653695592099706969", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1407", "/", "88"}]]}], "241920"], "-", 
    FractionBox[
     RowBox[{"272113815855723108071", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1495", "/", "88"}]]}], "552960"], "-", 
    FractionBox[
     RowBox[{"33960276073388514743", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1583", "/", "88"}]]}], "17280"], "-", 
    FractionBox[
     RowBox[{"219703807501507482933193", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1671", "/", "88"}]]}], "29030400"], "-", 
    FractionBox[
     RowBox[{"545360264432352813469373", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1759", "/", "88"}]]}], "19353600"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"5171147", " ", "\[ImaginaryI]"}], 
     RowBox[{"43545600", " ", 
      SuperscriptBox["q", 
       RowBox[{"9", "/", "88"}]]}]], "-", 
    FractionBox[
     RowBox[{"27120787", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"79", "/", "88"}]]}], "8294400"], "-", 
    FractionBox[
     RowBox[{"544162793", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"167", "/", "88"}]]}], "4976640"], "-", 
    FractionBox[
     RowBox[{"13941329719", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"255", "/", "88"}]]}], "5806080"], "-", 
    FractionBox[
     RowBox[{"457472096507", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"343", "/", "88"}]]}], "11612160"], "-", 
    FractionBox[
     RowBox[{"158790057203", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"431", "/", "88"}]]}], "311040"], "-", 
    FractionBox[
     RowBox[{"4514946219613", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"519", "/", "88"}]]}], "829440"], "-", 
    FractionBox[
     RowBox[{"114656478487529", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"607", "/", "88"}]]}], "2322432"], "-", 
    FractionBox[
     RowBox[{"121635535062149", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"695", "/", "88"}]]}], "311040"], "-", 
    FractionBox[
     RowBox[{"12028601453053711", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"783", "/", "88"}]]}], "4354560"], "-", 
    FractionBox[
     RowBox[{"2934166738457225", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"871", "/", "88"}]]}], "165888"], "-", 
    FractionBox[
     RowBox[{"6039576635502473803", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"959", "/", "88"}]]}], "58060800"], "-", 
    FractionBox[
     RowBox[{"29435825120740169", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1047", "/", "88"}]]}], "51840"], "-", 
    FractionBox[
     RowBox[{"35657512856394391", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1135", "/", "88"}]]}], "12288"], "-", 
    FractionBox[
     RowBox[{"162367513251915294007", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1223", "/", "88"}]]}], "11612160"], "-", 
    FractionBox[
     RowBox[{"265029614211843236809", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1311", "/", "88"}]]}], "4147200"], "-", 
    FractionBox[
     RowBox[{"299362499568992034457", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1399", "/", "88"}]]}], "1075200"], "-", 
    FractionBox[
     RowBox[{"187296895045797584693", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1487", "/", "88"}]]}], "161280"], "-", 
    FractionBox[
     RowBox[{"386054518472600691091", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1575", "/", "88"}]]}], "82944"], "-", 
    FractionBox[
     RowBox[{"41761727343990979978241", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1663", "/", "88"}]]}], "2322432"], "-", 
    FractionBox[
     RowBox[{"2924295296344153102428761", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1751", "/", "88"}]]}], "43545600"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"24743", " ", "\[ImaginaryI]"}], 
      RowBox[{"1741824", " ", 
       SuperscriptBox["q", 
        RowBox[{"25", "/", "88"}]]}]]}], "+", 
    FractionBox[
     RowBox[{"2452687", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"63", "/", "88"}]]}], "3483648"], "-", 
    FractionBox[
     RowBox[{"120971261", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"151", "/", "88"}]]}], "4147200"], "-", 
    FractionBox[
     RowBox[{"2572580309", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"239", "/", "88"}]]}], "2073600"], "-", 
    FractionBox[
     RowBox[{"151794582109", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"327", "/", "88"}]]}], "5806080"], "-", 
    FractionBox[
     RowBox[{"63946243541", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"415", "/", "88"}]]}], "165888"], "-", 
    FractionBox[
     RowBox[{"77312432011937", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"503", "/", "88"}]]}], "17418240"], "-", 
    FractionBox[
     RowBox[{"819509636059649", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"591", "/", "88"}]]}], "19353600"], "-", 
    FractionBox[
     RowBox[{"20185880410501703", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"679", "/", "88"}]]}], "58060800"], "-", 
    FractionBox[
     RowBox[{"39238470101875", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"767", "/", "88"}]]}], "15552"], "-", 
    FractionBox[
     RowBox[{"82132273207848349", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"855", "/", "88"}]]}], "4976640"], "-", 
    FractionBox[
     RowBox[{"1146849147207202249", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"943", "/", "88"}]]}], "11612160"], "-", 
    FractionBox[
     RowBox[{"13612623610237210241", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1031", "/", "88"}]]}], "24883200"], "-", 
    FractionBox[
     RowBox[{"54791533258219944629", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1119", "/", "88"}]]}], "19353600"], "-", 
    FractionBox[
     RowBox[{"160158212448575740739", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1207", "/", "88"}]]}], "11612160"], "-", 
    FractionBox[
     RowBox[{"739139030253974020717", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1295", "/", "88"}]]}], "11612160"], "-", 
    FractionBox[
     RowBox[{"154688711762575940843", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1383", "/", "88"}]]}], "552960"], "-", 
    FractionBox[
     RowBox[{"4877321370248013367471", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1471", "/", "88"}]]}], "4147200"], "-", 
    FractionBox[
     RowBox[{"10208780509046794942789", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1559", "/", "88"}]]}], "2150400"], "-", 
    FractionBox[
     RowBox[{"1607888199693909515462447", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1647", "/", "88"}]]}], "87091200"], "-", 
    FractionBox[
     RowBox[{"2013760451520358374066487", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1735", "/", "88"}]]}], "29030400"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"148187", " ", "\[ImaginaryI]"}], 
     RowBox[{"174182400", " ", 
      SuperscriptBox["q", 
       RowBox[{"49", "/", "88"}]]}]], "-", 
    FractionBox[
     RowBox[{"33563", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"39", "/", "88"}]]}], "2764800"], "+", 
    FractionBox[
     RowBox[{"72269", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"127", "/", "88"}]]}], "46080"], "-", 
    FractionBox[
     RowBox[{"78787313", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"215", "/", "88"}]]}], "331776"], "-", 
    FractionBox[
     RowBox[{"13830289441", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"303", "/", "88"}]]}], "1658880"], "-", 
    FractionBox[
     RowBox[{"2958176014433", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"391", "/", "88"}]]}], "19353600"], "-", 
    FractionBox[
     RowBox[{"115403612778163", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"479", "/", "88"}]]}], "58060800"], "-", 
    FractionBox[
     RowBox[{"714091274497109", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"567", "/", "88"}]]}], "34836480"], "-", 
    FractionBox[
     RowBox[{"294895875639683", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"655", "/", "88"}]]}], "1658880"], "-", 
    FractionBox[
     RowBox[{"6689313798151081", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"743", "/", "88"}]]}], "4976640"], "-", 
    FractionBox[
     RowBox[{"32954425359135571", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"831", "/", "88"}]]}], "3628800"], "-", 
    FractionBox[
     RowBox[{"92570913726688061", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"919", "/", "88"}]]}], "1658880"], "-", 
    FractionBox[
     RowBox[{"39322863987901289", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1007", "/", "88"}]]}], "124416"], "-", 
    FractionBox[
     RowBox[{"1936007129656394021", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1095", "/", "88"}]]}], "1161216"], "-", 
    FractionBox[
     RowBox[{"1370115483724341403", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1183", "/", "88"}]]}], "165888"], "-", 
    FractionBox[
     RowBox[{"962634890805949104301", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1271", "/", "88"}]]}], "24883200"], "-", 
    FractionBox[
     RowBox[{"1071812803484340590501", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1359", "/", "88"}]]}], "6220800"], "-", 
    FractionBox[
     RowBox[{"60803760535667086925", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1447", "/", "88"}]]}], "82944"], "-", 
    FractionBox[
     RowBox[{"2977731947802831784241", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1535", "/", "88"}]]}], "995328"], "-", 
    FractionBox[
     RowBox[{"9097400236441202557975", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1623", "/", "88"}]]}], "774144"], "-", 
    FractionBox[
     RowBox[{"862458442104519759475553", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1711", "/", "88"}]]}], "19353600"], "-", 
    FractionBox[
     RowBox[{"14245421751944172250406333", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1799", "/", "88"}]]}], "87091200"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3379", " ", "\[ImaginaryI]"}], 
      RowBox[{"174182400", " ", 
       SuperscriptBox["q", 
        RowBox[{"81", "/", "88"}]]}]]}], "+", 
    FractionBox[
     RowBox[{"52039", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"7", "/", "88"}]]}], "11612160"], "+", 
    FractionBox[
     RowBox[{"343807", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"95", "/", "88"}]]}], "829440"], "-", 
    FractionBox[
     RowBox[{"12201293", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"183", "/", "88"}]]}], "1658880"], "-", 
    FractionBox[
     RowBox[{"64600471837", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"271", "/", "88"}]]}], "58060800"], "-", 
    FractionBox[
     RowBox[{"239523643849", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"359", "/", "88"}]]}], "8294400"], "-", 
    FractionBox[
     RowBox[{"345756898003", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"447", "/", "88"}]]}], "774144"], "-", 
    FractionBox[
     RowBox[{"11905825458701", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"535", "/", "88"}]]}], "2322432"], "-", 
    FractionBox[
     RowBox[{"1668153836196919", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"623", "/", "88"}]]}], "34836480"], "-", 
    FractionBox[
     RowBox[{"9524463112521391", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"711", "/", "88"}]]}], "24883200"], "-", 
    FractionBox[
     RowBox[{"11205750980567543", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"799", "/", "88"}]]}], "4147200"], "-", 
    FractionBox[
     RowBox[{"199854679548630179", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"887", "/", "88"}]]}], "11612160"], "-", 
    FractionBox[
     RowBox[{"166677278796064567", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"975", "/", "88"}]]}], "1658880"], "-", 
    FractionBox[
     RowBox[{"2105704166211793249", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1063", "/", "88"}]]}], "3870720"], "-", 
    FractionBox[
     RowBox[{"240122258141148793651", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1151", "/", "88"}]]}], "87091200"], "-", 
    FractionBox[
     RowBox[{"25504287783868998079", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1239", "/", "88"}]]}], "1935360"], "-", 
    FractionBox[
     RowBox[{"11015582075013262807", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1327", "/", "88"}]]}], "184320"], "-", 
    FractionBox[
     RowBox[{"257266383897508771945", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1415", "/", "88"}]]}], "995328"], "-", 
    FractionBox[
     RowBox[{"9324743504147620949047", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1503", "/", "88"}]]}], "8709120"], "-", 
    FractionBox[
     RowBox[{"221020384691896023817", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1591", "/", "88"}]]}], "51840"], "-", 
    FractionBox[
     RowBox[{"570351426810795878016313", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1679", "/", "88"}]]}], "34836480"], "-", 
    FractionBox[
     RowBox[{"25213917379811033555857", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["q", 
       RowBox[{"1767", "/", "88"}]]}], "414720"]}]}], "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.921988324895445*^9, 3.9219883470321894`*^9}, 
   3.9219951045243645`*^9, 3.9219978503676605`*^9, 3.9220385101504383`*^9, {
   3.922038551608344*^9, 3.9220385564235287`*^9}, 3.9220448460352774`*^9, 
   3.9220948671133723`*^9, 3.922098617409238*^9, 3.9221363811513567`*^9, 
   3.9436233462611217`*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"2c7a095b-6520-47db-9270-cca5cfd0e544"]
}, Closed]]
},
WindowSize->{1141.2, 604.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.3 for Microsoft Windows (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0dcd1b74-c2ee-4835-9ef1-6d6fd89421d4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 497, 11, 83, "Input",ExpressionUUID->"e7a97bb0-fb19-460b-ba77-a355b6a0de39"],
Cell[1058, 33, 2099, 49, 105, "Input",ExpressionUUID->"878d8f95-ef48-47a1-b6c6-ab79df85171e"],
Cell[3160, 84, 2655, 79, 124, "Input",ExpressionUUID->"025a09e3-ab04-4e74-87ce-659063b247b9"],
Cell[5818, 165, 4098, 125, 86, "Input",ExpressionUUID->"36fa1b25-a252-4932-8ec8-85552211fcc4"],
Cell[CellGroupData[{
Cell[9941, 294, 855, 17, 28, "Input",ExpressionUUID->"d7088795-f506-4be8-a822-2987f1823f1a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[10799, 313, 2623, 59, 170, "Input",ExpressionUUID->"61a7bbc5-0846-4aa7-98b4-e5aa33bdd4c7",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[13425, 374, 353, 9, 22, "Print",ExpressionUUID->"00bd37bf-fa4e-4caa-9c26-2d8bd20559ff",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[13781, 385, 351, 9, 22, "Print",ExpressionUUID->"282ba7e4-3bf5-4e37-bf8d-a3521c328fcf",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[14135, 396, 353, 9, 22, "Print",ExpressionUUID->"86406e65-d888-4a5d-98d6-9932c703467e",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[14491, 407, 802, 15, 28, "Message",ExpressionUUID->"c39ec0b8-f33c-4c3e-aca9-a55f1eb3d54e",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[15296, 424, 353, 9, 22, "Print",ExpressionUUID->"25f0a311-9448-463a-b312-87782da6e6da",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[15652, 435, 353, 9, 22, "Print",ExpressionUUID->"b90ee54b-8639-49c4-84cc-878cf8049f62",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[16008, 446, 350, 9, 22, "Print",ExpressionUUID->"72341875-e373-48a0-8311-33a5746aee56",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[16361, 457, 603, 11, 43, "Input",ExpressionUUID->"3931db19-5f5c-4d63-8980-3b3f88bb25e7",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[16967, 470, 96835, 2838, 3494, "Output",ExpressionUUID->"53aa741b-52d7-472f-a94f-c9b4fb1ce34b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[113839, 3313, 793, 16, 24, "Input",ExpressionUUID->"383ef865-8347-4619-852f-04782625dc4f",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[114635, 3331, 2556, 58, 170, "Input",ExpressionUUID->"837e9a3c-9ba3-4c41-b703-70ec41bb85df",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[117194, 3391, 404, 10, 22, "Print",ExpressionUUID->"d52322bc-07a8-4403-a673-4c434bcaad01",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[117601, 3403, 404, 10, 22, "Print",ExpressionUUID->"5f23d388-c5ff-41a6-b888-5103e1163412",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[118008, 3415, 402, 10, 22, "Print",ExpressionUUID->"6b919d0b-9a85-4224-af0a-13cd3e13a78f",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[118413, 3427, 404, 10, 22, "Print",ExpressionUUID->"839b032b-27af-402c-a1ad-b0dea8689192",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[118820, 3439, 404, 10, 22, "Print",ExpressionUUID->"93491388-c69c-411c-a6bf-174818484491",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[119227, 3451, 404, 10, 22, "Print",ExpressionUUID->"670c850e-d9dd-420d-a880-a7625619f2b2",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[119634, 3463, 349, 8, 43, "Input",ExpressionUUID->"3488a617-5b51-456a-a525-21afb794647b",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[119986, 3473, 102554, 3064, 4063, "Output",ExpressionUUID->"04915a0c-2bbd-4957-b3d8-3fdc73b4bbfd",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[222577, 6542, 772, 17, 24, "Input",ExpressionUUID->"4ffd3669-fd4d-4e8c-bdaa-2832b42dd93a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[223352, 6561, 1690, 43, 135, "Input",ExpressionUUID->"5f8c8f49-78ba-44cb-a7b7-4f989d692cef",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[225045, 6606, 502, 10, 43, "Input",ExpressionUUID->"aa6bef83-62df-4dad-945b-e5ecec842af2",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[225550, 6618, 15671, 480, 986, "Output",ExpressionUUID->"8fddf404-a514-476a-930b-4973e47748f6",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[241258, 7103, 723, 16, 24, "Input",ExpressionUUID->"c647b48e-08ad-4f87-8ff5-181ce1ea8d4e",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[241984, 7121, 1843, 44, 135, "Input",ExpressionUUID->"afec8db8-2c97-4115-b0b9-4b9481924c74",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[243830, 7167, 756, 13, 43, "Input",ExpressionUUID->"f90b200c-ba00-4e63-ad11-1be84504c61f",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[244589, 7182, 35490, 890, 2280, "Output",ExpressionUUID->"2c7a095b-6520-47db-9270-cca5cfd0e544",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]]
}
]
*)



==> theta-series-An.m <==
(* ::Package:: *)

ThAn1 = {{0},
{1+(1/y^2+y^2) q+(1/y^4+y^4) q^4+(1/y^6+y^6) q^9+(1/y^8+y^8) q^16,
(1/y+y) q^(1/4)+(1/y^3+y^3) q^(9/4)+(1/y^5+y^5) q^(25/4)+(1/y^7+y^7) q^(49/4)},
{1+2 (1+1/y^3+y^3) q+(1/y^6+2/y^3+2 y^3+y^6) q^3+2 (1+1/y^6+y^6) q^4+(2 (1+y^3+y^6+y^12+y^15+y^18) q^7)/y^9+2 (1+1/y^9+y^9) q^9+(1/y^12+2/y^6+2 y^6+y^12) q^12+(2 (1+y^3+y^9+y^15+y^21+y^24) q^13)/y^12+2 (1+1/y^12+y^12) q^16+(2 (1+y^6+y^9+y^21+y^24+y^30) q^19)/y^15,
(1/y^2+2 y) q^(1/3)+((2+y^6) q^(4/3))/y^2+(2 (1+y^6+y^9) q^(7/3))/y^5+(2 (1+y^3+y^12) q^(13/3))/y^5+(1/y^8+2 y^4) q^(16/3)+(2 (1+y^9+y^15) q^(19/3))/y^8+((2+y^15) q^(25/3))/y^5+(2 (1+y^6+y^18) q^(28/3))/y^8+(2 (1+y^15+y^18) q^(31/3))/y^11+(2 (1+y^12+y^21) q^(37/3))/y^11+(2 (1+y^3+y^21) q^(43/3))/y^8+((1+2 (y^3+y^12+y^21+y^27)) q^(49/3))/y^14+(2 (1+y^18+y^24) q^(52/3))/y^14,
((2+y^3) q^(1/3))/y+(1/y^4+2 y^2) q^(4/3)+(2 (1+y^3+y^9) q^(7/3))/y^4+(2 (1+y^9+y^12) q^(13/3))/y^7+(2/y^4+y^8) q^(16/3)+(2 (1+y^6+y^15) q^(19/3))/y^7+(1/y^10+2 y^5) q^(25/3)+(2 (1+y^12+y^18) q^(28/3))/y^10+(2 (1+y^3+y^18) q^(31/3))/y^7+(2 (1+y^9+y^21) q^(37/3))/y^10+(2 (1+y^18+y^21) q^(43/3))/y^13+((2+2 y^6+2 y^15+2 y^24+y^27) q^(49/3))/y^13+(2 (1+y^6+y^24) q^(52/3))/y^10},
{1+3 (2+1/y^4+y^4) q+(3 (1+y^8) q^2)/y^4+(3 (1+y^4)^2 (1+y^8) q^3)/y^8+3 (2+1/y^8+y^8) q^4+(6 (1+y^4+y^12+y^16) q^5)/y^8+((1+y^8)^3 q^6)/y^12+(6 (1+y^4)^2 (1+y^8) (1-y^4+y^8) q^7)/y^12+(3 (1+y^16) q^8)/y^8+((6+6 y^4+3 y^8 (1+y^4) (1+y^4+2 y^12)) q^9)/y^12+(6 (1+y^8) (1+y^16) q^10)/y^12+(3 (1+y^8) (1+y^12)^2 q^11)/y^16+(3 (1+y^8)^2 (1+y^16) q^12)/y^16+(6 (1+y^4)^2 (1+y^12+y^24) q^13)/y^16+(6 (1+y^4+y^8+y^12+y^20+y^24+y^28+y^32) q^15)/y^16+3 (2+1/y^16+y^16) q^16+(3 (1+2 y^4+2 y^12+3 y^16+3 y^24+2 y^28+2 y^36+y^40) q^17)/y^20+(3 (1+2 y^8+2 y^16+2 y^24+2 y^32+y^40) q^18)/y^20+(3 (2+y^4+4 y^8+3 y^12+4 y^20+3 y^28+4 y^32+y^36+2 y^40) q^19)/y^20+(6 (1+y^8+y^24+y^32) q^20)/y^16,
(1/y^3+3 y) q^(3/8)+(3 (2+y^4+y^8) q^(11/8))/y^3+(3/y^7+6 y+3 y^5) q^(19/8)+(3/y^7+6/y^3+6 y^5+y^9) q^(27/8)+(6 (1+y^4+y^8+y^16) q^(35/8))/y^7+(3/y^11+3 y+6 y^5) q^(43/8)+(3/y^11+6/y^7+6 y+3 y^5+6 y^9) q^(51/8)+(3 (2+y^4+4 y^8+2 y^16+2 y^20+y^24) q^(59/8))/y^11+(3 (2+y^8+y^20) q^(67/8))/y^7+(1/y^15+6/y^11+6/y^3+6 y+3 y^5+6 y^13) q^(75/8)+(3 (2+y^4+y^8+2 y^16+2 y^20+4 y^24) q^(83/8))/y^15+(6 (1+y^4+y^16+y^24) q^(91/8))/y^11+((6+3 y^8 (2+2 y^4+2 y^8+2 y^16+y^20+y^24)) q^(99/8))/y^15+(3 (2+y^4+4 y^12+2 y^20+2 y^28+y^32) q^(107/8))/y^15+(6 (1+y^4+y^12+y^28) q^(115/8))/y^11+(3 (1+2 y^8+2 y^24+2 y^28+y^32) q^(123/8))/y^19+((3+3 y^4 (4+y^8 (2+2 y^4+y^8 (3+2 y^8 (2+y^4+y^8))))) q^(131/8))/y^19+(6/y^19+6/y^11+6 y+9 y^5+6 y^13+3 y^17) q^(139/8)+((6+9 y^8+6 y^20+6 y^32+y^36) q^(147/8))/y^15+(6 (1+y^8+y^12+2 y^16+y^28+y^32+y^40) q^(155/8))/y^19,
(3 (1+y^4) Sqrt[q])/y^2+((1+y^4)^3 q^(3/2))/y^6+(6 (1+y^4) (1+y^8) q^(5/2))/y^6+(3 (1+2 y^4+2 y^8+2 y^12+2 y^16+y^20) q^(9/2))/y^10+(3 (1+y^4)^3 (1-y^4+y^8) q^(11/2))/y^10+(6 (1+y^8+y^12+y^20) q^(13/2))/y^10+(3 (1+2 y^4+4 y^8+y^12+y^16+4 y^20+2 y^24+y^28) q^(17/2))/y^14+(3 (1+y^4)^3 (1-y^4+y^8)^2 q^(19/2))/y^14+(6 (1+y^4) (1+y^8) (1+y^16) q^(21/2))/y^14+(3 (2+y^4+2 y^12+2 y^16+y^24+2 y^28) q^(25/2))/y^14+((1+y^4)^3 (1+y^8 (3-4 y^4+3 y^8+y^16)) q^(27/2))/y^18+(6 (1+y^4+y^8+2 y^12+y^16+y^20+2 y^24+y^28+y^32+y^36) q^(29/2))/y^18+(3 (2+y^4+2 y^8+3 y^16+3 y^20+2 y^28+y^32+2 y^36) q^(33/2))/y^18+(6 (1+y^4+y^12+y^16+y^20+y^24+y^32+y^36) q^(35/2))/y^18+(6 (1+y^4+y^24+y^28) q^(37/2))/y^14,
((3+y^4) q^(3/8))/y+(3 (1+y^4+2 y^8) q^(11/8))/y^5+(3 (1+2 y^4+y^12) q^(19/8))/y^5+(1/y^9+6/y^5+6 y^3+3 y^7) q^(27/8)+(6 (1+y^8+y^12+y^16) q^(35/8))/y^9+(3 (2+y^4+y^16) q^(43/8))/y^5+(3 (2+y^4+2 y^8+2 y^16+y^20) q^(51/8))/y^9+(3 (1+2 y^4+2 y^8+4 y^16+y^20+2 y^24) q^(59/8))/y^13+(3 (1+y^12+2 y^20) q^(67/8))/y^13+((6+y^8 (3+6 y^4+6 y^8+6 y^16+y^20)) q^(75/8))/y^13+(3 (4+2 y^4+2 y^8+y^16+y^20+2 y^24) q^(83/8))/y^9+(6 (1+y^8+y^20+y^24) q^(91/8))/y^13+(3 (1+y^4+2 y^8+2 y^16+2 y^20+2 y^24+2 y^32) q^(99/8))/y^17+(3 (1+2 y^4+2 y^12+4 y^20+y^28+2 y^32) q^(107/8))/y^17+(6 (1+y^16+y^24+y^28) q^(115/8))/y^17+(3 (1+2 y^4+2 y^8+2 y^24+y^32) q^(123/8))/y^13+(3 (2+2 y^4+4 y^8+3 y^16+2 y^20+2 y^24+4 y^32+y^36) q^(131/8))/y^17+((3+3 y^4 (2+y^8 (3+2 (y^4+y^16+y^24)))) q^(139/8))/y^17+(1/y^21+6/y^17+6/y^5+9 y^7+6 y^15) q^(147/8)+(6 (1+y^8+y^12+2 y^24+y^28+y^32+y^40) q^(155/8))/y^21},
{1+4 (3+1/y^5+y^5) q+(6+12/y^5+12 y^5) q^2+6 (4+1/y^10+2/y^5+2 y^5+y^10) q^3+4 (3+2/y^10+4/y^5+4 y^5+2 y^10) q^4+(24 (1+y^5+y^10+y^15+y^20) q^5)/y^10+4 (2+1/y^15+3/y^5+3 y^5+y^15) q^6+(6 (2+y^5+2 y^10) (1+2 y^5+2 y^15+y^20) q^7)/y^15+(6 (2+4 y^5+6 y^10+y^15+6 y^20+4 y^25+2 y^30) q^8)/y^15+(4 (4+6 y^5+3 y^10+9 y^15+3 y^20+6 y^25+4 y^30) q^9)/y^15+(24+1/y^20+24/y^15+28/y^5+28 y^5+24 y^15+y^20) q^10+(12 (1+y^5+4 y^10+3 y^15+2 y^20+3 y^25+4 y^30+y^35+y^40) q^11)/y^20+(6 (1+y^5 (4+y^5 (4+y^5 (4+y^5 (4+y^5 (4+y^5 (2+y^5)^2)))))) q^12)/y^20+(12 (2+3 y^5+4 y^10+3 y^15+6 y^20+3 y^25+4 y^30+3 y^35+2 y^40) q^13)/y^20+(12 (1+y^5+3 y^15+3 y^25+y^35+y^40) q^14)/y^20+(48+(24+28 y^5+30 y^10+24 y^15+24 y^25+30 y^30+28 y^35+24 y^40)/y^20) q^15+(4 (1+2 y^5+9 y^10+8 y^15+6 y^20+3 y^25+6 y^30+8 y^35+9 y^40+2 y^45+y^50) q^16)/y^25+(12 (1+4 y^5+2 y^10+6 y^15+5 y^20+4 y^25+5 y^30+6 y^35+2 y^40+4 y^45+y^50) q^17)/y^25+(6 (2+y^5+6 y^10+6 y^20+5 y^25+6 y^30+6 y^40+y^45+2 y^50) q^18)/y^25+(4 (4+9 y^5+9 y^10+12 y^15+7 y^20+18 y^25+7 y^30+12 y^35+9 y^40+9 y^45+4 y^50) q^19)/y^25+(24 (1+y^5+y^10+2 y^15+2 y^20+y^25+2 y^30+2 y^35+y^40+y^45+y^50) q^20)/y^25,
(1/y^4+4 y) q^(2/5)+(6 (2+2 y^5+y^10) q^(7/5))/y^4+(4/y^9+6/y^4+12 y+8 y^6) q^(12/5)+(4 (3+6 y^5+4 y^10+6 y^15+y^20) q^(17/5))/y^9+(12 (1+y^5+2 y^10+y^20) q^(22/5))/y^9+(2 (3+y^5 (8+3 y^5 (4+y^5 (2+y^5) (1+2 y^5)))) q^(27/5))/y^14+((2+2 y^5+y^10) (4+8 y^5-6 y^10+14 y^15+y^20) q^(32/5))/y^14+(12 (2+y^5+4 y^10+3 y^15+2 y^20+2 y^25+y^30) q^(37/5))/y^14+(6 (4+y^5+2 y^10+2 y^20+y^25) q^(42/5))/y^9+((4+30 y^5+4 y^10 (9+y^5 (9+y^5 (7+6 y^5 (2+y^5+y^10))))) q^(47/5))/y^19+(12 (1+2 y^5+y^10+2 y^15+3 y^20+2 y^25+3 y^30+y^35) q^(52/5))/y^19+(4 (3+6 y^5+7 y^10+6 y^15+6 y^20+12 y^25+3 y^30+6 y^35+y^40) q^(57/5))/y^19+(4 (4+9 y^10+6 y^15+9 y^20+7 y^30+2 y^35+3 y^40) q^(62/5))/y^19+(6 (4+y^5 (8+y^5 (4+y^5 (12+y^5 (6+y^5 (5+2 y^5 (3+4 y^5+y^10))))))) q^(67/5))/y^19+(1/y^24+12/y^19+24/y^14+36/y^9+24 y+32 y^6+24 y^11+6 y^16+16 y^21) q^(72/5)+(12 (1+y^5 (2+y^5 (4+y^5 (3+y^5 (2+y^5+2 y^10) (2+y^10+y^15))))) q^(77/5))/y^24+((6+12 y^5 (3+2 y^10+y^15+5 y^20+3 y^30+2 y^35+y^40)) q^(82/5))/y^24+(6 (4+y^5 (2+y^5 (5+y^5 (4+y^5 (8+y^5 (6+y^5 (2+y^5) (4+2 y^10+y^15))))))) q^(87/5))/y^24+(2 (6+y^5 (14+y^5 (16+y^5 (30+y^5 (15+2 y^5 (7+12 y^5+6 y^10+6 y^15+9 y^20+2 y^25)))))) q^(92/5))/y^24+(12 (2+3 y^5+6 y^10+3 y^15+6 y^20+4 y^25+2 y^30+5 y^35+6 y^40+y^45+2 y^50) q^(97/5))/y^24,
((4+6 y^5) q^(3/5))/y^3+(1/y^8+12/y^3+8 y^2+4 y^7) q^(8/5)+(12 (1+y^5+2 y^10+y^15) q^(13/5))/y^8+((6+16 y^5+12 y^15+y^20) q^(18/5))/y^8+(2 (2+12 y^5+12 y^10+15 y^15+8 y^20+6 y^25) q^(23/5))/y^13+(6 (2+y^5 (2+y^5 (2+y^5 (2+y^5)^2))) q^(28/5))/y^13+(12 (1+2 y^5+2 y^10+2 y^15+y^20+2 y^25) q^(33/5))/y^13+(4 (4+2 y^5+9 y^10+6 y^20+3 y^25+y^30) q^(38/5))/y^13+((6+12 y^5 (2+4 y^5+y^10+4 y^15+3 y^20+2 y^25+y^30)) q^(43/5))/y^18+(2 (4+y^5 (6+y^5 (3+2 y^5 (7+6 y^5+3 y^10+2 y^15+3 y^20)))) q^(48/5))/y^18+(4 (6+y^5 (6+y^5 (9+y^5 (9+y^5 (12+y^5 (7+4 y^5 (3+y^5))))))) q^(53/5))/y^18+(6 (6+4 y^5+4 y^10+6 y^20+y^25+4 y^30) q^(58/5))/y^13+(6 (5+2 y^5+4 y^10+6 y^15+5 y^20+4 y^25+6 y^30+2 y^35+y^40) q^(63/5))/y^18+(4 (1+y^5 (6+y^5 (7+y^5 (6+y^5 (9+y^5 (8+y^5 (9+2 y^5 (3+3 y^5+y^10)))))))) q^(68/5))/y^23+(12 (1+2 y^5+3 y^10+6 y^15+2 y^20+6 y^25+3 y^30+2 y^35+3 y^40+2 y^45) q^(73/5))/y^23+(12 (1+2 y^10+2 y^20+2 y^30+2 y^35+y^40) q^(78/5))/y^23+((16+48 y^5+36 y^10+48 y^15+60 y^20+48 y^25+24 y^30+72 y^35+28 y^40+30 y^45) q^(83/5))/y^23+(12 (2+2 y^5+3 y^10+y^15+3 y^20+4 y^25+5 y^30+3 y^40+2 y^45) q^(88/5))/y^23+(4 (3+12 y^5+6 y^10+12 y^15+7 y^20+6 y^25+9 y^30+12 y^35+6 y^40+6 y^45+y^50) q^(93/5))/y^23+((1+24 y^5+2 y^15 (12+y^5 (15+24 y^5+2 y^15 (7+3 (y^5+3 y^10+y^20))))) q^(98/5))/y^28,
((6+4 y^5) q^(3/5))/y^2+(4/y^7+8/y^2+12 y^3+y^8) q^(8/5)+(12 (1+2 y^5+y^10+y^15) q^(13/5))/y^7+(1/y^12+12/y^7+16 y^3+6 y^8) q^(18/5)+(2 (6+y^5 (8+y^5 (15+2 y^5 (6+6 y^5+y^10)))) q^(23/5))/y^12+((6+12 y^5 (2+2 y^5+y^10+y^15+y^20)) q^(28/5))/y^12+(12 (2+y^5+2 y^10+2 y^15+2 y^20+y^25) q^(33/5))/y^12+(4 (1+3 y^5+6 y^10+9 y^20+2 y^25+4 y^30) q^(38/5))/y^17+(6 (2+4 y^5+6 y^10+8 y^15+2 y^20+8 y^25+4 y^30+y^35) q^(43/5))/y^17+(2 (6+y^5 (4+y^5 (6+y^5 (12+y^5 (2+y^5) (7-2 y^5+4 y^10))))) q^(48/5))/y^17+(4 (4+y^5 (12+y^5 (7+3 y^5 (4+y^5 (3+y^5 (3+2 (y^5+y^10))))))) q^(53/5))/y^17+(6 (4+y^5+6 y^10+4 y^20+4 y^25+6 y^30) q^(58/5))/y^17+(6 (1+2 y^5+6 y^10+4 y^15+5 y^20+6 y^25+4 y^30+2 y^35+5 y^40) q^(63/5))/y^22+(4 (2+6 y^5+6 y^10+9 y^15+8 y^20+9 y^25+6 y^30+7 y^35+6 y^40+y^45) q^(68/5))/y^22+(12 (2+y^5 (3+y^5 (2+y^5 (3+y^5 (6+y^5 (2+y^5 (2+y^5) (3+y^10))))))) q^(73/5))/y^22+(12 (1+2 y^5+2 y^10+2 y^20+2 y^30+y^40) q^(78/5))/y^17+((30+4 y^5 (7+y^5 (18+y^5 (6+y^5 (12+y^5 (15+y^5 (12+y^5 (3+2 y^5)^2))))))) q^(83/5))/y^22+(12 (2+3 y^5+5 y^15+4 y^20+3 y^25+y^30+3 y^35+2 y^40+2 y^45) q^(88/5))/y^22+(4 (1+y^5 (6+y^5 (6+y^5 (12+y^5 (9+y^5 (6+y^5 (7+3 y^5 (4+2 y^5+4 y^10+y^15)))))))) q^(93/5))/y^27+((12+36 y^10+12 y^15+28 y^20+48 y^30+30 y^35+24 y^40+24 y^50+y^55) q^(98/5))/y^27,
((4+y^5) q^(2/5))/y+((6+12 (y^5+y^10)) q^(7/5))/y^6+(8/y^6+12/y+6 y^4+4 y^9) q^(12/5)+(4 (1+y^5 (6+y^5 (4+3 y^5 (2+y^5)))) q^(17/5))/y^11+(12 (1+2 y^10+y^15+y^20) q^(22/5))/y^11+(2 (6+15 y^5+6 y^10+12 y^15+8 y^20+3 y^25) q^(27/5))/y^11+((1+2 (y^5+y^10)) (1+2 y^5 (7+y^5 (-3+2 y^5 (2+y^5)))) q^(32/5))/y^16+(12 (1+2 y^5+2 y^10+3 y^15+4 y^20+y^25+2 y^30) q^(37/5))/y^16+(6 (1+2 y^5+2 y^15+y^20+4 y^25) q^(42/5))/y^16+(2 (12+y^5 (12+y^5 (24+y^5 (14+y^5 (18+y^5 (6+y^5) (3+2 y^5)))))) q^(47/5))/y^16+(12 (1+3 y^5+2 y^10+3 y^15+2 y^20+y^25+2 y^30+y^35) q^(52/5))/y^16+(4 (1+y^5 (6+y^5 (3+y^5 (12+y^5 (6+y^5 (6+y^5 (7+3 y^5 (2+y^5)))))))) q^(57/5))/y^21+(4 (3+2 y^5+7 y^10+9 y^20+6 y^25+9 y^30+4 y^40) q^(62/5))/y^21+(6 (2+y^5 (8+y^5 (6+y^5 (5+6 y^5+4 y^10 (3+y^5+2 y^10+y^15))))) q^(67/5))/y^21+((16+6 y^5+24 y^10+32 y^15+24 y^20+36 y^30+24 y^35+12 y^40+y^45) q^(72/5))/y^21+(12 (2+3 y^5+3 y^10+6 y^15+2 y^20+4 y^25+3 y^30+4 y^35+2 y^40+y^45) q^(77/5))/y^21+(6 (2+4 y^5+6 y^10+10 y^20+2 y^25+4 y^30+6 y^40+y^45) q^(82/5))/y^21+(6 (1+4 y^5+4 y^10+4 y^15+8 y^20+6 y^25+8 y^30+4 y^35+5 y^40+2 y^45+4 y^50) q^(87/5))/y^26+(2 (4+y^5 (18+y^5 (12+y^5 (12+y^5 (24+y^5 (14+y^5 (15+2 y^5 (15+8 y^5+7 y^10+3 y^15)))))))) q^(92/5))/y^26+(12 (2+y^5+6 y^10+5 y^15+2 y^20+4 y^25+6 y^30+3 y^35+6 y^40+3 y^45+2 y^50) q^(97/5))/y^26},
{1+5 (4+1/y^6+y^6) q+30 (1+1/y^6+y^6) q^2+10 (6+1/y^12+3/y^6+3 y^6+y^12) q^3+(60+25/y^12+80/y^6+80 y^6+25 y^12) q^4+(60 (1+y^6+2 y^12+y^18+y^24) q^5)/y^12+(5 (2+7 y^6+20 y^12+8 y^18+20 y^24+7 y^30+2 y^36) q^6)/y^18+(5 (1+4 y^6+y^12) (5+2 y^6+8 y^12+2 y^18+5 y^24) q^7)/y^18+(30 (1+y^6+y^12)^2 (2-y^6+2 y^12) q^8)/y^18+5 (28+7/y^18+24/y^12+12/y^6+12 y^6+24 y^12+7 y^18) q^9+(5 (1+22 y^6+20 y^12+46 y^18+26 y^24+46 y^30+20 y^36+22 y^42+y^48) q^10)/y^24+(30 (1+3 y^6+7 y^12+6 y^18+8 y^24+6 y^30+7 y^36+3 y^42+y^48) q^11)/y^24+(10 (1-y^6+y^12) (3+y^6 (15+y^6 (23+y^6 (28+y^6 (23+3 y^6 (5+y^6)))))) q^12)/y^24+(20 (4+5 y^6+13 y^12+8 y^18+18 y^24+8 y^30+13 y^36+5 y^42+4 y^48) q^13)/y^24+(30 (2+7 y^6+5 y^12+11 y^18+4 y^24+11 y^30+5 y^36+7 y^42+2 y^48) q^14)/y^24+(260+1/y^30+100/y^24+110/y^18+210/y^12+175/y^6+175 y^6+210 y^12+110 y^18+100 y^24+y^30) q^15+(5 (4+21 y^6+52 y^12+48 y^18+72 y^24+44 y^30+72 y^36+48 y^42+52 y^48+21 y^54+4 y^60) q^16)/y^30+(30 (1+6 y^6+5 y^12+12 y^18+7 y^24+16 y^30+7 y^36+12 y^42+5 y^48+6 y^54+y^60) q^17)/y^30+(30 (2+y^6 (2+y^6 (7+y^6 (4+y^6 (10+y^6 (7+y^6 (10+y^6 (4+y^6 (7+2 (y^6+y^12)))))))))) q^18)/y^30+(10 (6+23 y^6+24 y^12+41 y^18+33 y^24+40 y^30+33 y^36+41 y^42+24 y^48+23 y^54+6 y^60) q^19)/y^30+(60 (1+y^8) (1+y^6+y^12)^2 (2-y^6+2 y^12) (1-y^8+y^16) q^20)/y^30,
(1/y^5+5 y) q^(5/12)+(10 (1+y^6) (2+y^6) q^(17/12))/y^5+(5/y^11+30/y^5+30 y+25 y^7) q^(29/12)+(10 (1+y^6) (3+3 y^6+5 y^12+y^18) q^(41/12))/y^11+(30/y^11+60/y^5+60 y+35 y^7+25 y^13) q^(53/12)+(10 (1+y^6)^2 (1+6 y^6-y^12+6 y^18) q^(65/12))/y^17+(5 (5+12 y^6+8 y^12+21 y^18+18 y^24+7 y^30+y^36) q^(77/12))/y^17+(10 (1+y^6) (6+y^6 (4+y^6 (14+y^6 (2+y^6) (2+3 y^6)))) q^(89/12))/y^17+(5 (7+y^6 (21+2 y^6 (15+y^6 (6+y^6 (10+3 y^6 (3+y^6)))))) q^(101/12))/y^17+(10 (1+y^6) (1+10 y^6+8 y^12+6 y^18+17 y^24+4 y^30+8 y^36) q^(113/12))/y^23+(25/y^23+90/y^17+60/y^11+130/y^5+180 y+110 y^7+100 y^13+60 y^19+y^25) q^(125/12)+(10 (1+y^6) (6+y^6 (6+y^6 (17+y^6 (7+y^6 (13+y^6 (13+2 y^6 (4+y^6))))))) q^(137/12))/y^23+(5 (7+20 y^6+36 y^12+36 y^18+32 y^24+30 y^30+22 y^36+21 y^42+6 y^48) q^(149/12))/y^23+(10 (11+y^6 (21+y^6 (20+y^6 (36+y^6 (33+y^6 (21+26 y^6+6 y^12 (3+y^6))))))) q^(161/12))/y^23+((5+5 y^6 (18+y^6 (22+y^6 (32+y^6 (24+y^6 (35+6 y^6 (8+y^6 (5+2 (y^6+y^12))))))))) q^(173/12))/y^29+(10 (1+y^6) (3+9 y^6+17 y^12+16 y^18+10 y^24+26 y^30+10 y^36+11 y^42+12 y^48) q^(185/12))/y^29+(5 (6+y^6 (20+y^6 (30+y^6 (35+y^6 (44+y^6 (42+y^6 (24+y^6 (2+y^6) (24+6 y^6+y^12)))))))) q^(197/12))/y^29+(10 (1+y^6) (8+y^6 (13+y^6 (8+y^6 (28+y^6 (20+y^6 (10+y^6 (31+y^6 (5+3 y^6 (5+y^6))))))))) q^(209/12))/y^29+(10 (6+y^6 (11+y^6 (24+y^6 (21+y^6 (21+y^6 (33+y^6 (30+y^6 (12+y^6 (16+3 y^6 (5+y^6)))))))))) q^(221/12))/y^29+(10 (10+26 y^6+36 y^12+30 y^18+40 y^24+48 y^30+32 y^36+41 y^42+33 y^48+14 y^54+8 y^60) q^(233/12))/y^29,
((5+10 y^6) q^(2/3))/y^4+(1/y^10+30/y^4+25 y^2+10 y^8) q^(5/3)+(5 (2+y^6) (2+2 y^6+5 y^12) q^(8/3))/y^10+(5 (6+16 y^6+7 y^12+12 y^18+y^24) q^(11/3))/y^10+(5 (1+12 y^6+12 y^12+22 y^18+7 y^24+6 y^30) q^(14/3))/y^16+(10 (3+6 y^6+10 y^12+9 y^18+11 y^24+3 y^30) q^(17/3))/y^16+((30+120 y^6+105 y^12+120 y^18+90 y^24+80 y^30+y^36) q^(20/3))/y^16+(20 (4+2 y^6+9 y^12+5 y^18+6 y^24+3 y^30+y^36) q^(23/3))/y^16+(10 (1+y^6 (6+y^6 (3+y^6) (6+7 y^12+y^18+3 y^24))) q^(26/3))/y^22+(5 (5+y^6 (20+y^6 (30+y^6 (46+y^6 (22+3 y^6 (14+7 y^6+4 y^12)))))) q^(29/3))/y^22+((60+5 y^6 (21+2 y^6 (14+y^6 (18+y^6 (26+y^6 (11+6 y^6 (3+y^6))))))) q^(32/3))/y^22+(5 (7+36 y^6+26 y^12+40 y^18+30 y^24+52 y^30+12 y^36+24 y^42+y^48) q^(35/3))/y^22+(10 (11+6 y^6+24 y^12+16 y^18+21 y^24+15 y^30+23 y^36+4 y^42+3 y^48) q^(38/3))/y^22+(10 (1+y^6 (9+y^6 (23+3 y^6 (6+11 y^6+8 y^12+7 y^18+6 y^24+6 y^30+y^36)))) q^(41/3))/y^28+(5 (5+24 y^6+36 y^12+72 y^18+35 y^24+72 y^30+48 y^36+40 y^42+30 y^48+16 y^54) q^(44/3))/y^28+(20 (3+5 y^6+10 y^12+6 y^18+18 y^24+6 y^30+18 y^36+8 y^42+7 y^48+3 y^54) q^(47/3))/y^28+(5 (7+42 y^6+32 y^12+52 y^18+42 y^24+82 y^30+24 y^36+66 y^42+26 y^48+20 y^54) q^(50/3))/y^28+(5 (22+22 y^6+66 y^12+44 y^18+60 y^24+60 y^30+82 y^36+35 y^42+48 y^48+21 y^54+2 y^60) q^(53/3))/y^28+((90+5 y^6 (52+y^6 (35+y^6 (96+y^6 (66+y^6 (64+y^6 (60+y^6 (72+y^6 (6+y^6) (6+5 y^6))))))))) q^(56/3))/y^28+((5+5 y^6 (24+y^6 (30+y^6 (72+y^6 (42+y^6 (96+y^6 (43+64 y^6+6 y^12 (7+2 y^6 (6+y^6+y^12))))))))) q^(59/3))/y^34,
(10 (1+y^6) q^(3/4))/y^3+(5 (1+5 y^6+5 y^12+y^18) q^(7/4))/y^9+(30 (1+y^6) (1+y^6+y^12) q^(11/4))/y^9+(1/y^15+30/y^9+35/y^3+35 y^3+30 y^9+y^15) q^(15/4)+(10 (1+y^6) (2+y^6 (6+y^6 (5+2 y^6 (3+y^6)))) q^(19/4))/y^15+(30 (1+2 y^6+3 y^12+3 y^18+2 y^24+y^30) q^(23/4))/y^15+(20 (1+y^6) (3+2 y^6+4 y^12+2 y^18+3 y^24) q^(27/4))/y^15+(5 (1+12 y^6+21 y^12+20 y^18+20 y^24+21 y^30+12 y^36+y^42) q^(31/4))/y^21+(30 (1+y^6) (1+3 y^6+3 y^12+4 y^18+3 y^24+3 y^30+y^36) q^(35/4))/y^21+(10 (3+4 y^6+6 y^12+11 y^18+11 y^24+6 y^30+4 y^36+3 y^42) q^(39/4))/y^21+(10 (1+y^6) (8+10 y^6+13 y^12+13 y^18+13 y^24+10 y^30+8 y^36) q^(43/4))/y^21+(30 (2+5 y^6+6 y^12+5 y^18+5 y^24+6 y^30+5 y^36+2 y^42) q^(47/4))/y^21+(10 (1+y^6) (1+9 y^6+5 y^12+15 y^18+6 y^24+15 y^30+5 y^36+9 y^42+y^48) q^(51/4))/y^27+(5 (5+y^6 (21+y^6 (26+y^6 (32+y^6 (48+y^6 (2+y^6) (24+4 y^6+11 y^12+5 y^18)))))) q^(55/4))/y^27+(30 (1+y^6) (1-y^3+y^6) (1+y^3+y^6) (2+2 y^6+5 y^18+2 y^30+2 y^36) q^(59/4))/y^27+(5 (7+12 y^6+36 y^12+35 y^18+24 y^24+24 y^30+35 y^36+36 y^42+12 y^48+7 y^54) q^(63/4))/y^27+(10 (1+y^6) (11+12 y^6+24 y^12+12 y^18+29 y^24+12 y^30+24 y^36+12 y^42+11 y^48) q^(67/4))/y^27+(30 (3+y^6 (6+y^6 (4+y^6 (7+y^6 (10+y^6 (10+y^6 (7+y^6 (4+3 y^6 (2+y^6))))))))) q^(71/4))/y^27+(10 (1+y^6) (1+11 y^6+9 y^12+17 y^18+13 y^24+19 y^30+13 y^36+17 y^42+9 y^48+11 y^54+y^60) q^(75/4))/y^33+(5 (5+y^6 (20+y^6 (32+y^6 (44+y^6 (66+y^6 (43+y^6 (43+y^6 (66+y^6 (44+y^6 (32+5 y^6 (4+y^6))))))))))) q^(79/4))/y^33,
(5 (2+y^6) q^(2/3))/y^2+((10+25 y^6+30 y^12+y^18) q^(5/3))/y^8+(5 (5+12 y^6+6 y^12+4 y^18) q^(8/3))/y^8+(5 (1+12 y^6+7 y^12+16 y^18+6 y^24) q^(11/3))/y^14+(5 (6+7 y^6+22 y^12+12 y^18+12 y^24+y^30) q^(14/3))/y^14+(10 (3+y^6 (11+y^6 (9+y^6 (10+3 y^6 (2+y^6))))) q^(17/3))/y^14+((1+5 y^6 (16+3 y^6 (6+y^6 (8+y^6 (7+2 y^6 (4+y^6)))))) q^(20/3))/y^20+(20 (1+3 y^6+6 y^12+5 y^18+9 y^24+2 y^30+4 y^36) q^(23/3))/y^20+(10 (3+10 y^6+10 y^12+21 y^18+6 y^24+18 y^30+6 y^36+y^42) q^(26/3))/y^20+((60+5 y^6 (21+y^6 (42+y^6 (22+y^6 (46+5 y^6 (6+4 y^6+y^12)))))) q^(29/3))/y^20+((60+5 y^6 (36+y^6 (22+y^6 (52+y^6 (36+y^6 (28+3 y^6 (7+4 y^6))))))) q^(32/3))/y^20+(5 (1+24 y^6+12 y^12+52 y^18+30 y^24+40 y^30+26 y^36+36 y^42+7 y^48) q^(35/3))/y^26+(10 (3+4 y^6+23 y^12+15 y^18+21 y^24+16 y^30+24 y^36+6 y^42+11 y^48) q^(38/3))/y^26+(10 (3+y^6 (18+y^6 (18+y^6 (21+y^6 (24+y^6 (33+y^6 (2+y^6) (9+7 y^6+y^12))))))) q^(41/3))/y^26+(5 (16+30 y^6+40 y^12+48 y^18+72 y^24+35 y^30+72 y^36+36 y^42+24 y^48+5 y^54) q^(44/3))/y^26+(20 (3+7 y^6+8 y^12+18 y^18+6 y^24+18 y^30+6 y^36+10 y^42+5 y^48+3 y^54) q^(47/3))/y^26+(5 (20+y^6 (26+y^6 (66+y^6 (24+y^6 (82+y^6 (42+y^6 (52+y^6 (32+7 y^6 (6+y^6))))))))) q^(50/3))/y^26+(5 (2+y^6 (21+y^6 (48+y^6 (35+2 y^6 (41+y^6 (30+y^6 (30+11 y^6 (2+3 y^6+y^12+y^18)))))))) q^(53/3))/y^32+(5 (5+36 y^6+36 y^12+72 y^18+60 y^24+64 y^30+66 y^36+96 y^42+35 y^48+52 y^54+18 y^60) q^(56/3))/y^32+(5 (12+12 y^6+72 y^12+42 y^18+64 y^24+43 y^30+96 y^36+42 y^42+72 y^48+30 y^54+24 y^60+y^66) q^(59/3))/y^32,
((5+y^6) q^(5/12))/y+(10 (1+y^6) (1+2 y^6) q^(17/12))/y^7+(5 (5+6 y^6+6 y^12+y^18) q^(29/12))/y^7+(10 (1+y^6) (1+y^6 (5+3 (y^6+y^12))) q^(41/12))/y^13+(5 (5+y^6 (7+6 y^6 (2+2 y^6+y^12))) q^(53/12))/y^13+(10 (1+y^6)^2 (6-y^6+6 y^12+y^18) q^(65/12))/y^13+(5 (1+7 y^6+18 y^12+21 y^18+8 y^24+12 y^30+5 y^36) q^(77/12))/y^19+(10 (1+y^6) (3+8 y^6+4 y^12+14 y^18+4 y^24+6 y^30) q^(89/12))/y^19+(5 (6+y^6 (18+y^6 (20+y^6 (12+y^6 (30+7 y^6 (3+y^6)))))) q^(101/12))/y^19+(10 (1+y^6) (8+4 y^6+17 y^12+6 y^18+8 y^24+10 y^30+y^36) q^(113/12))/y^19+((1+5 y^6 (12+20 y^6+22 y^12+36 y^18+26 y^24+12 y^30+18 y^36+5 y^42)) q^(125/12))/y^25+(10 (1+y^6) (2+y^6 (8+y^6 (13+y^6 (13+y^6 (7+y^6 (17+6 (y^6+y^12))))))) q^(137/12))/y^25+(5 (6+21 y^6+22 y^12+30 y^18+32 y^24+36 y^30+36 y^36+20 y^42+7 y^48) q^(149/12))/y^25+(10 (6+18 y^6+26 y^12+21 y^18+33 y^24+36 y^30+20 y^36+21 y^42+11 y^48) q^(161/12))/y^25+(5 (12+12 y^6+30 y^12+48 y^18+35 y^24+24 y^30+32 y^36+22 y^42+18 y^48+y^54) q^(173/12))/y^25+(10 (12+y^6 (23+y^6 (21+y^6 (36+y^6 (36+y^6 (26+y^6 (33+y^6 (26+3 y^6 (4+y^6))))))))) q^(185/12))/y^25+(5 (1+8 y^6+36 y^12+48 y^18+24 y^24+42 y^30+44 y^36+35 y^42+30 y^48+20 y^54+6 y^60) q^(197/12))/y^31+(10 (1+y^6) (3+y^6 (15+y^6 (5+y^6 (31+y^6 (10+y^6 (20+y^6 (2+y^6) (14-3 y^6+8 y^12))))))) q^(209/12))/y^31+(10 (3+15 y^6+16 y^12+12 y^18+30 y^24+33 y^30+21 y^36+21 y^42+24 y^48+11 y^54+6 y^60) q^(221/12))/y^31+(10 (8+14 y^6+33 y^12+41 y^18+32 y^24+48 y^30+40 y^36+30 y^42+36 y^48+26 y^54+10 y^60) q^(233/12))/y^31}};

DThAn1={{0},
{-(1/(12 q^(1/4)))+(16 q^(3/4))/3+(171 q^(7/4))/4+(688 q^(11/4))/3+(3925 q^(15/4))/4+3600 q^(19/4)+(70913 q^(23/4))/6+(106816 q^(27/4))/3+(400383 q^(31/4))/4+265760 q^(35/4)+672299 q^(39/4)+1631376 q^(43/4)+(15269545 q^(47/4))/4+8650528 q^(51/4)+(76199085 q^(55/4))/4+(122653712 q^(59/4))/3+(171448745 q^(63/4))/2+175962384 q^(67/4)+(4250667533 q^(71/4))/12+(2101170160 q^(75/4))/3+1362057300 q^(79/4),
5/6+9 q+(202 q^2)/3+(1004 q^3)/3+1377 q^4+(14660 q^5)/3+15692 q^6+46368 q^7+(385274 q^8)/3+336565 q^9+842220 q^10+(6072484 q^11)/3+(14091500 q^12)/3+10564812 q^13+(69332264 q^14)/3+49300960 q^15+102805857 q^16+209965656 q^17+420725658 q^18+828338796 q^19+(9627110755 q^20)/6},
{0,
I/(2 q^(1/24))+1/2 I q^(23/24)+I q^(47/24)+3/2 I q^(71/24)+5/2 I q^(95/24)+7/2 I q^(119/24)+11/2 I q^(143/24)+15/2 I q^(167/24)+11 I q^(191/24)+15 I q^(215/24)+21 I q^(239/24)+28 I q^(263/24)+77/2 I q^(287/24)+101/2 I q^(311/24)+135/2 I q^(335/24)+88 I q^(359/24)+231/2 I q^(383/24)+297/2 I q^(407/24)+385/2 I q^(431/24)+245 I q^(455/24)+445/2 I q^(479/24),
-(I/(2 q^(1/24)))-1/2 I q^(23/24)-I q^(47/24)-3/2 I q^(71/24)-5/2 I q^(95/24)-7/2 I q^(119/24)-11/2 I q^(143/24)-15/2 I q^(167/24)-11 I q^(191/24)-15 I q^(215/24)-21 I q^(239/24)-28 I q^(263/24)-77/2 I q^(287/24)-101/2 I q^(311/24)-135/2 I q^(335/24)-88 I q^(359/24)-231/2 I q^(383/24)-297/2 I q^(407/24)-385/2 I q^(431/24)-245 I q^(455/24)-445/2 I q^(479/24)},
{-(1/(24 Sqrt[q]))-(37 Sqrt[q])/3-(1036 q^(3/2))/3-(14780 q^(5/2))/3-(1114879 q^(7/2))/24-(1010465 q^(9/2))/3-2024620 q^(11/2)-(31698076 q^(13/2))/3-(1183270145 q^(15/2))/24-(629911288 q^(17/2))/3-828345996 q^(19/2)-(9183902648 q^(21/2))/3-(128290398079 q^(23/2))/12-(106574988545 q^(25/2))/3-(338860804336 q^(27/2))/3-(1035705934292 q^(29/2))/3-(8145992100353 q^(31/2))/8-(8722779988952 q^(33/2))/3-(24181724133320 q^(35/2))/3-(65240676512764 q^(37/2))/3-(343312058116543 q^(39/2))/6,
-(1/(3 q^(1/8)))-(127 q^(7/8))/3-(2945 q^(15/8))/3-11818 q^(23/8)-100097 q^(31/8)-(2016892 q^(39/8))/3-(11452165 q^(47/8))/3-(57149305 q^(55/8))/3-(257173130 q^(63/8))/3-354222289 q^(71/8)-(4086171920 q^(79/8))/3-4923514489 q^(87/8)-16864402740 q^(95/8)-(165261258845 q^(103/8))/3-(517476227243 q^(111/8))/3-(1559986649801 q^(119/8))/3-(4543949655110 q^(127/8))/3-(12828122277290 q^(135/8))/3-11730973006755 q^(143/8)-(94037761976062 q^(151/8))/3-(245228072346782 q^(159/8))/3,
5/12-(182 q)/3-(8149 q^2)/6-(46876 q^3)/3-(384875 q^4)/3-(2525500 q^5)/3-4696494 q^6-(69327064 q^7)/3-(616818653 q^8)/6-420719078 q^9-(4813526270 q^10)/3-(17276201404 q^11)/3-(58806908462 q^12)/3-(191028393940 q^13)/3-(595197323344 q^14)/3-(1786266392600 q^15)/3-(5181939357571 q^16)/3-(14574982635128 q^17)/3-(79698137875217 q^18)/6-(106144563791188 q^19)/3-91997814062534 q^20,
-(1/(3 q^(1/8)))-(127 q^(7/8))/3-(2945 q^(15/8))/3-11818 q^(23/8)-100097 q^(31/8)-(2016892 q^(39/8))/3-(11452165 q^(47/8))/3-(57149305 q^(55/8))/3-(257173130 q^(63/8))/3-354222289 q^(71/8)-(4086171920 q^(79/8))/3-4923514489 q^(87/8)-16864402740 q^(95/8)-(165261258845 q^(103/8))/3-(517476227243 q^(111/8))/3-(1559986649801 q^(119/8))/3-(4543949655110 q^(127/8))/3-(12828122277290 q^(135/8))/3-11730973006755 q^(143/8)-(94037761976062 q^(151/8))/3-(245228072346782 q^(159/8))/3},
{0,
-(I/(24 q^(9/40)))+9/4 I q^(31/40)+197/12 I q^(71/40)+1889/24 I q^(111/40)+1233/4 I q^(151/40)+25007/24 I q^(191/40)+25487/8 I q^(231/40)+71847/8 I q^(271/40)+570185/24 I q^(311/40)+476521/8 I q^(351/40)+1142325/8 I q^(391/40)+2633601/8 I q^(431/40)+5869607/8 I q^(471/40)+1586781 I q^(511/40)+3341181 I q^(551/40)+27470323/4 I q^(591/40)+110488779/8 I q^(631/40)+163360087/6 I q^(671/40)+421619567/8 I q^(711/40)+802496187/8 I q^(751/40)+4511751049/24 I q^(791/40),
(11 I)/(24 q^(1/40))+55/24 I q^(39/40)+117/8 I q^(79/40)+1561/24 I q^(119/40)+493/2 I q^(159/40)+6489/8 I q^(199/40)+58537/24 I q^(239/40)+54191/8 I q^(279/40)+17721 I q^(319/40)+131983/3 I q^(359/40)+1255331/12 I q^(399/40)+1915497/8 I q^(439/40)+6363875/12 I q^(479/40)+4561951/4 I q^(519/40)+19115811/8 I q^(559/40)+39112791/8 I q^(599/40)+235004129/24 I q^(639/40)+153842535/8 I q^(679/40)+890279885/24 I q^(719/40)+844544459/12 I q^(759/40)+263137257/2 I q^(799/40),
-((11 I)/(24 q^(1/40)))-55/24 I q^(39/40)-117/8 I q^(79/40)-1561/24 I q^(119/40)-493/2 I q^(159/40)-6489/8 I q^(199/40)-58537/24 I q^(239/40)-54191/8 I q^(279/40)-17721 I q^(319/40)-131983/3 I q^(359/40)-1255331/12 I q^(399/40)-1915497/8 I q^(439/40)-6363875/12 I q^(479/40)-4561951/4 I q^(519/40)-19115811/8 I q^(559/40)-39112791/8 I q^(599/40)-235004129/24 I q^(639/40)-153842535/8 I q^(679/40)-890279885/24 I q^(719/40)-844544459/12 I q^(759/40)-263137257/2 I q^(799/40),
I/(24 q^(9/40))-9/4 I q^(31/40)-197/12 I q^(71/40)-1889/24 I q^(111/40)-1233/4 I q^(151/40)-25007/24 I q^(191/40)-25487/8 I q^(231/40)-71847/8 I q^(271/40)-570185/24 I q^(311/40)-476521/8 I q^(351/40)-1142325/8 I q^(391/40)-2633601/8 I q^(431/40)-5869607/8 I q^(471/40)-1586781 I q^(511/40)-3341181 I q^(551/40)-27470323/4 I q^(591/40)-110488779/8 I q^(631/40)-163360087/6 I q^(671/40)-421619567/8 I q^(711/40)-802496187/8 I q^(751/40)-4511751049/24 I q^(791/40)},
{-(25/(384 q^(3/4)))+(1943 q^(1/4))/80+(1605531 q^(5/4))/640+(20492899 q^(9/4))/240+(254055579 q^(13/4))/160+(813443673 q^(17/4))/40+(25751219937 q^(21/4))/128+(131404501697 q^(25/4))/80+(7387549984737 q^(29/4))/640+(1724362346329 q^(33/4))/24+(258760682048217 q^(37/4))/640+(83545836048237 q^(41/4))/40+(6414241340564831 q^(45/4))/640+(3606947626612073 q^(49/4))/80+(122615258440129539 q^(53/4))/640+(3868479011254308 q^(57/4))/5+(382023980562099687 q^(61/4))/128+(220897716316986801 q^(65/4))/20+(75561876764693082239 q^(69/4))/1920+(2708938975585128861 q^(73/4))/20+(144477912830890492773 q^(77/4))/320,
-(257/(960 q^(1/3)))+(42499 q^(2/3))/240+(469261 q^(5/3))/40+(145502903 q^(8/3))/480+(2283030523 q^(11/3))/480+(3253390067 q^(14/3))/60+(1969367513 q^(17/3))/4+(902749418143 q^(20/3))/240+(24057211002683 q^(23/3))/960+(17910042750733 q^(26/3))/120+(97100702170333 q^(29/3))/120+(647755037133929 q^(32/3))/160+(1511374645385523 q^(35/3))/80+(3317039918816623 q^(38/3))/40+(10342383503922749 q^(41/3))/30+(327627359274922787 q^(44/3))/240+(620781970200175661 q^(47/3))/120+(1506951088134482303 q^(50/3))/80+(7935888934961771381 q^(53/3))/120+(26942798360761845179 q^(56/3))/120,
-(1411/(1920 q^(1/12)))+(117947 q^(11/12))/240+(8709747 q^(23/12))/320+(74337649 q^(35/12))/120+(17143211917 q^(47/12))/1920+(4595550377 q^(59/12))/48+(1593369817871 q^(71/12))/1920+(1466878095049 q^(83/12))/240+(4742641349359 q^(95/12))/120+(55103473621901 q^(107/12))/240+(2339910886951861 q^(119/12))/1920+(1436860371782731 q^(131/12))/240+(52788858526429021 q^(143/12))/1920+(3569583305710393 q^(155/12))/30+(117224978668290791 q^(167/12))/240+(152974869171670841 q^(179/12))/80+(6885000118813828939 q^(191/12))/960+(776091699413219233 q^(203/12))/30+(86440097011661816267 q^(215/12))/960+(72785373694815315479 q^(227/12))/240,
-(31/480)+(21691 q)/32+(1425381 q^2)/40+(15619857 q^3)/20+(877391731 q^4)/80+(18458105889 q^5)/160+(118241106569 q^6)/120+(28689052449 q^7)/4+(734948879301 q^8)/16+(25411969121591 q^9)/96+(27908850380217 q^10)/20+(136289032089297 q^11)/20+(1245259982186001 q^12)/40+(21456760750682469 q^13)/160+(10964475841449957 q^14)/20+(128294650966700213 q^15)/60+(639407815588727791 q^16)/80+(2299286213668862553 q^17)/80+(798016151280405983 q^18)/8+(6701977518962074377 q^19)/20,
-(1411/(1920 q^(1/12)))+(117947 q^(11/12))/240+(8709747 q^(23/12))/320+(74337649 q^(35/12))/120+(17143211917 q^(47/12))/1920+(4595550377 q^(59/12))/48+(1593369817871 q^(71/12))/1920+(1466878095049 q^(83/12))/240+(4742641349359 q^(95/12))/120+(55103473621901 q^(107/12))/240+(2339910886951861 q^(119/12))/1920+(1436860371782731 q^(131/12))/240+(52788858526429021 q^(143/12))/1920+(3569583305710393 q^(155/12))/30+(117224978668290791 q^(167/12))/240+(152974869171670841 q^(179/12))/80+(6885000118813828939 q^(191/12))/960+(776091699413219233 q^(203/12))/30+(86440097011661816267 q^(215/12))/960+(72785373694815315479 q^(227/12))/240,
-(257/(960 q^(1/3)))+(42499 q^(2/3))/240+(469261 q^(5/3))/40+(145502903 q^(8/3))/480+(2283030523 q^(11/3))/480+(3253390067 q^(14/3))/60+(1969367513 q^(17/3))/4+(902749418143 q^(20/3))/240+(24057211002683 q^(23/3))/960+(17910042750733 q^(26/3))/120+(97100702170333 q^(29/3))/120+(647755037133929 q^(32/3))/160+(1511374645385523 q^(35/3))/80+(3317039918816623 q^(38/3))/40+(10342383503922749 q^(41/3))/30+(327627359274922787 q^(44/3))/240+(620781970200175661 q^(47/3))/120+(1506951088134482303 q^(50/3))/80+(7935888934961771381 q^(53/3))/120+(26942798360761845179 q^(56/3))/120}};


ThAn2 = {{0},
{1+(1/y^2+y^2) q+(1/y^4+y^4) q^4+(1/y^6+y^6) q^9+(1/y^8+y^8) q^16,
(1/y+y) q^(1/4)+(1/y^3+y^3) q^(9/4)+(1/y^5+y^5) q^(25/4)+(1/y^7+y^7) q^(49/4)},
{1+2 (1+1/y^3+y^3) q+(1/y^6+2/y^3+2 y^3+y^6) q^3+2 (1+1/y^6+y^6) q^4+(2 (1+y^3+y^6+y^12+y^15+y^18) q^7)/y^9+2 (1+1/y^9+y^9) q^9+(1/y^12+2/y^6+2 y^6+y^12) q^12+(2 (1+y^3+y^9+y^15+y^21+y^24) q^13)/y^12+2 (1+1/y^12+y^12) q^16+(2 (1+y^6+y^9+y^21+y^24+y^30) q^19)/y^15,
(1/y^2+2 y) q^(1/3)+((2+y^6) q^(4/3))/y^2+(2 (1+y^6+y^9) q^(7/3))/y^5+(2 (1+y^3+y^12) q^(13/3))/y^5+(1/y^8+2 y^4) q^(16/3)+(2 (1+y^9+y^15) q^(19/3))/y^8+((2+y^15) q^(25/3))/y^5+(2 (1+y^6+y^18) q^(28/3))/y^8+(2 (1+y^15+y^18) q^(31/3))/y^11+(2 (1+y^12+y^21) q^(37/3))/y^11+(2 (1+y^3+y^21) q^(43/3))/y^8+((1+2 (y^3+y^12+y^21+y^27)) q^(49/3))/y^14+(2 (1+y^18+y^24) q^(52/3))/y^14,
((2+y^3) q^(1/3))/y+(1/y^4+2 y^2) q^(4/3)+(2 (1+y^3+y^9) q^(7/3))/y^4+(2 (1+y^9+y^12) q^(13/3))/y^7+(2/y^4+y^8) q^(16/3)+(2 (1+y^6+y^15) q^(19/3))/y^7+(1/y^10+2 y^5) q^(25/3)+(2 (1+y^12+y^18) q^(28/3))/y^10+(2 (1+y^3+y^18) q^(31/3))/y^7+(2 (1+y^9+y^21) q^(37/3))/y^10+(2 (1+y^18+y^21) q^(43/3))/y^13+((2+2 y^6+2 y^15+2 y^24+y^27) q^(49/3))/y^13+(2 (1+y^6+y^24) q^(52/3))/y^10},
{1+4 (1+1/y^2+y^2) q+(4+1/y^4+y^4) q^2+(4 (1+2 y^2+2 y^6+y^8) q^3)/y^4+4 (1+1/y^4+y^4) q^4+(4 (1+y^4+2 y^6+y^8+y^12) q^5)/y^6+(4 (1+y^8) q^6)/y^4+(8 (1+y^2+y^4+y^8+y^10+y^12) q^7)/y^6+(4+1/y^8+y^8) q^8+(4 (1+y^2+2 y^6+y^8+2 y^10+y^14+y^16) q^9)/y^8+4 (2+1/y^8+1/y^4+y^4+y^8) q^10+(4 (2+y^2+y^10+2 y^12) q^11)/y^6+(4 (1+2 y^4+2 y^12+y^16) q^12)/y^8+4 (2+1/y^10+2/y^8+2/y^6+3/y^2+3 y^2+2 y^6+2 y^8+y^10) q^13+(8 (1+y^6+y^8+y^12+y^14+y^20) q^15)/y^10+4 (1+1/y^8+y^8) q^16+(4 (1+y^2+3 y^4+2 y^10+3 y^16+y^18+y^20) q^17)/y^10+(4+1/y^12+8/y^8+4/y^4+4 y^4+8 y^8+y^12) q^18+(4 (1+2 y^2+2 y^6+2 y^8+2 y^10+2 y^14+2 y^16+2 y^18+2 y^22+y^24) q^19)/y^12+4 (2+1/y^12+1/y^4+y^4+y^12) q^20,
(2/y+2 y) q^(3/8)+(2 (1+y^2) (1+y^2+y^4) q^(11/8))/y^3+(2 (2+y^2+y^4+2 y^6) q^(19/8))/y^3+(2 (1+y^2) (1+y^4)^2 q^(27/8))/y^5+(4 (1+y^2+y^4+y^6+y^8+y^10) q^(35/8))/y^5+(2 (1+2 y^2+2 y^8+y^10) q^(43/8))/y^5+(2/y^7+4/y^5+6/y+6 y+4 y^5+2 y^7) q^(51/8)+(4/y^7+4/y^5+6/y^3+4/y+4 y+6 y^3+4 y^5+4 y^7) q^(59/8)+(2 (1+2 y^4+2 y^10+y^14) q^(67/8))/y^7+(4/y^7+6/y^5+4/y+4 y+6 y^5+4 y^7) q^(75/8)+(2 (1+(-1+y) y) (1+y^2) (1+y+y^2) (1-y^3+y^6) (1+y^3+y^6) q^(83/8))/y^9+(4 (1+y^6+y^8+y^10+y^12+y^18) q^(91/8))/y^9+((2+6 y^2+4 y^4+2 y^6 (1+y^2) (2-y^2+2 y^4+2 y^8+y^10)) q^(99/8))/y^9+((4+4 y^2+2 y^4 (1+y^2) (2-y^2+3 y^4-y^6+2 y^8+2 y^12)) q^(107/8))/y^9+(4 (1+y^4+y^6+y^12+y^14+y^18) q^(115/8))/y^9+(2 (1+y^2) (1-y^2+y^4) (1+2 y^4+2 y^12+y^16) q^(123/8))/y^11+(2 (1+(-1+y) y) (1+y^2) (1+y+y^2) (2-y^2+2 y^6-y^8+2 y^10-y^14+2 y^16) q^(131/8))/y^11+((2+4 y^2+4 y^4+2 y^8 (4+y^6 (4+2 y^4+2 y^6+y^8))) q^(139/8))/y^11+(2 (2+y^4+2 y^6+2 y^10+2 y^12+2 y^16+y^18+2 y^22) q^(147/8))/y^11+(4 (1+y^2+y^4+2 y^6+y^8+y^14+2 y^16+y^18+y^20+y^22) q^(155/8))/y^11,
Sqrt[q] (4+1/y^2+y^2)+(4 q^(3/2) (1+y^4))/y^2+(4 q^(5/2) (1+y^4) (1+y^2+y^4))/y^4+4 q^(13/2) (2+1/y^6+1/y^4+y^4+y^6)+q^(9/2) (4+1/y^6+8/y^4+4/y^2+4 y^2+8 y^4+y^6)+(4 q^(17/2) (1+(-1+y) y) (1+y+y^2) (1+y^4) (1+y^8))/y^8+(4 q^(27/2) (1+y^4) (1+y^8)^2)/y^10+(4 q^(33/2) (1+y^4) (1-y^4+y^8) (1+2 y^2+2 y^6+y^8))/y^10+4 q^(29/2) (2+1/y^10+2/y^8+2/y^6+3/y^4+3 y^4+2 y^6+2 y^8+y^10)+q^(25/2) (12+1/y^10+4/y^8+4/y^6+4 y^6+4 y^8+y^10)+4 q^(37/2) (2+1/y^12+1/y^2+y^2+y^12)+(8 q^(21/2) (1+y^4) (1+y^6+y^12))/y^8+(4 q^(11/2) (1+2 y^4+2 y^8+y^12))/y^6+(4 q^(19/2) (2+y^4+y^8+2 y^12))/y^6+(8 q^(35/2) (1+y^4+y^8+y^12+y^16+y^20))/y^10,
(2/y+2 y) q^(3/8)+(2 (1+y^2) (1+y^2+y^4) q^(11/8))/y^3+(2 (2+y^2+y^4+2 y^6) q^(19/8))/y^3+(2 (1+y^2) (1+y^4)^2 q^(27/8))/y^5+(4 (1+y^2+y^4+y^6+y^8+y^10) q^(35/8))/y^5+(2 (1+2 y^2+2 y^8+y^10) q^(43/8))/y^5+(2/y^7+4/y^5+6/y+6 y+4 y^5+2 y^7) q^(51/8)+(4/y^7+4/y^5+6/y^3+4/y+4 y+6 y^3+4 y^5+4 y^7) q^(59/8)+(2 (1+2 y^4+2 y^10+y^14) q^(67/8))/y^7+(4/y^7+6/y^5+4/y+4 y+6 y^5+4 y^7) q^(75/8)+(2 (1+(-1+y) y) (1+y^2) (1+y+y^2) (1-y^3+y^6) (1+y^3+y^6) q^(83/8))/y^9+(4 (1+y^6+y^8+y^10+y^12+y^18) q^(91/8))/y^9+((2+6 y^2+4 y^4+2 y^6 (1+y^2) (2-y^2+2 y^4+2 y^8+y^10)) q^(99/8))/y^9+((4+4 y^2+2 y^4 (1+y^2) (2-y^2+3 y^4-y^6+2 y^8+2 y^12)) q^(107/8))/y^9+(4 (1+y^4+y^6+y^12+y^14+y^18) q^(115/8))/y^9+(2 (1+y^2) (1-y^2+y^4) (1+2 y^4+2 y^12+y^16) q^(123/8))/y^11+(2 (1+(-1+y) y) (1+y^2) (1+y+y^2) (2-y^2+2 y^6-y^8+2 y^10-y^14+2 y^16) q^(131/8))/y^11+((2+4 y^2+4 y^4+2 y^8 (4+y^6 (4+2 y^4+2 y^6+y^8))) q^(139/8))/y^11+(2 (2+y^4+2 y^6+2 y^10+2 y^12+2 y^16+y^18+2 y^22) q^(147/8))/y^11+(4 (1+y^2+y^4+2 y^6+y^8+y^14+2 y^16+y^18+y^20+y^22) q^(155/8))/y^11},
{1+((1+y^2) (3+y (3+y (-2+3 y (1+y)))) q)/y^3+(3 (1+(-1+y) y) (1+y^4) (1+y+y^2+y^3+y^4) q^2)/y^5+(3 (1+y^2)^2 (1+y+y^4+y^7+y^8) q^3)/y^6+((1+y+y^2 (3+y (6+6 y+y^3+y^4 (9+y (6+y (9+y+6 y^3+6 y^4+3 y^5+y^6+y^7)))))) q^4)/y^8+(6 (1+y^2) (1+y-y^3+2 y^4+2 y^5+2 y^9+2 y^10-y^11+y^13+y^14) q^5)/y^8+(1/y^9+(3+y+6 y^2+y^4 (6+3 y+y^5 (3+6 y+6 y^3+y^4+3 y^5+y^7)))/y^7) q^6+(3 (1+y^2)^2 (1+2 y+y^3 (-1+y (3+y (2-2 y+5 y^3+y^5 (-2+y (2+y (3-y+2 y^3+y^4))))))) q^7)/y^10+(3 (1+y+y^2+y^3+y^4) (1+y^3+y^4 (2+y (-2+y (2+y (-1+y+y^2 (2+y+y^2 (-1+y (2+y (-2+y (2+y+y^4)))))))))) q^8)/y^11+1/y^11 (3+y (6+9 y+y^4 (12+y (6+y (12+y (4+y (3+y (6+y (18+y (6+y (3+y (4+3 y (4+y (2+4 y+y^4 (3+y (2+y)))))))))))))))) q^9+((6+y+12 y^2+y^4 (6+y (6+4 y+y^3 (18+y (6+6 y+y^3 (6+y (6+18 y+y^3 (4+y (6+6 y+12 y^3+y^4+6 y^5))))))))) q^10)/y^11+1/y^13 3 (1+y^2)^2 (1+y (2-2 y+y^3 (3+y (4+y+y^2 (-7+y+12 y^2-10 y^4+y^6 (12+y+y^2 (-7+y+y^2 (4+y (1+y) (3+y (-3+y+y^2)))))))))) q^11+(3 (1-y^2+y^4) (1+y+y^2+y^3+y^4) (1+y+y^2+y^4+y^6+2 y^9+y^12+y^14+y^16+y^17+y^18) q^12)/y^13+1/y^14 3 (1+y^2) (1+y+y^2+y^3+y^4) (1+y+y^2+y^3 (-3+y+y^2 (5+y+y^2 (-7+y (2+6 y-4 y^3+y^5 (6+y (2+(-1+y) y (7+y (6+y+3 y^3+2 y^4+y^5))))))))) q^13+(3 (1+y^4) (1+y^3 (3+y+2 y^2-2 y^4+2 y^6+y^8 (3+3 y^2+2 y^4-2 y^6+2 y^8+y^9+3 y^10+y^13))) q^14)/y^14+1/y^15 (1+y^2)^2 (1+y (6+4 y+y^3 (-3+y (-3+y (8+y (18+y (-7+y (-15+y (9+y (24+y+y^2 (-21+y+y^2 (24+y (9+y (-15+y (-7+y (18+y (8+y (-3-3 y+y^3 (4+y (6+y)))))))))))))))))))) q^15+1/y^16 (1+y (6+y+y^2 (6+y (6+y (4+y (6+y (3+y (12+15 y+y^3 (12+y (2+y (18+9 y+18 y^3+y^5 (9+y (18+y (2+12 y+y^3 (15+y (12+y (3+y (6+y (4+y (6+y (6+y) (1+y^2))))))))))))))))))))) q^16+1/y^16 3 (1+y^2) (1+y+y^2+y^3+y^4) (2+y (-1+y+4 y^4-6 y^6+5 y^7+4 y^8-2 y^9-2 y^10+2 y^11+2 y^12+2 y^13-2 y^14-2 y^15+4 y^16+5 y^17-6 y^18+4 y^20+y^23-y^24+2 y^25)) q^17+1/y^15 3 (1+y^4) (1+y+y^2+y^3+y^4) (1+y+y^2+y^3+y^4+y^5+y^6) (3+y (-5+y (3+(-1+y) y (3+y-2 y^2+y^5+y^6+3 y^7+(-1+y) y^9 (2+y+3 y^2))))) q^18+1/y^17 (1+y^2)^2 (1+y (6+10 y-17 y^3+y^5 (36+y (18+y (-40+y (-30+y (44+y (69+y (-30+y (-78+y (16+y (90+y (16+y (-78+y (-30+y (69+y (44+y (-30+y (-40+y (18+36 y-17 y^3+10 y^5+6 y^6+y^7)))))))))))))))))))) q^19+1/y^17 6 (1+y^3+y^6) (1+y+2 y^4+2 y^5+y^6-3 y^7+2 y^9+4 y^10-y^11-3 y^12+3 y^13+2 y^14+3 y^15-3 y^16-y^17+4 y^18+2 y^19-3 y^21+y^22+2 y^23+2 y^24+y^27+y^28) q^20,
(1/y^2+1/y+3 y) q^(2/5)+(3 (1+y^2 (2+y (2+y+y^2+y^3+y^4+y^5))) q^(7/5))/y^4+((3+y (3+4 y+y^4 (4+y (6+y (3+y (3+3 y+y^3)))))) q^(12/5))/y^5+((1+y^2) (3+3 y+y^3 (3+y (9+y (3+y (-3+y (9+3 y+y^3 (3+y (6+y)))))))) q^(17/5))/y^7+(3 (1+y+2 y^2+y^4 (2+y (2+3 y+2 y^3+y^4+y^5+3 y^7+2 y^9))) q^(22/5))/y^7+((1+3 y (1+y (2+y (3+y+y^2 (2+y (2+y (1+(-1+y) y) (1+y^2) (1+y (1+y) (2+2 y-y^3+y^4+y^5)))))))) q^(27/5))/y^9+((1+y (6+4 y+y^3 (3+y (9+y (4+y (12+y (3+y (6+y (9+y (7+y (3+y (9+y (4+y (6+y (6+y (6+y (4+3 y))))))))))))))))) q^(32/5))/y^10+(3 (1+y^2) (2+y^2 (2+y (2+y (2+y+2 y^2+y^4 (4+y (1+y^3+y^4) (4+y (-2+y (-1+y (2+y+y^2))))))))) q^(37/5))/y^10+(3 (2+y^2 (1+y+2 y^2+2 y^4+2 y^6+2 y^8+y^9+2 y^10+y^12+y^13+y^14+y^17+y^18)) q^(42/5))/y^9+1/y^12 (3+y (4+y (6+y (9+y (12+y (7+3 y (4+y (2+y (4+y (4+y (5+y (3+y (5+y (6+y (3+y (2+y (4+y (2+y (6+y (2+y (4+y (2+y (3+y+y^2))))))))))))))))))))))) q^(47/5)+1/y^12 3 (1+y (3+y (2+y+y^2 (3+y (3+y+y^2 (2+y (5+y+y^2 (2+y (3+y (2+y (4+y (2+y (4+y (5+4 y+y^3 (4+y (3+y (1+y (1+y)^2))))))))))))))))) q^(52/5)+1/y^13 (1+y^2) (3+y (6+y (3+y (-3+y (3+y (9+3 y+y^3 (9+y (12+3 y+y^4 (12+y (6+y (-3+y+y^2 (15+2 y+y^3 (4+3 y (2+y+2 y^2)))))))))))))) q^(57/5)+1/y^13 (3+y^2 (6+y (3+12 y+y^3 (18+y (6+7 y+y^3 (6+y (6+15 y+y^3 (9+y (7+9 y+y^3 (12+y (6+9 y+y^3 (9+y (3+9 y+4 y^3+y^4))))))))))))) q^(62/5)+1/y^14 3 (1+y (2+y (2+y (4+y (6+y (2+y (5+y (4+y (3+y (3+8 y+y^3 (7+y (6+y (3+y (6+y (6+y (4+y (8+y (2+y (4+y (3+y (5+y (1+y) (2+y (2+y+y^2+2 y^3))))))))))))))))))))))) q^(67/5)+1/y^15 (3+y (3+y (3+y (4+3 y+y^3 (9+y (6+y (6+y (7+y (12+y (3+y (12+y (9+y (12+y (9+6 y+y^3 (12+3 y+y^3 (6+y (3+y (6+y (18+y (3+y (6+y (4+6 y+y^3)))))))))))))))))))))) q^(72/5)+1/y^15 3 (1+y^2) (1+y (3+y (2+y+4 y^3+3 y^4+6 y^7+4 y^8+y^10+4 y^11+4 y^13+3 y^14+2 y^15+y^16+4 y^17+3 y^18+3 y^19+2 y^20+y^21+2 y^22+2 y^23+2 y^25+2 y^26))) q^(77/5)+(3 (2+y+3 y^2+y^4 (4+y (2+y+6 y^3+4 y^5+4 y^7+2 y^8+6 y^9+5 y^11+2 y^12+2 y^13+5 y^15+3 y^16+6 y^17+2 y^19+2 y^20+2 y^21+4 y^23+2 y^24))) q^(82/5))/y^15+1/y^16 3 (1+y^2 (4+y (2+y (4+y+y^2 (4+y (5+y (3+y (2+y (1+y^2) (6+y (2+y (-2+y+y^2 (5+y (-1+y (1+y) (1+4 y+y^3 (1+y) (-2+4 y+y^4 (-2+y (3+y-y^2+y^4))))))))))))))))) q^(87/5)+1/y^17 (1+y (4+y (6+y (3+y (6+y (15+y (12+y (6+y (18+y (9+y (9+y (6+y (9+y (18+y (21+y (6+y (9+y (18+y (6+y (7+y (24+y (18+y (9+y (6+y (3+y (9+y (18+y (7+y (7+y (15+y (6+y (3+y (9+y (4+3 y)))))))))))))))))))))))))))))))))) q^(92/5)+1/y^17 3 (1+y^2) (2+y (4-y+y^3 (3+y (4+y (-1+y (3+y (5+5 y+y^4 (8+y (6+y (-4+y (2+y (10+y (2+y (-4+y (7+y (4+y (-1+y (3+y (4+y (3+y (4+y (-1+y (2+y (4+2 y+4 y^3+y^4)))))))))))))))))))))))) q^(97/5),
(3+1/y^3+3/y+3 y^2) q^(3/5)+((1+y (6+y+y^2 (3+y (1+y) (3+3 y^2+y^4)))) q^(8/5))/y^4+(3 (1+y^2) (1+y+y^2+y^3 (-1+y (1+y) (2+y-y^2+2 y^4))) q^(13/5))/y^6+((3+3 y+y^3 (6+3 y+9 y^4+7 y^6+y^9+3 y^10)) q^(18/5))/y^6+((3+y (3+y (6+y (7+y (9+y (6+y (12+y (7+3 y (3+y (2+y (2+y (2+y+y^2) (1+y+y^3)))))))))))) q^(23/5))/y^8+(3 (1+y+2 y^2+y^4 (1+y) (2+y+y^2 (-1+3 y+y^3 (2+y^2+y^3) (1+y^4)))) q^(28/5))/y^9+(3 (1+y^2) (1+y (2+2 y+y^4 (2+y+y^3+4 y^4+2 y^5-y^6+y^7+3 y^8-y^9+y^10+y^11+y^12))) q^(33/5))/y^9+((1+y+6 y^2+y^4 (6+y (3+9 y+y^3 (15+y (3+6 y+y^3 (9+y (4+12 y+y^3 (3+y (6+7 y+3 y^3 (2+y)))))))))) q^(38/5))/y^11+1/y^11 3 (2+3 y+y^3 (3+y (2+y (3+y (4+y (6+y (3+y (6+y (3+y (3+y (2+5 y+y^3 (6+y (5+y (1+y) (2+y+2 y^2+y^3+y^4)))))))))))))) q^(43/5)+1/y^12 (1+y^2 (3+y (7+y (6+y (9+4 y+y^3 (3+9 y+y^3 (9+y (10+y (3+y (6+y (3+y (3+y (9+y (3+y (6+y (6+6 y+3 y^3+y^4)))))))))))))))) q^(48/5)+1/y^12 (1+y^2) (6+y (6+y (6+y (3+y (6+y (6+y (9+y (-3+y (3+y (15+y (6+y (-6+y (12+y (15+y (6+y (3+y (6+y (6+12 y+y^4 (6+y (6+y)))))))))))))))))))) q^(53/5)+(3 (1+y^2 (2+y (2+2 y+y^3 (2+y (2+6 y+y^3+y^4 (2+6 y+y^3 (4+y (3+2 y+4 y^3+3 y^5+y^7 (3+y+2 y (y+y^3)))))))))) q^(58/5))/y^13+1/y^14 3 (1+y+3 y^2+y^4 (2+y (1+(-1+y) y) (2+y (5+y (1+y) (4+y+y^2 (2+y (-2+5 y+4 y^3+2 y^5+3 y^7+y^9+3 y^11+2 y^12+3 y^13))))))) q^(63/5)+1/y^14 (3+y (7+y (9+y (3+y (3+y (9+y (10+y (9+y (9+y (9+y (15+y (15+y (6+y (12+y (12+7 y+y^3 (9+y (15+y (18+y (1+y) (6+y (3+y (7+y (-1+y (5+y (1+y) (4+y)))))))))))))))))))))))) q^(68/5)+1/y^14 3 (1+y^2) (2+2 y+y^3 (3+6 y+y^4 (4+y (4+y (-1+y (4+y (4+y (3+y (-1+y+y^2 (5+y (6+y (-3+y (2+8 y+y^3 (-2+y (6+y (3+y (-1+y+3 y^2+y^3))))))))))))))))) q^(73/5)+(3 (1+y^4) (1+2 y^2+y^4 (2+y^2+y^6+2 y^8+y^9+y^10+y^13+3 y^14+3 y^16+y^17-y^18+y^21+y^22)) q^(78/5))/y^15+1/y^16 (3+y (6+y (6+y (9+y (18+y (9+y (9+y (18+y (15+y (7+y (21+y (12+y (12+y (15+y (15+y (15+y (27+y (13+3 y (7+y (6+y (4+y (2+y (7+y (4+y (5+y (4+y (6+y+y^2 (6+y+y^2 (4+y (2+y)))))))))))))))))))))))))))))) q^(83/5)+1/y^16 3 (1+y (3+y+y^2 (4+y+y^2 (4+y (2+y (2+y (4+y (4+y (2+y (6+y (3+y (2+y (3+y (7+y (2+y (7+y (2+y (4+y (3+y (5+y+y^2 (3+y (4+y (2+y (3+y (6+y+5 y^2+2 y^3+y^5))))))))))))))))))))))))) q^(88/5)+1/y^17 (1+y^2) (3+y (6+y (3+y (3+y (-3+y (9+y (6+y (-3+y (6+15 y+y^3 (6+y (12+6 y+y^3 (15+y (6+y (-3+y (9+y (9+y (3+y (3+y (3+y (12+3 y+y^3 (4+y (12+2 y+7 y^3+6 y^4)))))))))))))))))))))) q^(93/5)+1/y^17 (3+y^2 (6+y (4+3 y+y^3 (18+y (6+9 y+y^3 (13+3 y (2+4 y+y^3 (4+y (3+2 y+y^3 (4+y (2+3 y+y^3 (4+y (3+5 y+4 y^3+3 y^5+3 y^7+y^8+3 y^9+y^11))))))))))))) q^(98/5),
(3+3/y^2+3 y+y^3) q^(3/5)+((1+y+y^2 (3+y (3+y (3+y (3+y (3+y+6 y^2+y^3)))))) q^(8/5))/y^5+(3 (1+y^2) (2+y (2-y+y^3 (3+y (2+y (-1+y+y^2+y^3))))) q^(13/5))/y^5+((3+y+7 y^4+9 y^6+3 y^9+6 y^10+3 y^12+3 y^13) q^(18/5))/y^7+((3+y (3+y (9+y (6+y (9+y (6+y (6+y (6+y (9+y (7+y (12+y (6+y (9+y (7+3 y (2+y+y^2))))))))))))))) q^(23/5))/y^8+(3 (1+y (2+y+y^2 (2+y (3+y (2+y+y^2 (2+y (2+y (3+2 y+3 y^3+2 y^4+2 y^6+y^7+y^8)))))))) q^(28/5))/y^8+(3 (1+y^2) (1+y+y^2+y^3 (-1+y (3+y+y^2 (1+y) (-1+y (3+y+y^4+y^5-y^6+y^7+y^8+y^9))))) q^(33/5))/y^10+((3+6 y+y^3 (7+y (6+3 y+y^3 (12+y (4+9 y+y^3 (6+y (3+15 y+y^3 (9+y (3+6 y+6 y^3+y^4+y^5))))))))) q^(38/5))/y^10+1/y^11 3 (1+y (2+y (3+y (3+y (3+y (2+y (5+6 y+y^3 (5+y (2+y (1+y^2) (3+y (3+3 y+y^3 (3+4 y+y^3 (2+y) (-1+2 y))))))))))))) q^(43/5)+1/y^12 (1+3 y+y^3 (6+y (6+y (6+y (3+y (9+y (3+y (3+y (6+y (3+y (10+9 y+y^3 (9+3 y+y^3 (4+y (9+y (6+y (7+3 y+y^3)))))))))))))))) q^(48/5)+1/y^13 (1+y^2) (1+3 y (2+2 y+y^4 (4+y (2+y (2+y+y^2 (2+y (5+y (1+(-1+y) y) (4+2 y+y^3 (3+4 y+y^3 (-1+y+2 y^2 (2+y (2+y)))))))))))) q^(53/5)+(3 (2+y^2 (2+y+3 y^2+3 y^4+4 y^6+y^8 (2+y (3+4 y+y^3 (6+y (2+y+6 y^3+2 y^4+2 y^5+2 y^7+2 y^8+2 y^9+y^11)))))) q^(58/5))/y^13+1/y^12 3 (3+y (2+y (3+y (1+y^2) (3+3 y+y^4+y^5 (1+(-1+y) y) (2+y (4+4 y+y^3 (-1+y+y^2+y^3 (4+6 y-3 y^3+y^5 (3+y (2+y)))))))))) q^(63/5)+1/y^14 (1+y (6+y (9+y (9+y (4+y (6+y (10+y (9+y (6+y (18+y (15+9 y+y^3 (7+y (12+y (12+y (6+y (15+y (15+y (9+y (9+y (9+y (10+y (9+y (3+y (3+y (9+y (7+3 y)))))))))))))))))))))))))) q^(68/5)+1/y^15 3 (1+y^2) (1+y (3+y+y^2 (-1+y (3+y (6-2 y+y^3 (8+y (2+y (-3+y (6+y (5+y+y^2 (-1+y (3+y (4+y (4+y (-1+y (4+4 y+y^4 (6+3 y+2 y^3 (1+y)))))))))))))))))) q^(73/5)+(3 (1+y^4) (1+y-y^4+y^5+3 y^6+3 y^8+y^9+y^12+y^13+2 y^14+y^16+y^20+2 y^22+2 y^24+y^26) q^(78/5))/y^15+1/y^16 (3+y (6+y (12+y (3+y (18+y (3+y (18+y (12+y (15+y (12+y (21+y (6+y (12+y (18+y (21+y (13+y (27+y (15+y (15+y (15+y (12+y (12+y (21+y (7+3 y (5+y (6+y (3+y (3+y (2+(-1+y) y) (3+y (3+y)))))))))))))))))))))))))))))) q^(83/5)+1/y^16 3 (1+y^2 (2+y (5+y+y^2 (6+y (3+y (2+y (4+y (3+y+y^2 (5+y (3+y (4+y (2+y (7+y (2+y (7+y (3+y (2+y (3+y (6+y (2+y (4+y (4+y (2+y (2+y (4+y+4 y^2+y^3+3 y^4+y^5))))))))))))))))))))))))) q^(88/5)+1/y^16 (1+y^2) (6+7 y+y^3 (2+y (12+4 y+3 y^3 (1+y (4+y+y^2+y^3+y^4 (3+y (3+y (-1+y (2+5 y+y^3 (2+y (4+2 y+y^3 (5+y (1+y) (2+y (-3+y (5+y (-2+y+y^3+y^4)))))))))))))))) q^(93/5)+1/y^17 (3+y^2 (9+y (3+9 y+9 y^3+12 y^5+y^7 (15+y (9+12 y+y^3 (9+y (6+12 y+y^3 (6+y (9+12 y+y^3 (12+y (6+13 y+y^3 (9+y (6+18 y+y^3 (3+y (4+6 y+3 y^3))))))))))))))) q^(98/5),
(3/y+y+y^2) q^(2/5)+(3 (1+y+y^2+y^3+y^4+2 y^5+2 y^6+y^8) q^(7/5))/y^4+(4+1/y^6+(3+y (3+y (3+6 y+y^5 (4+3 y (1+y)))))/y^4) q^(12/5)+((1+y^2) (1+3 y (2+y+y^3+3 y^4-y^5+y^6+3 y^7+y^8+y^10+y^11)) q^(17/5))/y^7+(3 (2+3 y^2+y^4+y^5+2 y^6+y^8 (3+y (2+2 y+2 y^3+y^4+y^5))) q^(22/5))/y^7+1/y^9 (3+3 y+y^3 (6+y (6+y (6+y (9+y (12+y (3+y (12+y (3+y (3+y (6+y (6+y (3+y (9+y (6+y (3+y)))))))))))))))) q^(27/5)+1/y^9 (3+y (4+y (6+y (6+y (6+y (4+y (9+y (3+y (7+y (9+y (6+y (3+y (12+y (4+y (9+3 y+y^3 (4+y (6+y))))))))))))))))) q^(32/5)+(3 (1+y^2) (1+y (2+y (3+y+y^2 (-2+y (3+y (6+y (-1+y (-2+y (4+4 y+y^3 (2+y+2 y^2 (1+y+y^2+y^4))))))))))) q^(37/5))/y^10+(3 (1+y+y^4+y^5+y^6+2 y^8+y^9+2 y^10+2 y^12+2 y^14+2 y^16+y^17+y^18+2 y^20) q^(42/5))/y^11+1/y^12 (3+y (3+y (9+y (6+y (12+y (6+y (18+y (6+y (12+y (6+y (9+y (18+y (15+y (9+y (15+y (12+y (12+y (6+y (12+y (7+y (12+y (9+y (6+y (4+3 y)))))))))))))))))))))))) q^(47/5)+1/y^12 3 (1+y (2+y+y^2+y^3 (3+4 y+y^3 (4+y (5+y (4+y (2+y (4+y (2+y (3+y (2+y+y^2 (5+y (2+y (1+y) (1+y (2+y+2 y^3+y^4))))))))))))))) q^(52/5)+((1+y^2) (6+y (3+y (6+4 y+y^3 (2+y (15+y+3 y^2 (-1+y (2+4 y+y^4 (1+y) (1+3 y+y^4+2 y^5-y^6+y^8+y^9)))))))) q^(57/5))/y^12+1/y^14 (1+4 y+y^3 (9+y (3+9 y+y^3 (9+y (6+12 y+y^3 (9+y (7+9 y+y^3 (15+y (6+6 y+y^3 (7+3 y (2+6 y+4 y^3+y^4+2 y^5+y^7))))))))))) q^(62/5)+1/y^14 3 (2+y (3+y (2+y (3+y (4+y (2+y (5+y (3+y (4+y (2+y (8+y (4+y (6+y (6+y (3+y (6+7 y+y^3 (8+y (3+y (3+y (4+y (1+y^2) (5+y (2+y) (1+y^2)))))))))))))))))))))) q^(67/5)+1/y^15 (1+y^2 (6+y (4+y (6+y (3+y (18+y (6+y (3+6 y+y^3 (3+12 y+y^3 (6+y (9+y (12+y (9+y (12+y (3+y (12+y (1+y^2) (7+y (6+y (-1+y (3+y+3 y^3+3 y^4)))))))))))))))))))) q^(72/5)+1/y^15 3 (1+y^2) (2+2 y+y^3 (2+y (2+y+y^2 (2+y (3+y (3+y (4+y+y^2 (2+y (3+4 y+y^3 (4+y+4 y^3+6 y^4+3 y^7+4 y^8+y^10+2 y^11+3 y^12+y^13)))))))))) q^(77/5)+1/y^14 3 (2+4 y+y^3 (2+y (2+2 y+y^3 (6+y (3+5 y+y^3 (2+y (2+5 y+y^3 (6+y (2+4 y+4 y^3+6 y^5+y^7+2 y^8+4 y^9+3 y^11+y^12+2 y^13))))))))) q^(82/5)+1/y^16 3 (1+y (2+y+y^2+y^3 (4+y (4+y (3+y (3+y (3+y (4+y (4+y (4+y (4+y (3+y (5+y (4+6 y+y^3 (3+y (3+y (4+y (2+y (6+y (2+y (3+y (5+y (4+y+y^2 (4+y (2+4 y+y^3))))))))))))))))))))))))) q^(87/5)+1/y^17 (3+y (4+y (9+y (3+y (6+y (15+y (7+y (7+y (18+y (9+y (3+y (6+y (9+y (18+y (24+y (7+y (6+y (18+y (9+y (6+y (21+y (1+y) (18+y (-9+y (15+y (-6+y (15+y (3+y (3+y (9+6 y+y^3 (3+y (3+y))))))))))))))))))))))))))))))) q^(92/5)+1/y^17 3 (1+y^2) (1+4 y+y^3 (2+y (4+y (2+y (-1+y (4+y (3+y (4+y (3+y (-1+y (4+y (7+y (-4+y (2+y (10+y (2+y (-4+y (6+8 y+5 y^4+5 y^5+3 y^6-y^7+4 y^8+3 y^9-y^11+4 y^12+2 y^13)))))))))))))))))) q^(97/5)},
{1+(12+9/y^2+9 y^2) q+(9 (1+2 y^2+4 y^4+2 y^6+y^8) q^2)/y^4+(12+1/y^6+18/y^4+45/y^2+45 y^2+18 y^4+y^6) q^3+(84+12/y^6+45/y^4+36/y^2+36 y^2+45 y^4+12 y^6) q^4+(36 (1+y^2+2 y^4+2 y^6+2 y^8+y^10+y^12) q^5)/y^6+(36+9/y^8+12/y^6+72/y^4+54/y^2+54 y^2+72 y^4+12 y^6+9 y^8) q^6+6 (16+3/y^8+14/y^6+9/y^4+21/y^2+21 y^2+9 y^4+14 y^6+3 y^8) q^7+(9 (5+8 y^2+14 y^4+8 y^6+20 y^8+8 y^10+14 y^12+8 y^14+5 y^16) q^8)/y^8+((9+36 y^2+36 y^4+3 y^6 (24+42 y^2+4 y^4+42 y^6+3 y^8 (8+y^2 (2+y^2)^2))) q^9)/y^10+(6 (3+12 y^2+16 y^4+y^6 (21+15 y^2+36 y^4+15 y^6+y^8 (3+y^2) (7+3 (y^2+y^4)))) q^10)/y^10+(9 (5+6 y^2+20 y^4+10 y^6+21 y^8+16 y^10+21 y^12+10 y^14+20 y^16+6 y^18+5 y^20) q^11)/y^10+(84+(1+36 y^2+126 y^4+y^6 (12+189 y^2+144 y^4+y^8 (144+189 y^2+12 y^4+126 y^6+36 y^8+y^10)))/y^12) q^12+(12 (1+y^4) (1+6 y^2+5 y^4+12 y^6+7 y^8+3 y^10+7 y^12+12 y^14+5 y^16+6 y^18+y^20) q^13)/y^12+(18 (2+3 y^2+7 y^4+8 y^6+10 y^8+7 y^10+16 y^12+7 y^14+10 y^16+8 y^18+7 y^20+3 y^22+2 y^24) q^14)/y^12+(6 (2+21 y^2+15 y^4+14 y^6+21 y^8+42 y^10+12 y^12+42 y^14+21 y^16+14 y^18+15 y^20+21 y^22+2 y^24) q^15)/y^12+(3 (28+24 y^2+63 y^4+56 y^6+84 y^8+48 y^10+124 y^12+48 y^14+84 y^16+56 y^18+63 y^20+24 y^22+28 y^24) q^16)/y^12+((9+9 y^2 (8+14 y^2+16 y^4+32 y^6+y^8 (16+31 y^2+24 y^4+31 y^6+y^8 (2+y^2) (8+y^2 (6+y^2) (2+y^4))))) q^17)/y^14+(9 (2+4 y^2+10 y^4+y^6 (20+8 y^2+31 y^4+18 y^6+y^8 (4+18 y^2+31 y^4+8 y^6+2 y^8 (2+y^2) (5+y^4)))) q^18)/y^14+(3 (15+32 y^2+63 y^4+42 y^6+124 y^8+54 y^10+120 y^12+80 y^14+120 y^16+54 y^18+124 y^20+42 y^22+63 y^24+32 y^26+15 y^28) q^19)/y^14+(36 (1+5 y^2+4 y^4+7 y^6+6 y^8+10 y^10+5 y^12+14 y^14+5 y^16+10 y^18+6 y^20+7 y^22+4 y^24+5 y^26+y^28) q^20)/y^14,
(3/y+3 y) q^(5/12)+(3 (1+y^2) (3+4 y^2+3 y^4) q^(17/12))/y^3+(3 (1+y^2) (1+5 y^2+3 y^4+5 y^6+y^8) q^(29/12))/y^5+(3 (1+y^2) (7+8 y^2+10 y^4+8 y^6+7 y^8) q^(41/12))/y^5+(3 (1+y^2) (1+7 y^2+5 y^4+9 y^6+5 y^8+7 y^10+y^12) q^(53/12))/y^7+(3 (1+y^2)^3 (7-3 y^2+12 y^4-3 y^6+7 y^8) q^(65/12))/y^7+(6 (1+y^2) (4+3 y^2+6 y^4+4 y^6+6 y^8+3 y^10+4 y^12) q^(77/12))/y^7+(3 (1+y^2) (3+15 y^2+16 y^4+26 y^6+10 y^8+26 y^10+16 y^12+15 y^14+3 y^16) q^(89/12))/y^9+(3 (1+y^2) (6+8 y^2+12 y^4+12 y^6+19 y^8+12 y^10+12 y^12+8 y^14+6 y^16) q^(101/12))/y^9+(3 (1+y^2) (15+16 y^2+20 y^4+22 y^6+34 y^8+22 y^10+20 y^12+16 y^14+15 y^16) q^(113/12))/y^9+(3 (1+y^2) (1+11 y^2+9 y^4+22 y^6+8 y^8+24 y^10+8 y^12+22 y^14+9 y^16+11 y^18+y^20) q^(125/12))/y^11+(3 (1+y^2) (7+17 y^2+19 y^4+37 y^6+26 y^8+28 y^10+26 y^12+37 y^14+19 y^16+17 y^18+7 y^20) q^(137/12))/y^11+(3 (1+y^2) (8+10 y^2+21 y^4+11 y^6+37 y^8+y^10+37 y^12+11 y^14+21 y^16+10 y^18+8 y^20) q^(149/12))/y^11+(6 (1+y^2) (9+12 y^2+16 y^4+11 y^6+19 y^8+26 y^10+19 y^12+11 y^14+16 y^16+12 y^18+9 y^20) q^(161/12))/y^11+(3 (1+y^2) (1+13 y^2+11 y^4+21 y^6+17 y^8+25 y^10+19 y^12+25 y^14+17 y^16+21 y^18+11 y^20+13 y^22+y^24) q^(173/12))/y^13+(3 (1+y^2) (7+24 y^2+18 y^4+36 y^6+54 y^8+30 y^10+42 y^12+30 y^14+54 y^16+36 y^18+18 y^20+24 y^22+7 y^24) q^(185/12))/y^13+(3 (1+y^2) (8+12 y^2+18 y^4+y^6 (20+24 y^2+24 y^4+33 y^6+2 y^8 (12+12 y^2+10 y^4+9 y^6+6 y^8+4 y^10))) q^(197/12))/y^13+(3 (1+y^2) (18+y^2 (18+45 y^2+45 y^4+27 y^6+y^8 (66+32 y^2+66 y^4+27 y^6+9 y^8 (1+y^2) (5+2 y^4)))) q^(209/12))/y^13+(3 (1+y^2) (14+17 y^2+31 y^4+13 y^6+44 y^8+10 y^10+62 y^12+10 y^14+44 y^16+13 y^18+31 y^20+17 y^22+14 y^24) q^(221/12))/y^13+(3 (1+y^2) (3+28 y^2+28 y^4+32 y^6+40 y^8+58 y^10+62 y^12+28 y^14+62 y^16+58 y^18+40 y^20+32 y^22+28 y^24+28 y^26+3 y^28) q^(233/12))/y^15,
3 (3+1/y^2+y^2) q^(2/3)+(3 (1+7 y^2+6 y^4+7 y^6+y^8) q^(5/3))/y^4+3 (15+7/y^4+8/y^2+8 y^2+7 y^4) q^(8/3)+(3 (3-y^2+3 y^4) (1+3 y^2+6 y^4+3 y^6+y^8) q^(11/3))/y^6+(6 (1+3 y^2+y^4) (3+4 y^4+3 y^8) q^(14/3))/y^6+3 (18+1/y^8+15/y^6+14/y^4+31/y^2+31 y^2+14 y^4+15 y^6+y^8) q^(17/3)+3 (42+7/y^8+12/y^6+31/y^4+20/y^2+20 y^2+31 y^4+12 y^6+7 y^8) q^(20/3)+(12 (1+y^4) (1+3 y^2+y^4) (2+y^4+2 y^8) q^(23/3))/y^8+3 (42+1/y^10+18/y^8+18/y^6+36/y^4+31/y^2+31 y^2+36 y^4+18 y^6+18 y^8+y^10) q^(26/3)+(3 (7+14 y^2+42 y^4+31 y^6+y^8 (56+30 y^2+56 y^4+31 y^6+7 y^8 (6+2 y^2+y^4))) q^(29/3))/y^10+3 (63+(8+31 y^2+y^4 (24+56 y^2+32 y^4+y^8 (32+56 y^2+24 y^4+31 y^6+8 y^8)))/y^10) q^(32/3)+(6 (9+10 y^2+21 y^4+16 y^6+27 y^8+24 y^10+27 y^12+16 y^14+21 y^16+10 y^18+9 y^20) q^(35/3))/y^10+(3 (3+14 y^2+36 y^4+30 y^6+54 y^8+38 y^10+60 y^12+38 y^14+54 y^16+30 y^18+36 y^20+14 y^22+3 y^24) q^(38/3))/y^12+(3 (6+31 y^2+31 y^4+63 y^6+38 y^8+90 y^10+42 y^12+90 y^14+38 y^16+63 y^18+31 y^20+31 y^22+6 y^24) q^(41/3))/y^12+(3 (1+(-1+y) y) (1+y+y^2) (15+5 y^2+36 y^4+7 y^6+47 y^8-10 y^10+47 y^12+7 y^14+36 y^16+5 y^18+15 y^20) q^(44/3))/y^12+(12 (1+y^4) (1+3 y^2+y^4) (3+2 y^4+4 y^8+2 y^12+3 y^16) q^(47/3))/y^12+(3 (1+24 y^2+31 y^4+54 y^6+42 y^8+72 y^10+57 y^12+93 y^14+57 y^16+72 y^18+42 y^20+54 y^22+31 y^24+24 y^26+y^28) q^(50/3))/y^14+(3 (7+18 y^2+56 y^4+38 y^6+84 y^8+57 y^10+98 y^12+54 y^14+98 y^16+57 y^18+84 y^20+38 y^22+56 y^24+18 y^26+7 y^28) q^(53/3))/y^14+(6 (4+21 y^2+16 y^4+45 y^6+24 y^8+49 y^10+36 y^12+60 y^14+36 y^16+49 y^18+24 y^20+45 y^22+16 y^24+21 y^26+4 y^28) q^(56/3))/y^14+(3 (18+24 y^2+54 y^4+44 y^6+93 y^8+72 y^10+90 y^12+60 y^14+90 y^16+72 y^18+93 y^20+44 y^22+54 y^24+24 y^26+18 y^28) q^(59/3))/y^14,
(1/y^3+9/y+9 y+y^3) q^(3/4)+(6 (1+y^2) (2+y^2+2 y^4) q^(7/4))/y^3+(9 (1+y^2) (1+y^4) (1+3 y^2+y^4) q^(11/4))/y^5+(6 (3+2 y^2+6 y^4+6 y^6+2 y^8+3 y^10) q^(15/4))/y^5+(3 (1+y^2) (3+12 y^2+16 y^4+y^6 (2+y^2) (4+6 y^2+3 y^4)) q^(19/4))/y^7+(18 (1+y^2) (1+y^2+3 y^4+3 y^8+y^10+y^12) q^(23/4))/y^7+((1+y^2) (1+44 y^2+28 y^4+8 y^6+118 y^8+8 y^10+28 y^12+44 y^14+y^16) q^(27/4))/y^9+(6 (1+y^2) (2+4 y^2+5 y^4+11 y^6+y^8+11 y^10+5 y^12+4 y^14+2 y^16) q^(31/4))/y^9+(18 (1+y^2) (2+y^2 (1+y^2) (2+3 y^2+2 y^4+5 y^8+2 y^12)) q^(35/4))/y^9+(6 (1+y^2) (2+7 y^2+5 y^4-3 y^6+18 y^8-3 y^10+5 y^12+7 y^14+2 y^16) q^(39/4))/y^9+(3 (1+y^2) (3+25 y^2+17 y^4+25 y^6+47 y^8+16 y^10+47 y^12+25 y^14+17 y^16+25 y^18+3 y^20) q^(43/4))/y^11+(18 (1+y^2) (1+3 y^2+y^4+4 y^6+4 y^8+4 y^10+4 y^12+4 y^14+y^16+3 y^18+y^20) q^(47/4))/y^11+(3 (1+y^2) (15-3 y^2+45 y^4+18 y^6+10 y^8+50 y^10+10 y^12+18 y^14+45 y^16-3 y^18+15 y^20) q^(51/4))/y^11+(6 (1+y^2) (6+10 y^2+5 y^4+19 y^6+9 y^8+12 y^10+9 y^12+19 y^14+5 y^16+10 y^18+6 y^20) q^(55/4))/y^11+(9 (1+y^2) (1+7 y^2+y^4 (13+8 y^2+12 y^4+20 y^6+y^8 (2+y^2) (4+8 y^2+2 y^4+3 y^6+5 y^8+y^10))) q^(59/4))/y^13+(6 (1+y^2) (3+6 y^2-4 y^4+28 y^6-7 y^8+19 y^10+5 y^12+19 y^14-7 y^16+28 y^18-4 y^20+6 y^22+3 y^24) q^(63/4))/y^13+(3 (1+y^2) (15+27 y^2+45 y^4+15 y^6+y^8 (69+55 y^2+38 y^4+55 y^6+3 y^8 (23+5 y^2+15 y^4+9 y^6+5 y^8))) q^(67/4))/y^13+(18 (1+y^2) (1-y^2+y^4) (1+2 y^2+4 y^4+2 y^6+y^8) (2+y^6+2 y^12) q^(71/4))/y^13+((1+y^2) (1+71 y^2+55 y^4+29 y^6+223 y^8+56 y^10-20 y^12+380 y^14-20 y^16+56 y^18+223 y^20+29 y^22+55 y^24+71 y^26+y^28) q^(75/4))/y^15+(6 (1+y^2) (2+7 y^2+8 y^4+20 y^6+4 y^8+23 y^10+17 y^12+13 y^14+17 y^16+23 y^18+4 y^20+20 y^22+8 y^24+7 y^26+2 y^28) q^(79/4))/y^15,
3 (3+1/y^2+y^2) q^(2/3)+(3 (1+7 y^2+6 y^4+7 y^6+y^8) q^(5/3))/y^4+3 (15+7/y^4+8/y^2+8 y^2+7 y^4) q^(8/3)+(3 (3-y^2+3 y^4) (1+3 y^2+6 y^4+3 y^6+y^8) q^(11/3))/y^6+(6 (1+3 y^2+y^4) (3+4 y^4+3 y^8) q^(14/3))/y^6+3 (18+1/y^8+15/y^6+14/y^4+31/y^2+31 y^2+14 y^4+15 y^6+y^8) q^(17/3)+3 (42+7/y^8+12/y^6+31/y^4+20/y^2+20 y^2+31 y^4+12 y^6+7 y^8) q^(20/3)+(12 (1+y^4) (1+3 y^2+y^4) (2+y^4+2 y^8) q^(23/3))/y^8+3 (42+1/y^10+18/y^8+18/y^6+36/y^4+31/y^2+31 y^2+36 y^4+18 y^6+18 y^8+y^10) q^(26/3)+(3 (7+14 y^2+42 y^4+31 y^6+y^8 (56+30 y^2+56 y^4+31 y^6+7 y^8 (6+2 y^2+y^4))) q^(29/3))/y^10+3 (63+(8+31 y^2+y^4 (24+56 y^2+32 y^4+y^8 (32+56 y^2+24 y^4+31 y^6+8 y^8)))/y^10) q^(32/3)+(6 (9+10 y^2+21 y^4+16 y^6+27 y^8+24 y^10+27 y^12+16 y^14+21 y^16+10 y^18+9 y^20) q^(35/3))/y^10+(3 (3+14 y^2+36 y^4+30 y^6+54 y^8+38 y^10+60 y^12+38 y^14+54 y^16+30 y^18+36 y^20+14 y^22+3 y^24) q^(38/3))/y^12+(3 (6+31 y^2+31 y^4+63 y^6+38 y^8+90 y^10+42 y^12+90 y^14+38 y^16+63 y^18+31 y^20+31 y^22+6 y^24) q^(41/3))/y^12+(3 (1+(-1+y) y) (1+y+y^2) (15+5 y^2+36 y^4+7 y^6+47 y^8-10 y^10+47 y^12+7 y^14+36 y^16+5 y^18+15 y^20) q^(44/3))/y^12+(12 (1+y^4) (1+3 y^2+y^4) (3+2 y^4+4 y^8+2 y^12+3 y^16) q^(47/3))/y^12+(3 (1+24 y^2+31 y^4+54 y^6+42 y^8+72 y^10+57 y^12+93 y^14+57 y^16+72 y^18+42 y^20+54 y^22+31 y^24+24 y^26+y^28) q^(50/3))/y^14+(3 (7+18 y^2+56 y^4+38 y^6+84 y^8+57 y^10+98 y^12+54 y^14+98 y^16+57 y^18+84 y^20+38 y^22+56 y^24+18 y^26+7 y^28) q^(53/3))/y^14+(6 (4+21 y^2+16 y^4+45 y^6+24 y^8+49 y^10+36 y^12+60 y^14+36 y^16+49 y^18+24 y^20+45 y^22+16 y^24+21 y^26+4 y^28) q^(56/3))/y^14+(3 (18+24 y^2+54 y^4+44 y^6+93 y^8+72 y^10+90 y^12+60 y^14+90 y^16+72 y^18+93 y^20+44 y^22+54 y^24+24 y^26+18 y^28) q^(59/3))/y^14,
(3/y+3 y) q^(5/12)+(3 (1+y^2) (3+4 y^2+3 y^4) q^(17/12))/y^3+(3 (1+y^2) (1+5 y^2+3 y^4+5 y^6+y^8) q^(29/12))/y^5+(3 (1+y^2) (7+8 y^2+10 y^4+8 y^6+7 y^8) q^(41/12))/y^5+(3 (1+y^2) (1+7 y^2+5 y^4+9 y^6+5 y^8+7 y^10+y^12) q^(53/12))/y^7+(3 (1+y^2)^3 (7-3 y^2+12 y^4-3 y^6+7 y^8) q^(65/12))/y^7+(6 (1+y^2) (4+3 y^2+6 y^4+4 y^6+6 y^8+3 y^10+4 y^12) q^(77/12))/y^7+(3 (1+y^2) (3+15 y^2+16 y^4+26 y^6+10 y^8+26 y^10+16 y^12+15 y^14+3 y^16) q^(89/12))/y^9+(3 (1+y^2) (6+8 y^2+12 y^4+12 y^6+19 y^8+12 y^10+12 y^12+8 y^14+6 y^16) q^(101/12))/y^9+(3 (1+y^2) (15+16 y^2+20 y^4+22 y^6+34 y^8+22 y^10+20 y^12+16 y^14+15 y^16) q^(113/12))/y^9+(3 (1+y^2) (1+11 y^2+9 y^4+22 y^6+8 y^8+24 y^10+8 y^12+22 y^14+9 y^16+11 y^18+y^20) q^(125/12))/y^11+(3 (1+y^2) (7+17 y^2+19 y^4+37 y^6+26 y^8+28 y^10+26 y^12+37 y^14+19 y^16+17 y^18+7 y^20) q^(137/12))/y^11+(3 (1+y^2) (8+10 y^2+21 y^4+11 y^6+37 y^8+y^10+37 y^12+11 y^14+21 y^16+10 y^18+8 y^20) q^(149/12))/y^11+(6 (1+y^2) (9+12 y^2+16 y^4+11 y^6+19 y^8+26 y^10+19 y^12+11 y^14+16 y^16+12 y^18+9 y^20) q^(161/12))/y^11+(3 (1+y^2) (1+13 y^2+11 y^4+21 y^6+17 y^8+25 y^10+19 y^12+25 y^14+17 y^16+21 y^18+11 y^20+13 y^22+y^24) q^(173/12))/y^13+(3 (1+y^2) (7+24 y^2+18 y^4+36 y^6+54 y^8+30 y^10+42 y^12+30 y^14+54 y^16+36 y^18+18 y^20+24 y^22+7 y^24) q^(185/12))/y^13+(3 (1+y^2) (8+12 y^2+18 y^4+y^6 (20+24 y^2+24 y^4+33 y^6+2 y^8 (12+12 y^2+10 y^4+9 y^6+6 y^8+4 y^10))) q^(197/12))/y^13+(3 (1+y^2) (18+y^2 (18+45 y^2+45 y^4+27 y^6+y^8 (66+32 y^2+66 y^4+27 y^6+9 y^8 (1+y^2) (5+2 y^4)))) q^(209/12))/y^13+(3 (1+y^2) (14+17 y^2+31 y^4+13 y^6+44 y^8+10 y^10+62 y^12+10 y^14+44 y^16+13 y^18+31 y^20+17 y^22+14 y^24) q^(221/12))/y^13+(3 (1+y^2) (3+28 y^2+28 y^4+32 y^6+40 y^8+58 y^10+62 y^12+28 y^14+62 y^16+58 y^18+40 y^20+32 y^22+28 y^24+28 y^26+3 y^28) q^(233/12))/y^15},
{1+(14+4/y^3+8/y^2+2/y+2 y+8 y^2+4 y^3) q+(30+12/y^5+6/y^4+20/y^3+24/y^2+28/y+28 y+24 y^2+20 y^3+6 y^4+12 y^5) q^2+(36+4/y^7+6/y^6+16/y^5+28/y^4+36/y^3+33/y^2+34/y+34 y+33 y^2+36 y^3+28 y^4+16 y^5+6 y^6+4 y^7) q^3+(62+8/y^8+20/y^7+28/y^6+60/y^5+64/y^4+52/y^3+70/y^2+108/y+108 y+70 y^2+52 y^3+64 y^4+60 y^5+28 y^6+20 y^7+8 y^8) q^4+(88+1/y^10+2/y^9+24/y^8+36/y^7+64/y^6+16/y^5+80/y^4+80/y^3+102/y^2+76/y+76 y+102 y^2+80 y^3+80 y^4+16 y^5+64 y^6+36 y^7+24 y^8+2 y^9+y^10) q^5+(116+14/y^10+28/y^9+33/y^8+52/y^7+80/y^6+116/y^5+98/y^4+144/y^3+92/y^2+160/y+160 y+92 y^2+144 y^3+98 y^4+116 y^5+80 y^6+52 y^7+33 y^8+28 y^9+14 y^10) q^6+(176+2/y^11+30/y^10+34/y^9+70/y^8+80/y^7+98/y^6+88/y^5+172/y^4+90/y^3+172/y^2+126/y+126 y+172 y^2+90 y^3+172 y^4+88 y^5+98 y^6+80 y^7+70 y^8+34 y^9+30 y^10+2 y^11) q^7+(238+8/y^12+28/y^11+36/y^10+108/y^9+102/y^8+144/y^7+172/y^6+192/y^5+176/y^4+248/y^3+212/y^2+240/y+240 y+212 y^2+248 y^3+176 y^4+192 y^5+172 y^6+144 y^7+102 y^8+108 y^9+36 y^10+28 y^11+8 y^12) q^8+(242+4/y^13+24/y^12+34/y^11+62/y^10+76/y^9+92/y^8+90/y^7+176/y^6+144/y^5+152/y^4+194/y^3+204/y^2+160/y+160 y+204 y^2+194 y^3+152 y^4+144 y^5+176 y^6+90 y^7+92 y^8+76 y^9+62 y^10+34 y^11+24 y^12+4 y^13) q^9+(248+20/y^13+33/y^12+108/y^11+88/y^10+160/y^9+172/y^8+248/y^7+152/y^6+320/y^5+236/y^4+276/y^3+320/y^2+368/y+368 y+320 y^2+276 y^3+236 y^4+320 y^5+152 y^6+248 y^7+172 y^8+160 y^9+88 y^10+108 y^11+33 y^12+20 y^13) q^10+(388+6/y^14+36/y^13+70/y^12+76/y^11+116/y^10+126/y^9+212/y^8+194/y^7+236/y^6+216/y^5+300/y^4+264/y^3+312/y^2+204/y+204 y+312 y^2+264 y^3+300 y^4+216 y^5+236 y^6+194 y^7+212 y^8+126 y^9+116 y^10+76 y^11+70 y^12+36 y^13+6 y^14) q^11+(372+12/y^15+28/y^14+52/y^13+102/y^12+160/y^11+176/y^10+240/y^9+204/y^8+276/y^7+300/y^6+396/y^5+353/y^4+480/y^3+326/y^2+384/y+384 y+326 y^2+480 y^3+353 y^4+396 y^5+300 y^6+276 y^7+204 y^8+240 y^9+176 y^10+160 y^11+102 y^12+52 y^13+28 y^14+12 y^15) q^12+(408+16/y^15+64/y^14+80/y^13+92/y^12+126/y^11+238/y^10+160/y^9+320/y^8+264/y^7+353/y^6+328/y^5+358/y^4+230/y^3+456/y^2+386/y+386 y+456 y^2+230 y^3+358 y^4+328 y^5+353 y^6+264 y^7+320 y^8+160 y^9+238 y^10+126 y^11+92 y^12+80 y^13+64 y^14+16 y^15) q^13+(560+6/y^16+60/y^15+80/y^14+144/y^13+172/y^12+240/y^11+242/y^10+368/y^9+312/y^8+480/y^7+358/y^6+480/y^5+356/y^4+632/y^3+444/y^2+596/y+596 y+444 y^2+632 y^3+356 y^4+480 y^5+358 y^6+480 y^7+312 y^8+368 y^9+242 y^10+240 y^11+172 y^12+144 y^13+80 y^14+60 y^15+6 y^16) q^14+(400+4/y^17+28/y^16+16/y^15+98/y^14+90/y^13+212/y^12+160/y^11+248/y^10+204/y^9+326/y^8+230/y^7+356/y^6+248/y^5+492/y^4+332/y^3+416/y^2+372/y+372 y+416 y^2+332 y^3+492 y^4+248 y^5+356 y^6+230 y^7+326 y^8+204 y^9+248 y^10+160 y^11+212 y^12+90 y^13+98 y^14+16 y^15+28 y^16+4 y^17) q^15+(510+20/y^17+64/y^16+116/y^15+172/y^14+248/y^13+204/y^12+368/y^11+388/y^10+384/y^9+456/y^8+632/y^7+492/y^6+676/y^5+662/y^4+620/y^3+628/y^2+776/y+776 y+628 y^2+620 y^3+662 y^4+676 y^5+492 y^6+632 y^7+456 y^8+384 y^9+388 y^10+368 y^11+204 y^12+248 y^13+172 y^14+116 y^15+64 y^16+20 y^17) q^16+(652+8/y^18+36/y^17+80/y^16+88/y^15+176/y^14+194/y^13+320/y^12+204/y^11+372/y^10+386/y^9+444/y^8+332/y^7+662/y^6+496/y^5+552/y^4+460/y^3+720/y^2+444/y+444 y+720 y^2+460 y^3+552 y^4+496 y^5+662 y^6+332 y^7+444 y^8+386 y^9+372 y^10+204 y^11+320 y^12+194 y^13+176 y^14+88 y^15+80 y^16+36 y^17+8 y^18) q^17+(654+24/y^18+52/y^17+98/y^16+192/y^15+152/y^14+276/y^13+312/y^12+384/y^11+408/y^10+596/y^9+416/y^8+620/y^7+552/y^6+676/y^5+492/y^4+832/y^3+504/y^2+752/y+752 y+504 y^2+832 y^3+492 y^4+676 y^5+552 y^6+620 y^7+416 y^8+596 y^9+408 y^10+384 y^11+312 y^12+276 y^13+152 y^14+192 y^15+98 y^16+52 y^17+24 y^18) q^18+(700+2/y^19+33/y^18+80/y^17+172/y^16+144/y^15+236/y^14+264/y^13+326/y^12+386/y^11+560/y^10+372/y^9+628/y^8+460/y^7+492/y^6+572/y^5+880/y^4+518/y^3+748/y^2+652/y+652 y+748 y^2+518 y^3+880 y^4+572 y^5+492 y^6+460 y^7+628 y^8+372 y^9+560 y^10+386 y^11+326 y^12+264 y^13+236 y^14+144 y^15+172 y^16+80 y^17+33 y^18+2 y^19) q^19+(760+1/y^20+28/y^19+70/y^18+144/y^17+176/y^16+320/y^15+300/y^14+480/y^13+456/y^12+596/y^11+400/y^10+776/y^9+720/y^8+832/y^7+880/y^6+684/y^5+822/y^4+1048/y^3+820/y^2+1092/y+1092 y+820 y^2+1048 y^3+822 y^4+684 y^5+880 y^6+832 y^7+720 y^8+776 y^9+400 y^10+596 y^11+456 y^12+480 y^13+300 y^14+320 y^15+176 y^16+144 y^17+70 y^18+28 y^19+y^20) q^20,
(1/y^2+2/y+4 y) q^(3/7)+(9+8/y^4+4/y^3+14/y^2+24/y+20 y+8 y^2+12 y^3+6 y^4) q^(10/7)+(38+6/y^6+4/y^5+24/y^4+22/y^3+30/y^2+14/y+36 y+30 y^2+16 y^3+20 y^4+4 y^5+8 y^6) q^(17/7)+(62+12/y^7+20/y^6+32/y^5+32/y^4+60/y^3+44/y^2+76/y+40 y+52 y^2+64 y^3+40 y^4+32 y^5+24 y^6+4 y^7+y^8) q^(24/7)+(92+4/y^9+8/y^8+16/y^7+40/y^6+52/y^5+56/y^4+54/y^3+86/y^2+56/y+66 y+96 y^2+36 y^3+56 y^4+52 y^5+32 y^6+22 y^7+14 y^8+2 y^9) q^(31/7)+(134+20/y^9+30/y^8+64/y^7+56/y^6+100/y^5+79/y^4+136/y^3+104/y^2+132/y+120 y+120 y^2+144 y^3+66 y^4+100 y^5+56 y^6+60 y^7+30 y^8+24 y^9) q^(38/7)+(128+2/y^11+9/y^10+36/y^9+52/y^8+36/y^7+66/y^6+80/y^5+90/y^4+120/y^3+124/y^2+86/y+102 y+98 y^2+88 y^3+132 y^4+80 y^5+79 y^6+54 y^7+44 y^8+14 y^9+9 y^10+4 y^11) q^(45/7)+(172+1/y^12+24/y^11+38/y^10+40/y^9+96/y^8+144/y^7+132/y^6+192/y^5+174/y^4+168/y^3+192/y^2+252/y+248 y+204 y^2+188 y^3+184 y^4+192 y^5+90 y^6+136 y^7+86 y^8+76 y^9+38 y^10+20 y^11) q^(52/7)+(232+14/y^12+14/y^11+62/y^10+66/y^9+120/y^8+88/y^7+184/y^6+120/y^5+204/y^4+158/y^3+206/y^2+160/y+184 y+241 y^2+168 y^3+144 y^4+120 y^5+174 y^6+120 y^7+104 y^8+56 y^9+62 y^10+36 y^11+8 y^12) q^(59/7)+(228+4/y^13+30/y^12+76/y^11+92/y^10+120/y^9+98/y^8+188/y^7+144/y^6+236/y^5+200/y^4+312/y^3+234/y^2+328/y+288 y+158 y^2+300 y^3+196 y^4+236 y^5+204 y^6+168 y^7+124 y^8+132 y^9+92 y^10+40 y^11+30 y^12+12 y^13) q^(66/7)+(278+8/y^14+22/y^13+44/y^12+56/y^11+134/y^10+102/y^9+204/y^8+168/y^7+196/y^6+198/y^5+332/y^4+140/y^3+312/y^2+264/y+254 y+298 y^2+204 y^3+340 y^4+198 y^5+200 y^6+158 y^7+192 y^8+86 y^9+134 y^10+66 y^11+52 y^12+16 y^13+6 y^14) q^(73/7)+(328+24/y^14+60/y^13+86/y^12+132/y^11+128/y^10+248/y^9+241/y^8+300/y^7+340/y^6+300/y^5+332/y^4+440/y^3+348/y^2+384/y+480 y+360 y^2+448 y^3+352 y^4+300 y^5+332 y^6+312 y^7+206 y^8+252 y^9+128 y^10+120 y^11+96 y^12+64 y^13+20 y^14) q^(80/7)+(380+4/y^15+32/y^14+54/y^13+104/y^12+86/y^11+172/y^10+184/y^9+158/y^8+204/y^7+352/y^6+230/y^5+288/y^4+296/y^3+348/y^2+270/y+244 y+358 y^2+264 y^3+296 y^4+230 y^5+332 y^6+140 y^7+234 y^8+160 y^9+172 y^10+102 y^11+120 y^12+36 y^13+40 y^14+4 y^15) q^(87/7)+(406+6/y^16+32/y^15+56/y^14+136/y^13+124/y^12+252/y^11+232/y^10+288/y^9+298/y^8+448/y^7+296/y^6+536/y^5+434/y^4+436/y^3+464/y^2+592/y+620 y+440 y^2+452 y^3+390 y^4+536 y^5+288 y^6+440 y^7+312 y^8+328 y^9+232 y^10+248 y^11+98 y^12+144 y^13+56 y^14+32 y^15+8 y^16) q^(94/7)+(588+20/y^16+52/y^15+79/y^14+120/y^13+192/y^12+160/y^11+228/y^10+254/y^9+360/y^8+264/y^7+390/y^6+308/y^5+494/y^4+410/y^3+494/y^2+396/y+324 y+442 y^2+390 y^3+464 y^4+308 y^5+434 y^6+296 y^7+348 y^8+264 y^9+228 y^10+184 y^11+204 y^12+88 y^13+66 y^14+52 y^15+24 y^16) q^(101/7)+(600+12/y^17+40/y^16+100/y^15+90/y^14+168/y^13+206/y^12+328/y^11+278/y^10+480/y^9+358/y^8+452/y^7+464/y^6+564/y^5+464/y^4+664/y^3+428/y^2+596/y+588 y+536 y^2+644 y^3+505 y^4+564 y^5+494 y^6+436 y^7+348 y^8+384 y^9+278 y^10+288 y^11+241 y^12+188 y^13+132 y^14+100 y^15+32 y^16+4 y^17) q^(108/7)+(424+16/y^17+56/y^16+80/y^15+174/y^14+158/y^13+234/y^12+264/y^11+328/y^10+244/y^9+440/y^8+390/y^7+505/y^6+378/y^5+532/y^4+368/y^3+670/y^2+488/y+470 y+686 y^2+422 y^3+566 y^4+378 y^5+464 y^6+410 y^7+464 y^8+270 y^9+328 y^10+254 y^11+158 y^12+168 y^13+184 y^14+80 y^15+56 y^16+22 y^17+y^18) q^(115/7)+(754+8/y^18+64/y^17+66/y^16+192/y^15+204/y^14+312/y^13+312/y^12+384/y^11+380/y^10+620/y^9+442/y^8+644/y^7+566/y^6+768/y^5+546/y^4+896/y^3+612/y^2+732/y+808 y+634 y^2+824 y^3+510 y^4+768 y^5+532 y^6+664 y^7+494 y^8+592 y^9+380 y^10+480 y^11+298 y^12+300 y^13+144 y^14+192 y^15+79 y^16+60 y^17+14 y^18) q^(122/7)+(744+4/y^19+30/y^18+36/y^17+132/y^16+120/y^15+200/y^14+140/y^13+348/y^12+270/y^11+406/y^10+324/y^9+536/y^8+422/y^7+510/y^6+484/y^5+616/y^4+492/y^3+588/y^2+472/y+404 y+552 y^2+540 y^3+652 y^4+484 y^5+546 y^6+368 y^7+428 y^8+396 y^9+406 y^10+244 y^11+360 y^12+204 y^13+196 y^14+120 y^15+90 y^16+54 y^17+30 y^18+2 y^19) q^(129/7)+(762+20/y^19+52/y^18+144/y^17+184/y^16+236/y^15+332/y^14+440/y^13+348/y^12+592/y^11+588/y^10+588/y^9+686/y^8+824/y^7+652/y^6+1004/y^5+848/y^4+884/y^3+912/y^2+1060/y+1020 y+916 y^2+748 y^3+830 y^4+1004 y^5+616 y^6+896 y^7+670 y^8+596 y^9+588 y^10+620 y^11+358 y^12+448 y^13+340 y^14+236 y^15+174 y^16+136 y^17+44 y^18+24 y^19) q^(136/7),
(8+2/y^3+1/y^2+4/y+6 y^2) q^(5/7)+(24+4/y^5+1/y^4+24/y^3+14/y^2+20/y+16 y+20 y^2+12 y^3+8 y^4+4 y^5) q^(12/7)+(32+8/y^6+20/y^5+22/y^4+14/y^3+38/y^2+38/y+36 y+40 y^2+20 y^3+24 y^4+20 y^5+y^6+2 y^7) q^(19/7)+(62+6/y^8+12/y^7+24/y^6+36/y^5+54/y^4+72/y^3+60/y^2+64/y+96 y+48 y^2+80 y^3+38 y^4+36 y^5+22 y^6+24 y^7+y^8) q^(26/7)+(92+20/y^8+20/y^7+38/y^6+42/y^5+68/y^4+40/y^3+94/y^2+78/y+56 y+50 y^2+52 y^3+76 y^4+42 y^5+54 y^6+14 y^7+14 y^8+4 y^9) q^(33/7)+(97+8/y^10+16/y^9+40/y^8+80/y^7+76/y^6+88/y^5+118/y^4+120/y^3+128/y^2+156/y+172 y+132 y^2+148 y^3+112 y^4+88 y^5+68 y^6+72 y^7+38 y^8+20 y^9+8 y^10) q^(40/7)+(166+4/y^11+24/y^10+36/y^9+48/y^8+52/y^7+112/y^6+98/y^5+144/y^4+98/y^3+140/y^2+108/y+132 y+176 y^2+112 y^3+104 y^4+98 y^5+118 y^6+40 y^7+60 y^8+38 y^9+24 y^10) q^(47/7)+(192+1/y^12+20/y^11+32/y^10+96/y^9+50/y^8+148/y^7+104/y^6+156/y^5+124/y^4+244/y^3+168/y^2+224/y+192 y+136 y^2+204 y^3+147 y^4+156 y^5+144 y^6+120 y^7+94 y^8+64 y^9+32 y^10+16 y^11+6 y^12) q^(54/7)+(232+2/y^13+14/y^12+38/y^11+62/y^10+56/y^9+132/y^8+112/y^7+147/y^6+168/y^5+216/y^4+144/y^3+238/y^2+190/y+180 y+236 y^2+140 y^3+234 y^4+168 y^5+124 y^6+98 y^7+128 y^8+78 y^9+62 y^10+36 y^11+20 y^12) q^(61/7)+(342+24/y^13+38/y^12+64/y^11+92/y^10+172/y^9+176/y^8+204/y^7+234/y^6+288/y^5+246/y^4+364/y^3+242/y^2+312/y+328 y+308 y^2+328 y^3+246 y^4+288 y^5+216 y^6+244 y^7+140 y^8+156 y^9+92 y^10+96 y^11+40 y^12+12 y^13) q^(68/7)+(264+1/y^14+14/y^13+60/y^12+78/y^11+97/y^10+132/y^9+136/y^8+140/y^7+246/y^6+142/y^5+202/y^4+240/y^3+264/y^2+220/y+154 y+320 y^2+216 y^3+244 y^4+142 y^5+246 y^6+144 y^7+168 y^8+108 y^9+97 y^10+56 y^11+48 y^12+20 y^13+8 y^14) q^(75/7)+(304+4/y^15+22/y^14+72/y^13+94/y^12+156/y^11+166/y^10+192/y^9+236/y^8+328/y^7+244/y^6+440/y^5+326/y^4+356/y^3+396/y^2+516/y+476 y+368 y^2+376 y^3+314 y^4+440 y^5+202 y^6+364 y^7+238 y^8+224 y^9+166 y^10+172 y^11+50 y^12+80 y^13+24 y^14+4 y^15) q^(82/7)+(492+20/y^15+54/y^14+40/y^13+128/y^12+108/y^11+192/y^10+180/y^9+308/y^8+216/y^7+314/y^6+280/y^5+376/y^4+362/y^3+354/y^2+272/y+342 y+342 y^2+326 y^3+380 y^4+280 y^5+326 y^6+240 y^7+242 y^8+190 y^9+192 y^10+132 y^11+132 y^12+52 y^13+38 y^14+20 y^15) q^(89/7)+(502+8/y^16+36/y^15+68/y^14+120/y^13+140/y^12+224/y^11+232/y^10+328/y^9+320/y^8+376/y^7+380/y^6+476/y^5+356/y^4+528/y^3+420/y^2+504/y+492 y+456 y^2+516 y^3+428 y^4+476 y^5+376 y^6+356 y^7+264 y^8+312 y^9+232 y^10+192 y^11+176 y^12+148 y^13+76 y^14+36 y^15+y^16) q^(96/7)+(410+24/y^16+42/y^15+118/y^14+98/y^13+168/y^12+190/y^11+342/y^10+154/y^9+368/y^8+326/y^7+428/y^6+360/y^5+536/y^4+320/y^3+584/y^2+390/y+412 y+584 y^2+306 y^3+480 y^4+360 y^5+356 y^6+362 y^7+396 y^8+220 y^9+342 y^10+180 y^11+136 y^12+112 y^13+112 y^14+42 y^15+22 y^16+2 y^17) q^(103/7)+(478+12/y^17+38/y^16+88/y^15+144/y^14+244/y^13+238/y^12+312/y^11+264/y^10+476/y^9+342/y^8+516/y^7+480/y^6+552/y^5+554/y^4+716/y^3+496/y^2+708/y+708 y+464 y^2+748 y^3+444 y^4+552 y^5+536 y^6+528 y^7+354 y^8+516 y^9+264 y^10+328 y^11+236 y^12+204 y^13+104 y^14+88 y^15+54 y^16+24 y^17) q^(110/7)+(692+6/y^18+20/y^17+76/y^16+98/y^15+124/y^14+144/y^13+242/y^12+220/y^11+304/y^10+342/y^9+456/y^8+306/y^7+444/y^6+334/y^5+484/y^4+428/y^3+560/y^2+420/y+438 y+449 y^2+472 y^3+538 y^4+334 y^5+554 y^6+320 y^7+420 y^8+272 y^9+304 y^10+154 y^11+308 y^12+140 y^13+147 y^14+98 y^15+68 y^16+14 y^17+y^18) q^(117/7)+(636+20/y^18+80/y^17+112/y^16+156/y^15+216/y^14+364/y^13+264/y^12+516/y^11+492/y^10+492/y^9+584/y^8+748/y^7+538/y^6+844/y^5+702/y^4+652/y^3+720/y^2+952/y+956 y+750 y^2+744 y^3+760 y^4+844 y^5+484 y^6+716 y^7+584 y^8+504 y^9+492 y^10+476 y^11+320 y^12+328 y^13+234 y^14+156 y^15+118 y^16+72 y^17+14 y^18) q^(124/7)+(760+40/y^18+52/y^17+104/y^16+168/y^15+246/y^14+240/y^13+396/y^12+272/y^11+502/y^10+412/y^9+464/y^8+472/y^7+760/y^6+480/y^5+684/y^4+568/y^3+762/y^2+504/y+544 y+775 y^2+610 y^3+636 y^4+480 y^5+702 y^6+428 y^7+496 y^8+390 y^9+502 y^10+342 y^11+368 y^12+216 y^13+246 y^14+168 y^15+144 y^16+40 y^17+38 y^18+4 y^19) q^(131/7)+(744+16/y^19+48/y^18+148/y^17+147/y^16+288/y^15+202/y^14+356/y^13+354/y^12+504/y^11+410/y^10+708/y^9+449/y^8+744/y^7+636/y^6+844/y^5+670/y^4+912/y^3+692/y^2+832/y+860 y+570 y^2+888 y^3+604 y^4+844 y^5+684 y^6+652 y^7+560 y^8+708 y^9+410 y^10+492 y^11+342 y^12+376 y^13+244 y^14+288 y^15+124 y^16+120 y^17+60 y^18+20 y^19) q^(138/7),
(6+1/y^4+8/y^2+4/y+12 y+4 y^3) q^(6/7)+(20+2/y^5+14/y^4+6/y^3+24/y^2+20/y+16 y+14 y^2+20 y^3+8 y^4+2 y^5+y^6) q^(13/7)+(48+4/y^7+8/y^6+24/y^5+30/y^4+44/y^3+32/y^2+48/y+60 y+44 y^2+36 y^3+25 y^4+24 y^5+14 y^6) q^(20/7)+(72+20/y^7+25/y^6+18/y^5+36/y^4+50/y^3+57/y^2+56/y+20 y+72 y^2+40 y^3+46 y^4+18 y^5+30 y^6+6 y^7+8 y^8) q^(27/7)+(74+12/y^9+14/y^8+36/y^7+46/y^6+92/y^5+70/y^4+112/y^3+86/y^2+124/y+128 y+104 y^2+76 y^3+86 y^4+92 y^5+36 y^6+44 y^7+24 y^8+4 y^9) q^(34/7)+(156+6/y^10+16/y^9+44/y^8+40/y^7+86/y^6+72/y^5+96/y^4+100/y^3+92/y^2+100/y+88 y+114 y^2+102 y^3+108 y^4+72 y^5+70 y^6+50 y^7+32 y^8+20 y^9+6 y^10) q^(41/7)+(192+4/y^11+20/y^10+60/y^9+72/y^8+76/y^7+108/y^6+136/y^5+108/y^4+180/y^3+160/y^2+180/y+180 y+156 y^2+156 y^3+118 y^4+136 y^5+96 y^6+112 y^7+57 y^8+48 y^9+20 y^10+12 y^11) q^(48/7)+(112+8/y^12+20/y^11+48/y^10+20/y^9+104/y^8+102/y^7+118/y^6+106/y^5+192/y^4+114/y^3+222/y^2+166/y+164 y+224 y^2+146 y^3+176 y^4+106 y^5+108 y^6+100 y^7+86 y^8+56 y^9+48 y^10+16 y^11) q^(55/7)+(236+24/y^12+48/y^11+72/y^10+128/y^9+114/y^8+156/y^7+176/y^6+256/y^5+230/y^4+284/y^3+216/y^2+276/y+316 y+168 y^2+312 y^3+194 y^4+256 y^5+192 y^6+180 y^7+92 y^8+124 y^9+72 y^10+60 y^11+14 y^12+4 y^13) q^(62/7)+(332+1/y^14+6/y^13+32/y^12+56/y^11+74/y^10+88/y^9+156/y^8+146/y^7+194/y^6+132/y^5+210/y^4+172/y^3+270/y^2+162/y+184 y+205 y^2+168 y^3+228 y^4+132 y^5+230 y^6+114 y^7+160 y^8+100 y^9+74 y^10+20 y^11+44 y^12+20 y^13) q^(69/7)+(312+14/y^14+44/y^13+57/y^12+124/y^11+156/y^10+180/y^9+224/y^8+312/y^7+228/y^6+368/y^5+312/y^4+316/y^3+356/y^2+428/y+452 y+362 y^2+380 y^3+326 y^4+368 y^5+210 y^6+284 y^7+222 y^8+180 y^9+156 y^10+128 y^11+72 y^12+36 y^13+8 y^14) q^(76/7)+(376+2/y^15+30/y^14+50/y^13+86/y^12+100/y^11+192/y^10+164/y^9+168/y^8+168/y^7+326/y^6+256/y^5+356/y^4+284/y^3+374/y^2+276/y+300 y+358 y^2+298 y^3+290 y^4+256 y^5+312 y^6+172 y^7+216 y^8+166 y^9+192 y^10+88 y^11+104 y^12+40 y^13+25 y^14+2 y^15) q^(83/7)+(327+24/y^15+36/y^14+112/y^13+92/y^12+180/y^11+112/y^10+316/y^9+205/y^8+380/y^7+290/y^6+316/y^5+332/y^4+456/y^3+346/y^2+492/y+416 y+340 y^2+500 y^3+306 y^4+316 y^5+356 y^6+316 y^7+270 y^8+276 y^9+112 y^10+180 y^11+114 y^12+76 y^13+46 y^14+24 y^15+y^16) q^(90/7)+(446+8/y^16+18/y^15+70/y^14+100/y^13+160/y^12+166/y^11+236/y^10+184/y^9+362/y^8+298/y^7+306/y^6+362/y^5+496/y^4+310/y^3+460/y^2+370/y+376 y+444 y^2+300 y^3+488 y^4+362 y^5+332 y^6+284 y^7+356 y^8+162 y^9+236 y^10+164 y^11+156 y^12+102 y^13+86 y^14+18 y^15+14 y^16) q^(97/7)+(630+4/y^17+25/y^16+92/y^15+96/y^14+180/y^13+222/y^12+276/y^11+332/y^10+452/y^9+358/y^8+500/y^7+488/y^6+588/y^5+480/y^4+696/y^3+528/y^2+612/y+624 y+560 y^2+660 y^3+492 y^4+588 y^5+496 y^6+456 y^7+374 y^8+428 y^9+332 y^10+316 y^11+224 y^12+156 y^13+108 y^14+92 y^15+30 y^16) q^(104/7)+(540+20/y^17+46/y^16+72/y^15+108/y^14+114/y^13+216/y^12+162/y^11+312/y^10+300/y^9+340/y^8+300/y^7+492/y^6+344/y^5+400/y^4+396/y^3+500/y^2+328/y+418 y+572 y^2+348 y^3+464 y^4+344 y^5+480 y^6+310 y^7+346 y^8+276 y^9+312 y^10+184 y^11+168 y^12+146 y^13+118 y^14+72 y^15+36 y^16+6 y^17) q^(111/7)+(510+36/y^17+86/y^16+136/y^15+192/y^14+284/y^13+270/y^12+428/y^11+376/y^10+416/y^9+444/y^8+660/y^7+464/y^6+764/y^5+604/y^4+720/y^3+656/y^2+888/y+824 y+616 y^2+648 y^3+612 y^4+764 y^5+400 y^6+696 y^7+460 y^8+492 y^9+376 y^10+452 y^11+205 y^12+312 y^13+176 y^14+136 y^15+70 y^16+44 y^17+8 y^18) q^(118/7)+(744+14/y^18+40/y^17+108/y^16+106/y^15+230/y^14+172/y^13+356/y^12+276/y^11+327/y^10+376/y^9+560/y^8+348/y^7+612/y^6+388/y^5+616/y^4+536/y^3+582/y^2+556/y+490 y+654 y^2+490 y^3+652 y^4+388 y^5+604 y^6+396 y^7+528 y^8+370 y^9+327 y^10+300 y^11+362 y^12+168 y^13+194 y^14+106 y^15+96 y^16+50 y^17+24 y^18) q^(125/7)+(844+12/y^19+44/y^18+76/y^17+118/y^16+256/y^15+210/y^14+316/y^13+374/y^12+492/y^11+446/y^10+624/y^9+572/y^8+648/y^7+652/y^6+728/y^5+618/y^4+888/y^3+640/y^2+864/y+704 y+706 y^2+924 y^3+662 y^4+728 y^5+616 y^6+720 y^7+500 y^8+612 y^9+446 y^10+416 y^11+358 y^12+380 y^13+228 y^14+256 y^15+108 y^16+112 y^17+32 y^18+4 y^19) q^(132/7)+(648+16/y^19+72/y^18+102/y^17+176/y^16+132/y^15+312/y^14+284/y^13+346/y^12+370/y^11+630/y^10+418/y^9+616/y^8+490/y^7+662/y^6+648/y^5+796/y^4+508/y^3+910/y^2+630/y+650 y+952 y^2+484 y^3+796 y^4+648 y^5+618 y^6+536 y^7+656 y^8+328 y^9+630 y^10+376 y^11+340 y^12+298 y^13+326 y^14+132 y^15+192 y^16+100 y^17+57 y^18+20 y^19) q^(139/7),
(6+4/y^3+12/y+4 y+8 y^2+y^4) q^(6/7)+(20+1/y^6+2/y^5+8/y^4+20/y^3+14/y^2+16/y+20 y+24 y^2+6 y^3+14 y^4+2 y^5) q^(13/7)+(48+14/y^6+24/y^5+25/y^4+36/y^3+44/y^2+60/y+48 y+32 y^2+44 y^3+30 y^4+24 y^5+8 y^6+4 y^7) q^(20/7)+(72+8/y^8+6/y^7+30/y^6+18/y^5+46/y^4+40/y^3+72/y^2+20/y+56 y+57 y^2+50 y^3+36 y^4+18 y^5+25 y^6+20 y^7) q^(27/7)+(74+4/y^9+24/y^8+44/y^7+36/y^6+92/y^5+86/y^4+76/y^3+104/y^2+128/y+124 y+86 y^2+112 y^3+70 y^4+92 y^5+46 y^6+36 y^7+14 y^8+12 y^9) q^(34/7)+(156+6/y^10+20/y^9+32/y^8+50/y^7+70/y^6+72/y^5+108/y^4+102/y^3+114/y^2+88/y+100 y+92 y^2+100 y^3+96 y^4+72 y^5+86 y^6+40 y^7+44 y^8+16 y^9+6 y^10) q^(41/7)+(192+12/y^11+20/y^10+48/y^9+57/y^8+112/y^7+96/y^6+136/y^5+118/y^4+156/y^3+156/y^2+180/y+180 y+160 y^2+180 y^3+108 y^4+136 y^5+108 y^6+76 y^7+72 y^8+60 y^9+20 y^10+4 y^11) q^(48/7)+(112+16/y^11+48/y^10+56/y^9+86/y^8+100/y^7+108/y^6+106/y^5+176/y^4+146/y^3+224/y^2+164/y+166 y+222 y^2+114 y^3+192 y^4+106 y^5+118 y^6+102 y^7+104 y^8+20 y^9+48 y^10+20 y^11+8 y^12) q^(55/7)+(236+4/y^13+14/y^12+60/y^11+72/y^10+124/y^9+92/y^8+180/y^7+192/y^6+256/y^5+194/y^4+312/y^3+168/y^2+316/y+276 y+216 y^2+284 y^3+230 y^4+256 y^5+176 y^6+156 y^7+114 y^8+128 y^9+72 y^10+48 y^11+24 y^12) q^(62/7)+(332+20/y^13+44/y^12+20/y^11+74/y^10+100/y^9+160/y^8+114/y^7+230/y^6+132/y^5+228/y^4+168/y^3+205/y^2+184/y+162 y+270 y^2+172 y^3+210 y^4+132 y^5+194 y^6+146 y^7+156 y^8+88 y^9+74 y^10+56 y^11+32 y^12+6 y^13+y^14) q^(69/7)+(312+8/y^14+36/y^13+72/y^12+128/y^11+156/y^10+180/y^9+222/y^8+284/y^7+210/y^6+368/y^5+326/y^4+380/y^3+362/y^2+452/y+428 y+356 y^2+316 y^3+312 y^4+368 y^5+228 y^6+312 y^7+224 y^8+180 y^9+156 y^10+124 y^11+57 y^12+44 y^13+14 y^14) q^(76/7)+(376+2/y^15+25/y^14+40/y^13+104/y^12+88/y^11+192/y^10+166/y^9+216/y^8+172/y^7+312/y^6+256/y^5+290/y^4+298/y^3+358/y^2+300/y+276 y+374 y^2+284 y^3+356 y^4+256 y^5+326 y^6+168 y^7+168 y^8+164 y^9+192 y^10+100 y^11+86 y^12+50 y^13+30 y^14+2 y^15) q^(83/7)+(327+1/y^16+24/y^15+46/y^14+76/y^13+114/y^12+180/y^11+112/y^10+276/y^9+270/y^8+316/y^7+356/y^6+316/y^5+306/y^4+500/y^3+340/y^2+416/y+492 y+346 y^2+456 y^3+332 y^4+316 y^5+290 y^6+380 y^7+205 y^8+316 y^9+112 y^10+180 y^11+92 y^12+112 y^13+36 y^14+24 y^15) q^(90/7)+(446+14/y^16+18/y^15+86/y^14+102/y^13+156/y^12+164/y^11+236/y^10+162/y^9+356/y^8+284/y^7+332/y^6+362/y^5+488/y^4+300/y^3+444/y^2+376/y+370 y+460 y^2+310 y^3+496 y^4+362 y^5+306 y^6+298 y^7+362 y^8+184 y^9+236 y^10+166 y^11+160 y^12+100 y^13+70 y^14+18 y^15+8 y^16) q^(97/7)+(630+30/y^16+92/y^15+108/y^14+156/y^13+224/y^12+316/y^11+332/y^10+428/y^9+374/y^8+456/y^7+496/y^6+588/y^5+492/y^4+660/y^3+560/y^2+624/y+612 y+528 y^2+696 y^3+480 y^4+588 y^5+488 y^6+500 y^7+358 y^8+452 y^9+332 y^10+276 y^11+222 y^12+180 y^13+96 y^14+92 y^15+25 y^16+4 y^17) q^(104/7)+(540+6/y^17+36/y^16+72/y^15+118/y^14+146/y^13+168/y^12+184/y^11+312/y^10+276/y^9+346/y^8+310/y^7+480/y^6+344/y^5+464/y^4+348/y^3+572/y^2+418/y+328 y+500 y^2+396 y^3+400 y^4+344 y^5+492 y^6+300 y^7+340 y^8+300 y^9+312 y^10+162 y^11+216 y^12+114 y^13+108 y^14+72 y^15+46 y^16+20 y^17) q^(111/7)+(510+8/y^18+44/y^17+70/y^16+136/y^15+176/y^14+312/y^13+205/y^12+452/y^11+376/y^10+492/y^9+460/y^8+696/y^7+400/y^6+764/y^5+612/y^4+648/y^3+616/y^2+824/y+888 y+656 y^2+720 y^3+604 y^4+764 y^5+464 y^6+660 y^7+444 y^8+416 y^9+376 y^10+428 y^11+270 y^12+284 y^13+192 y^14+136 y^15+86 y^16+36 y^17) q^(118/7)+(744+24/y^18+50/y^17+96/y^16+106/y^15+194/y^14+168/y^13+362/y^12+300/y^11+327/y^10+370/y^9+528/y^8+396/y^7+604/y^6+388/y^5+652/y^4+490/y^3+654/y^2+490/y+556 y+582 y^2+536 y^3+616 y^4+388 y^5+612 y^6+348 y^7+560 y^8+376 y^9+327 y^10+276 y^11+356 y^12+172 y^13+230 y^14+106 y^15+108 y^16+40 y^17+14 y^18) q^(125/7)+(844+4/y^19+32/y^18+112/y^17+108/y^16+256/y^15+228/y^14+380/y^13+358/y^12+416/y^11+446/y^10+612/y^9+500/y^8+720/y^7+616/y^6+728/y^5+662/y^4+924/y^3+706/y^2+704/y+864 y+640 y^2+888 y^3+618 y^4+728 y^5+652 y^6+648 y^7+572 y^8+624 y^9+446 y^10+492 y^11+374 y^12+316 y^13+210 y^14+256 y^15+118 y^16+76 y^17+44 y^18+12 y^19) q^(132/7)+(648+20/y^19+57/y^18+100/y^17+192/y^16+132/y^15+326/y^14+298/y^13+340/y^12+376/y^11+630/y^10+328/y^9+656/y^8+536/y^7+618/y^6+648/y^5+796/y^4+484/y^3+952/y^2+650/y+630 y+910 y^2+508 y^3+796 y^4+648 y^5+662 y^6+490 y^7+616 y^8+418 y^9+630 y^10+370 y^11+346 y^12+284 y^13+312 y^14+132 y^15+176 y^16+102 y^17+72 y^18+16 y^19) q^(139/7),
(8+6/y^2+4 y+y^2+2 y^3) q^(5/7)+(24+4/y^5+8/y^4+12/y^3+20/y^2+16/y+20 y+14 y^2+24 y^3+y^4+4 y^5) q^(12/7)+(32+2/y^7+1/y^6+20/y^5+24/y^4+20/y^3+40/y^2+36/y+38 y+38 y^2+14 y^3+22 y^4+20 y^5+8 y^6) q^(19/7)+(62+1/y^8+24/y^7+22/y^6+36/y^5+38/y^4+80/y^3+48/y^2+96/y+64 y+60 y^2+72 y^3+54 y^4+36 y^5+24 y^6+12 y^7+6 y^8) q^(26/7)+(92+4/y^9+14/y^8+14/y^7+54/y^6+42/y^5+76/y^4+52/y^3+50/y^2+56/y+78 y+94 y^2+40 y^3+68 y^4+42 y^5+38 y^6+20 y^7+20 y^8) q^(33/7)+(97+8/y^10+20/y^9+38/y^8+72/y^7+68/y^6+88/y^5+112/y^4+148/y^3+132/y^2+172/y+156 y+128 y^2+120 y^3+118 y^4+88 y^5+76 y^6+80 y^7+40 y^8+16 y^9+8 y^10) q^(40/7)+(166+24/y^10+38/y^9+60/y^8+40/y^7+118/y^6+98/y^5+104/y^4+112/y^3+176/y^2+132/y+108 y+140 y^2+98 y^3+144 y^4+98 y^5+112 y^6+52 y^7+48 y^8+36 y^9+24 y^10+4 y^11) q^(47/7)+(192+6/y^12+16/y^11+32/y^10+64/y^9+94/y^8+120/y^7+144/y^6+156/y^5+147/y^4+204/y^3+136/y^2+192/y+224 y+168 y^2+244 y^3+124 y^4+156 y^5+104 y^6+148 y^7+50 y^8+96 y^9+32 y^10+20 y^11+y^12) q^(54/7)+(232+20/y^12+36/y^11+62/y^10+78/y^9+128/y^8+98/y^7+124/y^6+168/y^5+234/y^4+140/y^3+236/y^2+180/y+190 y+238 y^2+144 y^3+216 y^4+168 y^5+147 y^6+112 y^7+132 y^8+56 y^9+62 y^10+38 y^11+14 y^12+2 y^13) q^(61/7)+(342+12/y^13+40/y^12+96/y^11+92/y^10+156/y^9+140/y^8+244/y^7+216/y^6+288/y^5+246/y^4+328/y^3+308/y^2+328/y+312 y+242 y^2+364 y^3+246 y^4+288 y^5+234 y^6+204 y^7+176 y^8+172 y^9+92 y^10+64 y^11+38 y^12+24 y^13) q^(68/7)+(264+8/y^14+20/y^13+48/y^12+56/y^11+97/y^10+108/y^9+168/y^8+144/y^7+246/y^6+142/y^5+244/y^4+216/y^3+320/y^2+154/y+220 y+264 y^2+240 y^3+202 y^4+142 y^5+246 y^6+140 y^7+136 y^8+132 y^9+97 y^10+78 y^11+60 y^12+14 y^13+y^14) q^(75/7)+(304+4/y^15+24/y^14+80/y^13+50/y^12+172/y^11+166/y^10+224/y^9+238/y^8+364/y^7+202/y^6+440/y^5+314/y^4+376/y^3+368/y^2+476/y+516 y+396 y^2+356 y^3+326 y^4+440 y^5+244 y^6+328 y^7+236 y^8+192 y^9+166 y^10+156 y^11+94 y^12+72 y^13+22 y^14+4 y^15) q^(82/7)+(492+20/y^15+38/y^14+52/y^13+132/y^12+132/y^11+192/y^10+190/y^9+242/y^8+240/y^7+326/y^6+280/y^5+380/y^4+326/y^3+342/y^2+342/y+272 y+354 y^2+362 y^3+376 y^4+280 y^5+314 y^6+216 y^7+308 y^8+180 y^9+192 y^10+108 y^11+128 y^12+40 y^13+54 y^14+20 y^15) q^(89/7)+(502+1/y^16+36/y^15+76/y^14+148/y^13+176/y^12+192/y^11+232/y^10+312/y^9+264/y^8+356/y^7+376/y^6+476/y^5+428/y^4+516/y^3+456/y^2+492/y+504 y+420 y^2+528 y^3+356 y^4+476 y^5+380 y^6+376 y^7+320 y^8+328 y^9+232 y^10+224 y^11+140 y^12+120 y^13+68 y^14+36 y^15+8 y^16) q^(96/7)+(410+2/y^17+22/y^16+42/y^15+112/y^14+112/y^13+136/y^12+180/y^11+342/y^10+220/y^9+396/y^8+362/y^7+356/y^6+360/y^5+480/y^4+306/y^3+584/y^2+412/y+390 y+584 y^2+320 y^3+536 y^4+360 y^5+428 y^6+326 y^7+368 y^8+154 y^9+342 y^10+190 y^11+168 y^12+98 y^13+118 y^14+42 y^15+24 y^16) q^(103/7)+(478+24/y^17+54/y^16+88/y^15+104/y^14+204/y^13+236/y^12+328/y^11+264/y^10+516/y^9+354/y^8+528/y^7+536/y^6+552/y^5+444/y^4+748/y^3+464/y^2+708/y+708 y+496 y^2+716 y^3+554 y^4+552 y^5+480 y^6+516 y^7+342 y^8+476 y^9+264 y^10+312 y^11+238 y^12+244 y^13+144 y^14+88 y^15+38 y^16+12 y^17) q^(110/7)+(692+1/y^18+14/y^17+68/y^16+98/y^15+147/y^14+140/y^13+308/y^12+154/y^11+304/y^10+272/y^9+420/y^8+320/y^7+554/y^6+334/y^5+538/y^4+472/y^3+449/y^2+438/y+420 y+560 y^2+428 y^3+484 y^4+334 y^5+444 y^6+306 y^7+456 y^8+342 y^9+304 y^10+220 y^11+242 y^12+144 y^13+124 y^14+98 y^15+76 y^16+20 y^17+6 y^18) q^(117/7)+(636+14/y^18+72/y^17+118/y^16+156/y^15+234/y^14+328/y^13+320/y^12+476/y^11+492/y^10+504/y^9+584/y^8+716/y^7+484/y^6+844/y^5+760/y^4+744/y^3+750/y^2+956/y+952 y+720 y^2+652 y^3+702 y^4+844 y^5+538 y^6+748 y^7+584 y^8+492 y^9+492 y^10+516 y^11+264 y^12+364 y^13+216 y^14+156 y^15+112 y^16+80 y^17+20 y^18) q^(124/7)+(760+4/y^19+38/y^18+40/y^17+144/y^16+168/y^15+246/y^14+216/y^13+368/y^12+342/y^11+502/y^10+390/y^9+496/y^8+428/y^7+702/y^6+480/y^5+636/y^4+610/y^3+775/y^2+544/y+504 y+762 y^2+568 y^3+684 y^4+480 y^5+760 y^6+472 y^7+464 y^8+412 y^9+502 y^10+272 y^11+396 y^12+240 y^13+246 y^14+168 y^15+104 y^16+52 y^17+40 y^18) q^(131/7)+(744+20/y^19+60/y^18+120/y^17+124/y^16+288/y^15+244/y^14+376/y^13+342/y^12+492/y^11+410/y^10+708/y^9+560/y^8+652/y^7+684/y^6+844/y^5+604/y^4+888/y^3+570/y^2+860/y+832 y+692 y^2+912 y^3+670 y^4+844 y^5+636 y^6+744 y^7+449 y^8+708 y^9+410 y^10+504 y^11+354 y^12+356 y^13+202 y^14+288 y^15+147 y^16+148 y^17+48 y^18+16 y^19) q^(138/7),
(4/y+2 y+y^2) q^(3/7)+(9+6/y^4+12/y^3+8/y^2+20/y+24 y+14 y^2+4 y^3+8 y^4) q^(10/7)+(38+8/y^6+4/y^5+20/y^4+16/y^3+30/y^2+36/y+14 y+30 y^2+22 y^3+24 y^4+4 y^5+6 y^6) q^(17/7)+(62+1/y^8+4/y^7+24/y^6+32/y^5+40/y^4+64/y^3+52/y^2+40/y+76 y+44 y^2+60 y^3+32 y^4+32 y^5+20 y^6+12 y^7) q^(24/7)+(92+2/y^9+14/y^8+22/y^7+32/y^6+52/y^5+56/y^4+36/y^3+96/y^2+66/y+56 y+86 y^2+54 y^3+56 y^4+52 y^5+40 y^6+16 y^7+8 y^8+4 y^9) q^(31/7)+(134+24/y^9+30/y^8+60/y^7+56/y^6+100/y^5+66/y^4+144/y^3+120/y^2+120/y+132 y+104 y^2+136 y^3+79 y^4+100 y^5+56 y^6+64 y^7+30 y^8+20 y^9) q^(38/7)+(128+4/y^11+9/y^10+14/y^9+44/y^8+54/y^7+79/y^6+80/y^5+132/y^4+88/y^3+98/y^2+102/y+86 y+124 y^2+120 y^3+90 y^4+80 y^5+66 y^6+36 y^7+52 y^8+36 y^9+9 y^10+2 y^11) q^(45/7)+(172+20/y^11+38/y^10+76/y^9+86/y^8+136/y^7+90/y^6+192/y^5+184/y^4+188/y^3+204/y^2+248/y+252 y+192 y^2+168 y^3+174 y^4+192 y^5+132 y^6+144 y^7+96 y^8+40 y^9+38 y^10+24 y^11+y^12) q^(52/7)+(232+8/y^12+36/y^11+62/y^10+56/y^9+104/y^8+120/y^7+174/y^6+120/y^5+144/y^4+168/y^3+241/y^2+184/y+160 y+206 y^2+158 y^3+204 y^4+120 y^5+184 y^6+88 y^7+120 y^8+66 y^9+62 y^10+14 y^11+14 y^12) q^(59/7)+(228+12/y^13+30/y^12+40/y^11+92/y^10+132/y^9+124/y^8+168/y^7+204/y^6+236/y^5+196/y^4+300/y^3+158/y^2+288/y+328 y+234 y^2+312 y^3+200 y^4+236 y^5+144 y^6+188 y^7+98 y^8+120 y^9+92 y^10+76 y^11+30 y^12+4 y^13) q^(66/7)+(278+6/y^14+16/y^13+52/y^12+66/y^11+134/y^10+86/y^9+192/y^8+158/y^7+200/y^6+198/y^5+340/y^4+204/y^3+298/y^2+254/y+264 y+312 y^2+140 y^3+332 y^4+198 y^5+196 y^6+168 y^7+204 y^8+102 y^9+134 y^10+56 y^11+44 y^12+22 y^13+8 y^14) q^(73/7)+(328+20/y^14+64/y^13+96/y^12+120/y^11+128/y^10+252/y^9+206/y^8+312/y^7+332/y^6+300/y^5+352/y^4+448/y^3+360/y^2+480/y+384 y+348 y^2+440 y^3+332 y^4+300 y^5+340 y^6+300 y^7+241 y^8+248 y^9+128 y^10+132 y^11+86 y^12+60 y^13+24 y^14) q^(80/7)+(380+4/y^15+40/y^14+36/y^13+120/y^12+102/y^11+172/y^10+160/y^9+234/y^8+140/y^7+332/y^6+230/y^5+296/y^4+264/y^3+358/y^2+244/y+270 y+348 y^2+296 y^3+288 y^4+230 y^5+352 y^6+204 y^7+158 y^8+184 y^9+172 y^10+86 y^11+104 y^12+54 y^13+32 y^14+4 y^15) q^(87/7)+(406+8/y^16+32/y^15+56/y^14+144/y^13+98/y^12+248/y^11+232/y^10+328/y^9+312/y^8+440/y^7+288/y^6+536/y^5+390/y^4+452/y^3+440/y^2+620/y+592 y+464 y^2+436 y^3+434 y^4+536 y^5+296 y^6+448 y^7+298 y^8+288 y^9+232 y^10+252 y^11+124 y^12+136 y^13+56 y^14+32 y^15+6 y^16) q^(94/7)+(588+24/y^16+52/y^15+66/y^14+88/y^13+204/y^12+184/y^11+228/y^10+264/y^9+348/y^8+296/y^7+434/y^6+308/y^5+464/y^4+390/y^3+442/y^2+324/y+396 y+494 y^2+410 y^3+494 y^4+308 y^5+390 y^6+264 y^7+360 y^8+254 y^9+228 y^10+160 y^11+192 y^12+120 y^13+79 y^14+52 y^15+20 y^16) q^(101/7)+(600+4/y^17+32/y^16+100/y^15+132/y^14+188/y^13+241/y^12+288/y^11+278/y^10+384/y^9+348/y^8+436/y^7+494/y^6+564/y^5+505/y^4+644/y^3+536/y^2+588/y+596 y+428 y^2+664 y^3+464 y^4+564 y^5+464 y^6+452 y^7+358 y^8+480 y^9+278 y^10+328 y^11+206 y^12+168 y^13+90 y^14+100 y^15+40 y^16+12 y^17) q^(108/7)+(424+1/y^18+22/y^17+56/y^16+80/y^15+184/y^14+168/y^13+158/y^12+254/y^11+328/y^10+270/y^9+464/y^8+410/y^7+464/y^6+378/y^5+566/y^4+422/y^3+686/y^2+470/y+488 y+670 y^2+368 y^3+532 y^4+378 y^5+505 y^6+390 y^7+440 y^8+244 y^9+328 y^10+264 y^11+234 y^12+158 y^13+174 y^14+80 y^15+56 y^16+16 y^17) q^(115/7)+(754+14/y^18+60/y^17+79/y^16+192/y^15+144/y^14+300/y^13+298/y^12+480/y^11+380/y^10+592/y^9+494/y^8+664/y^7+532/y^6+768/y^5+510/y^4+824/y^3+634/y^2+808/y+732 y+612 y^2+896 y^3+546 y^4+768 y^5+566 y^6+644 y^7+442 y^8+620 y^9+380 y^10+384 y^11+312 y^12+312 y^13+204 y^14+192 y^15+66 y^16+64 y^17+8 y^18) q^(122/7)+(744+2/y^19+30/y^18+54/y^17+90/y^16+120/y^15+196/y^14+204/y^13+360/y^12+244/y^11+406/y^10+396/y^9+428/y^8+368/y^7+546/y^6+484/y^5+652/y^4+540/y^3+552/y^2+404/y+472 y+588 y^2+492 y^3+616 y^4+484 y^5+510 y^6+422 y^7+536 y^8+324 y^9+406 y^10+270 y^11+348 y^12+140 y^13+200 y^14+120 y^15+132 y^16+36 y^17+30 y^18+4 y^19) q^(129/7)+(762+24/y^19+44/y^18+136/y^17+174/y^16+236/y^15+340/y^14+448/y^13+358/y^12+620/y^11+588/y^10+596/y^9+670/y^8+896/y^7+616/y^6+1004/y^5+830/y^4+748/y^3+916/y^2+1020/y+1060 y+912 y^2+884 y^3+848 y^4+1004 y^5+652 y^6+824 y^7+686 y^8+588 y^9+588 y^10+592 y^11+348 y^12+440 y^13+332 y^14+236 y^15+184 y^16+144 y^17+52 y^18+20 y^19) q^(136/7)},
{1+(24+16/y^2+16 y^2) q+(156+36/y^4+96/y^2+96 y^2+36 y^4) q^2+(192+16/y^6+96/y^4+240/y^2+240 y^2+96 y^4+16 y^6) q^3+(636+1/y^8+96/y^6+352/y^4+416/y^2+416 y^2+352 y^4+96 y^6+y^8) q^4+(624+24/y^8+240/y^6+384/y^4+720/y^2+720 y^2+384 y^4+240 y^6+24 y^8) q^5+(1312+156/y^8+416/y^6+936/y^4+1056/y^2+1056 y^2+936 y^4+416 y^6+156 y^8) q^6+(1152+16/y^10+192/y^8+720/y^6+768/y^4+1312/y^2+1312 y^2+768 y^4+720 y^6+192 y^8+16 y^10) q^7+(2556+96/y^10+636/y^8+1056/y^6+2112/y^4+1920/y^2+1920 y^2+2112 y^4+1056 y^6+636 y^8+96 y^10) q^8+(1752+240/y^10+624/y^8+1312/y^6+1536/y^4+2496/y^2+2496 y^2+1536 y^4+1312 y^6+624 y^8+240 y^10) q^9+(4056+36/y^12+416/y^10+1312/y^8+1920/y^6+2628/y^4+2720/y^2+2720 y^2+2628 y^4+1920 y^6+1312 y^8+416 y^10+36 y^12) q^10+(2880+96/y^12+720/y^10+1152/y^8+2496/y^6+2496/y^4+3696/y^2+3696 y^2+2496 y^4+2496 y^6+1152 y^8+720 y^10+96 y^12) q^11+(5152+352/y^12+1056/y^10+2556/y^8+2720/y^6+5280/y^4+4416/y^2+4416 y^2+5280 y^4+2720 y^6+2556 y^8+1056 y^10+352 y^12) q^12+(4080+16/y^14+384/y^12+1312/y^10+1752/y^8+3696/y^6+3072/y^4+4640/y^2+4640 y^2+3072 y^4+3696 y^6+1752 y^8+1312 y^10+384 y^12+16 y^14) q^13+(7872+96/y^14+936/y^12+1920/y^10+4056/y^8+4416/y^6+6120/y^4+6240/y^2+6240 y^2+6120 y^4+4416 y^6+4056 y^8+1920 y^10+936 y^12+96 y^14) q^14+(4992+240/y^14+768/y^12+2496/y^10+2880/y^8+4640/y^6+4608/y^4+6960/y^2+6960 y^2+4608 y^4+4640 y^6+2880 y^8+2496 y^10+768 y^12+240 y^14) q^15+(10236+1/y^16+416/y^14+2112/y^12+2720/y^10+5152/y^8+6240/y^6+9152/y^4+7008/y^2+7008 y^2+9152 y^4+6240 y^6+5152 y^8+2720 y^10+2112 y^12+416 y^14+y^16) q^16+(6960+24/y^16+720/y^14+1536/y^12+3696/y^10+4080/y^8+6960/y^6+6144/y^4+8976/y^2+8976 y^2+6144 y^4+6960 y^6+4080 y^8+3696 y^10+1536 y^12+720 y^14+24 y^16) q^17+(11388+156/y^16+1056/y^14+2628/y^12+4416/y^10+7872/y^8+7008/y^6+10440/y^4+10080/y^2+10080 y^2+10440 y^4+7008 y^6+7872 y^8+4416 y^10+2628 y^12+1056 y^14+156 y^16) q^18+(8640+192/y^16+1312/y^14+2496/y^12+4640/y^10+4992/y^8+8976/y^6+7008/y^4+10416/y^2+10416 y^2+7008 y^4+8976 y^6+4992 y^8+4640 y^10+2496 y^12+1312 y^14+192 y^16) q^19+(16536+636/y^16+1920/y^14+5280/y^12+6240/y^10+10236/y^8+10080/y^6+15840/y^4+12480/y^2+12480 y^2+15840 y^4+10080 y^6+10236 y^8+6240 y^10+5280 y^12+1920 y^14+636 y^16) q^20,
(4/y+4 y) q^(7/16)+(24/y^3+60/y+60 y+24 y^3) q^(23/16)+(24/y^5+104/y^3+180/y+180 y+104 y^3+24 y^5) q^(39/16)+(4/y^7+104/y^5+264/y^3+328/y+328 y+264 y^3+104 y^5+4 y^7) q^(55/16)+(60/y^7+264/y^5+480/y^3+624/y+624 y+480 y^3+264 y^5+60 y^7) q^(71/16)+(4/y^9+180/y^7+480/y^5+680/y^3+924/y+924 y+680 y^3+480 y^5+180 y^7+4 y^9) q^(87/16)+(60/y^9+328/y^7+680/y^5+1104/y^3+1160/y+1160 y+1104 y^3+680 y^5+328 y^7+60 y^9) q^(103/16)+(180/y^9+624/y^7+1104/y^5+1560/y^3+1740/y+1740 y+1560 y^3+1104 y^5+624 y^7+180 y^9) q^(119/16)+(24/y^11+328/y^9+924/y^7+1560/y^5+1752/y^3+2244/y+2244 y+1752 y^3+1560 y^5+924 y^7+328 y^9+24 y^11) q^(135/16)+(104/y^11+624/y^9+1160/y^7+1752/y^5+2520/y^3+2604/y+2604 y+2520 y^3+1752 y^5+1160 y^7+624 y^9+104 y^11) q^(151/16)+(264/y^11+924/y^9+1740/y^7+2520/y^5+3120/y^3+3444/y+3444 y+3120 y^3+2520 y^5+1740 y^7+924 y^9+264 y^11) q^(167/16)+(24/y^13+480/y^11+1160/y^9+2244/y^7+3120/y^5+3368/y^3+4080/y+4080 y+3368 y^3+3120 y^5+2244 y^7+1160 y^9+480 y^11+24 y^13) q^(183/16)+(104/y^13+680/y^11+1740/y^9+2604/y^7+3368/y^5+4680/y^3+4380/y+4380 y+4680 y^3+3368 y^5+2604 y^7+1740 y^9+680 y^11+104 y^13) q^(199/16)+(264/y^13+1104/y^11+2244/y^9+3444/y^7+4680/y^5+5304/y^3+5724/y+5724 y+5304 y^3+4680 y^5+3444 y^7+2244 y^9+1104 y^11+264 y^13) q^(215/16)+(4/y^15+480/y^13+1560/y^11+2604/y^9+4080/y^7+5304/y^5+5480/y^3+6864/y+6864 y+5480 y^3+5304 y^5+4080 y^7+2604 y^9+1560 y^11+480 y^13+4 y^15) q^(231/16)+(60/y^15+680/y^13+1752/y^11+3444/y^9+4380/y^7+5480/y^5+6960/y^3+6728/y+6728 y+6960 y^3+5480 y^5+4380 y^7+3444 y^9+1752 y^11+680 y^13+60 y^15) q^(247/16)+(180/y^15+1104/y^13+2520/y^11+4080/y^9+5724/y^7+6960/y^5+8064/y^3+8580/y+8580 y+8064 y^3+6960 y^5+5724 y^7+4080 y^9+2520 y^11+1104 y^13+180 y^15) q^(263/16)+(328/y^15+1560/y^13+3120/y^11+4380/y^9+6864/y^7+8064/y^5+8528/y^3+9660/y+9660 y+8528 y^3+8064 y^5+6864 y^7+4380 y^9+3120 y^11+1560 y^13+328 y^15) q^(279/16)+(4/y^17+624/y^15+1752/y^13+3368/y^11+5724/y^9+6728/y^7+8528/y^5+10200/y^3+9412/y+9412 y+10200 y^3+8528 y^5+6728 y^7+5724 y^9+3368 y^11+1752 y^13+624 y^15+4 y^17) q^(295/16)+(60/y^17+924/y^15+2520/y^13+4680/y^11+6864/y^9+8580/y^7+10200/y^5+11400/y^3+12480/y+12480 y+11400 y^3+10200 y^5+8580 y^7+6864 y^9+4680 y^11+2520 y^13+924 y^15+60 y^17) q^(311/16),
(16+6/y^2+6 y^2) q^(3/4)+(96+16/y^4+80/y^2+80 y^2+16 y^4) q^(7/4)+(240+6/y^6+96/y^4+156/y^2+156 y^2+96 y^4+6 y^6) q^(11/4)+(416+80/y^6+240/y^4+480/y^2+480 y^2+240 y^4+80 y^6) q^(15/4)+(720+16/y^8+156/y^6+416/y^4+438/y^2+438 y^2+416 y^4+156 y^6+16 y^8) q^(19/4)+(1056+96/y^8+480/y^6+720/y^4+1200/y^2+1200 y^2+720 y^4+480 y^6+96 y^8) q^(23/4)+(1312+6/y^10+240/y^8+438/y^6+1056/y^4+1020/y^2+1020 y^2+1056 y^4+438 y^6+240 y^8+6 y^10) q^(27/4)+(1920+80/y^10+416/y^8+1200/y^6+1312/y^4+2080/y^2+2080 y^2+1312 y^4+1200 y^6+416 y^8+80 y^10) q^(31/4)+(2496+156/y^10+720/y^8+1020/y^6+1920/y^4+1740/y^2+1740 y^2+1920 y^4+1020 y^6+720 y^8+156 y^10) q^(35/4)+(2720+16/y^12+480/y^10+1056/y^8+2080/y^6+2496/y^4+3600/y^2+3600 y^2+2496 y^4+2080 y^6+1056 y^8+480 y^10+16 y^12) q^(39/4)+(3696+96/y^12+438/y^10+1312/y^8+1740/y^6+2720/y^4+2304/y^2+2304 y^2+2720 y^4+1740 y^6+1312 y^8+438 y^10+96 y^12) q^(43/4)+(4416+240/y^12+1200/y^10+1920/y^8+3600/y^6+3696/y^4+5280/y^2+5280 y^2+3696 y^4+3600 y^6+1920 y^8+1200 y^10+240 y^12) q^(47/4)+(4640+6/y^14+416/y^12+1020/y^10+2496/y^8+2304/y^6+4416/y^4+3906/y^2+3906 y^2+4416 y^4+2304 y^6+2496 y^8+1020 y^10+416 y^12+6 y^14) q^(51/4)+(6240+80/y^14+720/y^12+2080/y^10+2720/y^8+5280/y^6+4640/y^4+6560/y^2+6560 y^2+4640 y^4+5280 y^6+2720 y^8+2080 y^10+720 y^12+80 y^14) q^(55/4)+(6960+156/y^14+1056/y^12+1740/y^10+3696/y^8+3906/y^6+6240/y^4+5052/y^2+5052 y^2+6240 y^4+3906 y^6+3696 y^8+1740 y^10+1056 y^12+156 y^14) q^(59/4)+(7008+480/y^14+1312/y^12+3600/y^10+4416/y^8+6560/y^6+6960/y^4+9600/y^2+9600 y^2+6960 y^4+6560 y^6+4416 y^8+3600 y^10+1312 y^12+480 y^14) q^(63/4)+(8976+16/y^16+438/y^14+1920/y^12+2304/y^10+4640/y^8+5052/y^6+7008/y^4+5760/y^2+5760 y^2+7008 y^4+5052 y^6+4640 y^8+2304 y^10+1920 y^12+438 y^14+16 y^16) q^(67/4)+(10080+96/y^16+1200/y^14+2496/y^12+5280/y^10+6240/y^8+9600/y^6+8976/y^4+12480/y^2+12480 y^2+8976 y^4+9600 y^6+6240 y^8+5280 y^10+2496 y^12+1200 y^14+96 y^16) q^(71/4)+(10416+240/y^16+1020/y^14+2720/y^12+3906/y^10+6960/y^8+5760/y^6+10080/y^4+8220/y^2+8220 y^2+10080 y^4+5760 y^6+6960 y^8+3906 y^10+2720 y^12+1020 y^14+240 y^16) q^(75/4)+(12480+416/y^16+2080/y^14+3696/y^12+6560/y^10+7008/y^8+12480/y^6+10416/y^4+13600/y^2+13600 y^2+10416 y^4+12480 y^6+7008 y^8+6560 y^10+3696 y^12+2080 y^14+416 y^16) q^(79/4),
(4/y^3+24/y+24 y+4 y^3) q^(15/16)+(4/y^5+60/y^3+104/y+104 y+60 y^3+4 y^5) q^(31/16)+(60/y^5+180/y^3+264/y+264 y+180 y^3+60 y^5) q^(47/16)+(24/y^7+180/y^5+328/y^3+480/y+480 y+328 y^3+180 y^5+24 y^7) q^(63/16)+(104/y^7+328/y^5+624/y^3+680/y+680 y+624 y^3+328 y^5+104 y^7) q^(79/16)+(24/y^9+264/y^7+624/y^5+924/y^3+1104/y+1104 y+924 y^3+624 y^5+264 y^7+24 y^9) q^(95/16)+(104/y^9+480/y^7+924/y^5+1160/y^3+1560/y+1560 y+1160 y^3+924 y^5+480 y^7+104 y^9) q^(111/16)+(4/y^11+264/y^9+680/y^7+1160/y^5+1740/y^3+1752/y+1752 y+1740 y^3+1160 y^5+680 y^7+264 y^9+4 y^11) q^(127/16)+(60/y^11+480/y^9+1104/y^7+1740/y^5+2244/y^3+2520/y+2520 y+2244 y^3+1740 y^5+1104 y^7+480 y^9+60 y^11) q^(143/16)+(180/y^11+680/y^9+1560/y^7+2244/y^5+2604/y^3+3120/y+3120 y+2604 y^3+2244 y^5+1560 y^7+680 y^9+180 y^11) q^(159/16)+(4/y^13+328/y^11+1104/y^9+1752/y^7+2604/y^5+3444/y^3+3368/y+3368 y+3444 y^3+2604 y^5+1752 y^7+1104 y^9+328 y^11+4 y^13) q^(175/16)+(60/y^13+624/y^11+1560/y^9+2520/y^7+3444/y^5+4080/y^3+4680/y+4680 y+4080 y^3+3444 y^5+2520 y^7+1560 y^9+624 y^11+60 y^13) q^(191/16)+(180/y^13+924/y^11+1752/y^9+3120/y^7+4080/y^5+4380/y^3+5304/y+5304 y+4380 y^3+4080 y^5+3120 y^7+1752 y^9+924 y^11+180 y^13) q^(207/16)+(328/y^13+1160/y^11+2520/y^9+3368/y^7+4380/y^5+5724/y^3+5480/y+5480 y+5724 y^3+4380 y^5+3368 y^7+2520 y^9+1160 y^11+328 y^13) q^(223/16)+(24/y^15+624/y^13+1740/y^11+3120/y^9+4680/y^7+5724/y^5+6864/y^3+6960/y+6960 y+6864 y^3+5724 y^5+4680 y^7+3120 y^9+1740 y^11+624 y^13+24 y^15) q^(239/16)+(104/y^15+924/y^13+2244/y^11+3368/y^9+5304/y^7+6864/y^5+6728/y^3+8064/y+8064 y+6728 y^3+6864 y^5+5304 y^7+3368 y^9+2244 y^11+924 y^13+104 y^15) q^(255/16)+(264/y^15+1160/y^13+2604/y^11+4680/y^9+5480/y^7+6728/y^5+8580/y^3+8528/y+8528 y+8580 y^3+6728 y^5+5480 y^7+4680 y^9+2604 y^11+1160 y^13+264 y^15) q^(271/16)+(480/y^15+1740/y^13+3444/y^11+5304/y^9+6960/y^7+8580/y^5+9660/y^3+10200/y+10200 y+9660 y^3+8580 y^5+6960 y^7+5304 y^9+3444 y^11+1740 y^13+480 y^15) q^(287/16)+(24/y^17+680/y^15+2244/y^13+4080/y^11+5480/y^9+8064/y^7+9660/y^5+9412/y^3+11400/y+11400 y+9412 y^3+9660 y^5+8064 y^7+5480 y^9+4080 y^11+2244 y^13+680 y^15+24 y^17) q^(303/16)+(104/y^17+1104/y^15+2604/y^13+4380/y^11+6960/y^9+8528/y^7+9412/y^5+12480/y^3+11240/y+11240 y+12480 y^3+9412 y^5+8528 y^7+6960 y^9+4380 y^11+2604 y^13+1104 y^15+104 y^17) q^(319/16),
(36+1/y^4+16/y^2+16 y^2+y^4) q+(96+24/y^4+96/y^2+96 y^2+24 y^4) q^2+(352+16/y^6+156/y^4+240/y^2+240 y^2+156 y^4+16 y^6) q^3+(384+96/y^6+192/y^4+416/y^2+416 y^2+192 y^4+96 y^6) q^4+(936+36/y^8+240/y^6+636/y^4+720/y^2+720 y^2+636 y^4+240 y^6+36 y^8) q^5+(768+96/y^8+416/y^6+624/y^4+1056/y^2+1056 y^2+624 y^4+416 y^6+96 y^8) q^6+(2112+16/y^10+352/y^8+720/y^6+1312/y^4+1312/y^2+1312 y^2+1312 y^4+720 y^6+352 y^8+16 y^10) q^7+(1536+96/y^10+384/y^8+1056/y^6+1152/y^4+1920/y^2+1920 y^2+1152 y^4+1056 y^6+384 y^8+96 y^10) q^8+(2628+1/y^12+240/y^10+936/y^8+1312/y^6+2556/y^4+2496/y^2+2496 y^2+2556 y^4+1312 y^6+936 y^8+240 y^10+y^12) q^9+(2496+24/y^12+416/y^10+768/y^8+1920/y^6+1752/y^4+2720/y^2+2720 y^2+1752 y^4+1920 y^6+768 y^8+416 y^10+24 y^12) q^10+(5280+156/y^12+720/y^10+2112/y^8+2496/y^6+4056/y^4+3696/y^2+3696 y^2+4056 y^4+2496 y^6+2112 y^8+720 y^10+156 y^12) q^11+(3072+192/y^12+1056/y^10+1536/y^8+2720/y^6+2880/y^4+4416/y^2+4416 y^2+2880 y^4+2720 y^6+1536 y^8+1056 y^10+192 y^12) q^12+(6120+16/y^14+636/y^12+1312/y^10+2628/y^8+3696/y^6+5152/y^4+4640/y^2+4640 y^2+5152 y^4+3696 y^6+2628 y^8+1312 y^10+636 y^12+16 y^14) q^13+(4608+96/y^14+624/y^12+1920/y^10+2496/y^8+4416/y^6+4080/y^4+6240/y^2+6240 y^2+4080 y^4+4416 y^6+2496 y^8+1920 y^10+624 y^12+96 y^14) q^14+(9152+240/y^14+1312/y^12+2496/y^10+5280/y^8+4640/y^6+7872/y^4+6960/y^2+6960 y^2+7872 y^4+4640 y^6+5280 y^8+2496 y^10+1312 y^12+240 y^14) q^15+(6144+416/y^14+1152/y^12+2720/y^10+3072/y^8+6240/y^6+4992/y^4+7008/y^2+7008 y^2+4992 y^4+6240 y^6+3072 y^8+2720 y^10+1152 y^12+416 y^14) q^16+(10440+36/y^16+720/y^14+2556/y^12+3696/y^10+6120/y^8+6960/y^6+10236/y^4+8976/y^2+8976 y^2+10236 y^4+6960 y^6+6120 y^8+3696 y^10+2556 y^12+720 y^14+36 y^16) q^17+(7008+96/y^16+1056/y^14+1752/y^12+4416/y^10+4608/y^8+7008/y^6+6960/y^4+10080/y^2+10080 y^2+6960 y^4+7008 y^6+4608 y^8+4416 y^10+1752 y^12+1056 y^14+96 y^16) q^18+(15840+352/y^16+1312/y^14+4056/y^12+4640/y^10+9152/y^8+8976/y^6+11388/y^4+10416/y^2+10416 y^2+11388 y^4+8976 y^6+9152 y^8+4640 y^10+4056 y^12+1312 y^14+352 y^16) q^19+(9984+384/y^16+1920/y^14+2880/y^12+6240/y^10+6144/y^8+10080/y^6+8640/y^4+12480/y^2+12480 y^2+8640 y^4+10080 y^6+6144 y^8+6240 y^10+2880 y^12+1920 y^14+384 y^16) q^20,
(4/y^3+24/y+24 y+4 y^3) q^(15/16)+(4/y^5+60/y^3+104/y+104 y+60 y^3+4 y^5) q^(31/16)+(60/y^5+180/y^3+264/y+264 y+180 y^3+60 y^5) q^(47/16)+(24/y^7+180/y^5+328/y^3+480/y+480 y+328 y^3+180 y^5+24 y^7) q^(63/16)+(104/y^7+328/y^5+624/y^3+680/y+680 y+624 y^3+328 y^5+104 y^7) q^(79/16)+(24/y^9+264/y^7+624/y^5+924/y^3+1104/y+1104 y+924 y^3+624 y^5+264 y^7+24 y^9) q^(95/16)+(104/y^9+480/y^7+924/y^5+1160/y^3+1560/y+1560 y+1160 y^3+924 y^5+480 y^7+104 y^9) q^(111/16)+(4/y^11+264/y^9+680/y^7+1160/y^5+1740/y^3+1752/y+1752 y+1740 y^3+1160 y^5+680 y^7+264 y^9+4 y^11) q^(127/16)+(60/y^11+480/y^9+1104/y^7+1740/y^5+2244/y^3+2520/y+2520 y+2244 y^3+1740 y^5+1104 y^7+480 y^9+60 y^11) q^(143/16)+(180/y^11+680/y^9+1560/y^7+2244/y^5+2604/y^3+3120/y+3120 y+2604 y^3+2244 y^5+1560 y^7+680 y^9+180 y^11) q^(159/16)+(4/y^13+328/y^11+1104/y^9+1752/y^7+2604/y^5+3444/y^3+3368/y+3368 y+3444 y^3+2604 y^5+1752 y^7+1104 y^9+328 y^11+4 y^13) q^(175/16)+(60/y^13+624/y^11+1560/y^9+2520/y^7+3444/y^5+4080/y^3+4680/y+4680 y+4080 y^3+3444 y^5+2520 y^7+1560 y^9+624 y^11+60 y^13) q^(191/16)+(180/y^13+924/y^11+1752/y^9+3120/y^7+4080/y^5+4380/y^3+5304/y+5304 y+4380 y^3+4080 y^5+3120 y^7+1752 y^9+924 y^11+180 y^13) q^(207/16)+(328/y^13+1160/y^11+2520/y^9+3368/y^7+4380/y^5+5724/y^3+5480/y+5480 y+5724 y^3+4380 y^5+3368 y^7+2520 y^9+1160 y^11+328 y^13) q^(223/16)+(24/y^15+624/y^13+1740/y^11+3120/y^9+4680/y^7+5724/y^5+6864/y^3+6960/y+6960 y+6864 y^3+5724 y^5+4680 y^7+3120 y^9+1740 y^11+624 y^13+24 y^15) q^(239/16)+(104/y^15+924/y^13+2244/y^11+3368/y^9+5304/y^7+6864/y^5+6728/y^3+8064/y+8064 y+6728 y^3+6864 y^5+5304 y^7+3368 y^9+2244 y^11+924 y^13+104 y^15) q^(255/16)+(264/y^15+1160/y^13+2604/y^11+4680/y^9+5480/y^7+6728/y^5+8580/y^3+8528/y+8528 y+8580 y^3+6728 y^5+5480 y^7+4680 y^9+2604 y^11+1160 y^13+264 y^15) q^(271/16)+(480/y^15+1740/y^13+3444/y^11+5304/y^9+6960/y^7+8580/y^5+9660/y^3+10200/y+10200 y+9660 y^3+8580 y^5+6960 y^7+5304 y^9+3444 y^11+1740 y^13+480 y^15) q^(287/16)+(24/y^17+680/y^15+2244/y^13+4080/y^11+5480/y^9+8064/y^7+9660/y^5+9412/y^3+11400/y+11400 y+9412 y^3+9660 y^5+8064 y^7+5480 y^9+4080 y^11+2244 y^13+680 y^15+24 y^17) q^(303/16)+(104/y^17+1104/y^15+2604/y^13+4380/y^11+6960/y^9+8528/y^7+9412/y^5+12480/y^3+11240/y+11240 y+12480 y^3+9412 y^5+8528 y^7+6960 y^9+4380 y^11+2604 y^13+1104 y^15+104 y^17) q^(319/16),
(16+6/y^2+6 y^2) q^(3/4)+(96+16/y^4+80/y^2+80 y^2+16 y^4) q^(7/4)+(240+6/y^6+96/y^4+156/y^2+156 y^2+96 y^4+6 y^6) q^(11/4)+(416+80/y^6+240/y^4+480/y^2+480 y^2+240 y^4+80 y^6) q^(15/4)+(720+16/y^8+156/y^6+416/y^4+438/y^2+438 y^2+416 y^4+156 y^6+16 y^8) q^(19/4)+(1056+96/y^8+480/y^6+720/y^4+1200/y^2+1200 y^2+720 y^4+480 y^6+96 y^8) q^(23/4)+(1312+6/y^10+240/y^8+438/y^6+1056/y^4+1020/y^2+1020 y^2+1056 y^4+438 y^6+240 y^8+6 y^10) q^(27/4)+(1920+80/y^10+416/y^8+1200/y^6+1312/y^4+2080/y^2+2080 y^2+1312 y^4+1200 y^6+416 y^8+80 y^10) q^(31/4)+(2496+156/y^10+720/y^8+1020/y^6+1920/y^4+1740/y^2+1740 y^2+1920 y^4+1020 y^6+720 y^8+156 y^10) q^(35/4)+(2720+16/y^12+480/y^10+1056/y^8+2080/y^6+2496/y^4+3600/y^2+3600 y^2+2496 y^4+2080 y^6+1056 y^8+480 y^10+16 y^12) q^(39/4)+(3696+96/y^12+438/y^10+1312/y^8+1740/y^6+2720/y^4+2304/y^2+2304 y^2+2720 y^4+1740 y^6+1312 y^8+438 y^10+96 y^12) q^(43/4)+(4416+240/y^12+1200/y^10+1920/y^8+3600/y^6+3696/y^4+5280/y^2+5280 y^2+3696 y^4+3600 y^6+1920 y^8+1200 y^10+240 y^12) q^(47/4)+(4640+6/y^14+416/y^12+1020/y^10+2496/y^8+2304/y^6+4416/y^4+3906/y^2+3906 y^2+4416 y^4+2304 y^6+2496 y^8+1020 y^10+416 y^12+6 y^14) q^(51/4)+(6240+80/y^14+720/y^12+2080/y^10+2720/y^8+5280/y^6+4640/y^4+6560/y^2+6560 y^2+4640 y^4+5280 y^6+2720 y^8+2080 y^10+720 y^12+80 y^14) q^(55/4)+(6960+156/y^14+1056/y^12+1740/y^10+3696/y^8+3906/y^6+6240/y^4+5052/y^2+5052 y^2+6240 y^4+3906 y^6+3696 y^8+1740 y^10+1056 y^12+156 y^14) q^(59/4)+(7008+480/y^14+1312/y^12+3600/y^10+4416/y^8+6560/y^6+6960/y^4+9600/y^2+9600 y^2+6960 y^4+6560 y^6+4416 y^8+3600 y^10+1312 y^12+480 y^14) q^(63/4)+(8976+16/y^16+438/y^14+1920/y^12+2304/y^10+4640/y^8+5052/y^6+7008/y^4+5760/y^2+5760 y^2+7008 y^4+5052 y^6+4640 y^8+2304 y^10+1920 y^12+438 y^14+16 y^16) q^(67/4)+(10080+96/y^16+1200/y^14+2496/y^12+5280/y^10+6240/y^8+9600/y^6+8976/y^4+12480/y^2+12480 y^2+8976 y^4+9600 y^6+6240 y^8+5280 y^10+2496 y^12+1200 y^14+96 y^16) q^(71/4)+(10416+240/y^16+1020/y^14+2720/y^12+3906/y^10+6960/y^8+5760/y^6+10080/y^4+8220/y^2+8220 y^2+10080 y^4+5760 y^6+6960 y^8+3906 y^10+2720 y^12+1020 y^14+240 y^16) q^(75/4)+(12480+416/y^16+2080/y^14+3696/y^12+6560/y^10+7008/y^8+12480/y^6+10416/y^4+13600/y^2+13600 y^2+10416 y^4+12480 y^6+7008 y^8+6560 y^10+3696 y^12+2080 y^14+416 y^16) q^(79/4),
(4/y+4 y) q^(7/16)+(24/y^3+60/y+60 y+24 y^3) q^(23/16)+(24/y^5+104/y^3+180/y+180 y+104 y^3+24 y^5) q^(39/16)+(4/y^7+104/y^5+264/y^3+328/y+328 y+264 y^3+104 y^5+4 y^7) q^(55/16)+(60/y^7+264/y^5+480/y^3+624/y+624 y+480 y^3+264 y^5+60 y^7) q^(71/16)+(4/y^9+180/y^7+480/y^5+680/y^3+924/y+924 y+680 y^3+480 y^5+180 y^7+4 y^9) q^(87/16)+(60/y^9+328/y^7+680/y^5+1104/y^3+1160/y+1160 y+1104 y^3+680 y^5+328 y^7+60 y^9) q^(103/16)+(180/y^9+624/y^7+1104/y^5+1560/y^3+1740/y+1740 y+1560 y^3+1104 y^5+624 y^7+180 y^9) q^(119/16)+(24/y^11+328/y^9+924/y^7+1560/y^5+1752/y^3+2244/y+2244 y+1752 y^3+1560 y^5+924 y^7+328 y^9+24 y^11) q^(135/16)+(104/y^11+624/y^9+1160/y^7+1752/y^5+2520/y^3+2604/y+2604 y+2520 y^3+1752 y^5+1160 y^7+624 y^9+104 y^11) q^(151/16)+(264/y^11+924/y^9+1740/y^7+2520/y^5+3120/y^3+3444/y+3444 y+3120 y^3+2520 y^5+1740 y^7+924 y^9+264 y^11) q^(167/16)+(24/y^13+480/y^11+1160/y^9+2244/y^7+3120/y^5+3368/y^3+4080/y+4080 y+3368 y^3+3120 y^5+2244 y^7+1160 y^9+480 y^11+24 y^13) q^(183/16)+(104/y^13+680/y^11+1740/y^9+2604/y^7+3368/y^5+4680/y^3+4380/y+4380 y+4680 y^3+3368 y^5+2604 y^7+1740 y^9+680 y^11+104 y^13) q^(199/16)+(264/y^13+1104/y^11+2244/y^9+3444/y^7+4680/y^5+5304/y^3+5724/y+5724 y+5304 y^3+4680 y^5+3444 y^7+2244 y^9+1104 y^11+264 y^13) q^(215/16)+(4/y^15+480/y^13+1560/y^11+2604/y^9+4080/y^7+5304/y^5+5480/y^3+6864/y+6864 y+5480 y^3+5304 y^5+4080 y^7+2604 y^9+1560 y^11+480 y^13+4 y^15) q^(231/16)+(60/y^15+680/y^13+1752/y^11+3444/y^9+4380/y^7+5480/y^5+6960/y^3+6728/y+6728 y+6960 y^3+5480 y^5+4380 y^7+3444 y^9+1752 y^11+680 y^13+60 y^15) q^(247/16)+(180/y^15+1104/y^13+2520/y^11+4080/y^9+5724/y^7+6960/y^5+8064/y^3+8580/y+8580 y+8064 y^3+6960 y^5+5724 y^7+4080 y^9+2520 y^11+1104 y^13+180 y^15) q^(263/16)+(328/y^15+1560/y^13+3120/y^11+4380/y^9+6864/y^7+8064/y^5+8528/y^3+9660/y+9660 y+8528 y^3+8064 y^5+6864 y^7+4380 y^9+3120 y^11+1560 y^13+328 y^15) q^(279/16)+(4/y^17+624/y^15+1752/y^13+3368/y^11+5724/y^9+6728/y^7+8528/y^5+10200/y^3+9412/y+9412 y+10200 y^3+8528 y^5+6728 y^7+5724 y^9+3368 y^11+1752 y^13+624 y^15+4 y^17) q^(295/16)+(60/y^17+924/y^15+2520/y^13+4680/y^11+6864/y^9+8580/y^7+10200/y^5+11400/y^3+12480/y+12480 y+11400 y^3+10200 y^5+8580 y^7+6864 y^9+4680 y^11+2520 y^13+924 y^15+60 y^17) q^(311/16)},
{1+(26+5/y^3+15/y^2+3/y+3 y+15 y^2+5 y^3) q+(150+30/y^5+30/y^4+60/y^3+105/y^2+78/y+78 y+105 y^2+60 y^3+30 y^4+30 y^5) q^2+(246+30/y^7+20/y^6+105/y^5+120/y^4+220/y^3+213/y^2+261/y+261 y+213 y^2+220 y^3+120 y^4+105 y^5+20 y^6+30 y^7) q^3+(556+5/y^9+30/y^8+105/y^7+170/y^6+315/y^5+420/y^4+375/y^3+573/y^2+600/y+600 y+573 y^2+375 y^3+420 y^4+315 y^5+170 y^6+105 y^7+30 y^8+5 y^9) q^4+(900+15/y^10+60/y^9+120/y^8+315/y^7+420/y^6+465/y^5+645/y^4+960/y^3+786/y^2+1056/y+1056 y+786 y^2+960 y^3+645 y^4+465 y^5+420 y^6+315 y^7+120 y^8+60 y^9+15 y^10) q^5+(1720+1/y^12+3/y^11+105/y^10+220/y^9+420/y^8+465/y^7+910/y^6+975/y^5+1365/y^4+1276/y^3+1575/y^2+1653/y+1653 y+1575 y^2+1276 y^3+1365 y^4+975 y^5+910 y^6+465 y^7+420 y^8+220 y^9+105 y^10+3 y^11+y^12) q^6+(1732+26/y^12+78/y^11+213/y^10+375/y^9+645/y^8+975/y^7+1060/y^6+1410/y^5+1620/y^4+1921/y^3+1926/y^2+2241/y+2241 y+1926 y^2+1921 y^3+1620 y^4+1410 y^5+1060 y^6+975 y^7+645 y^8+375 y^9+213 y^10+78 y^11+26 y^12) q^7+(4050+3/y^13+150/y^12+261/y^11+573/y^10+960/y^9+1365/y^8+1410/y^7+2520/y^6+2430/y^5+2970/y^4+3120/y^3+3543/y^2+3240/y+3240 y+3543 y^2+3120 y^3+2970 y^4+2430 y^5+2520 y^6+1410 y^7+1365 y^8+960 y^9+573 y^10+261 y^11+150 y^12+3 y^13) q^8+(4006+15/y^14+78/y^13+246/y^12+600/y^11+786/y^10+1276/y^9+1620/y^8+2430/y^7+2460/y^6+3105/y^5+3120/y^4+3936/y^3+3666/y^2+4263/y+4263 y+3666 y^2+3936 y^3+3120 y^4+3105 y^5+2460 y^6+2430 y^7+1620 y^8+1276 y^9+786 y^10+600 y^11+246 y^12+78 y^13+15 y^14) q^9+(5860+5/y^15+105/y^14+261/y^13+556/y^12+1056/y^11+1575/y^10+1921/y^9+2970/y^8+3105/y^7+3630/y^6+4425/y^5+5325/y^4+4566/y^3+6135/y^2+5661/y+5661 y+6135 y^2+4566 y^3+5325 y^4+4425 y^5+3630 y^6+3105 y^7+2970 y^8+1921 y^9+1575 y^10+1056 y^11+556 y^12+261 y^13+105 y^14+5 y^15) q^10+(7320+60/y^15+213/y^14+600/y^13+900/y^12+1653/y^11+1926/y^10+3120/y^9+3120/y^8+4425/y^7+4740/y^6+5715/y^5+5358/y^4+7500/y^3+6123/y^2+6831/y+6831 y+6123 y^2+7500 y^3+5358 y^4+5715 y^5+4740 y^6+4425 y^7+3120 y^8+3120 y^9+1926 y^10+1653 y^11+900 y^12+600 y^13+213 y^14+60 y^15) q^11+(10086+30/y^16+220/y^15+573/y^14+1056/y^13+1720/y^12+2241/y^11+3543/y^10+3936/y^9+5325/y^8+5715/y^7+7240/y^6+7425/y^5+8658/y^4+8340/y^3+10176/y^2+8475/y+8475 y+10176 y^2+8340 y^3+8658 y^4+7425 y^5+7240 y^6+5715 y^7+5325 y^8+3936 y^9+3543 y^10+2241 y^11+1720 y^12+1056 y^13+573 y^14+220 y^15+30 y^16) q^12+(8452+30/y^17+120/y^16+375/y^15+786/y^14+1653/y^13+1732/y^12+3240/y^11+3666/y^10+4566/y^9+5358/y^8+7425/y^7+6200/y^6+9015/y^5+8331/y^4+8857/y^3+9201/y^2+11151/y+11151 y+9201 y^2+8857 y^3+8331 y^4+9015 y^5+6200 y^6+7425 y^7+5358 y^8+4566 y^9+3666 y^10+3240 y^11+1732 y^12+1653 y^13+786 y^14+375 y^15+120 y^16+30 y^17) q^13+(16620+105/y^17+420/y^16+960/y^15+1575/y^14+2241/y^13+4050/y^12+4263/y^11+6135/y^10+7500/y^9+8658/y^8+9015/y^7+12000/y^6+10800/y^5+13170/y^4+13620/y^3+13890/y^2+13320/y+13320 y+13890 y^2+13620 y^3+13170 y^4+10800 y^5+12000 y^6+9015 y^7+8658 y^8+7500 y^9+6135 y^10+4263 y^11+4050 y^12+2241 y^13+1575 y^14+960 y^15+420 y^16+105 y^17) q^14+(13520+20/y^18+315/y^17+645/y^16+1276/y^15+1926/y^14+3240/y^13+4006/y^12+5661/y^11+6123/y^10+8340/y^9+8331/y^8+10800/y^7+10400/y^6+13185/y^5+12276/y^4+14936/y^3+13521/y^2+15831/y+15831 y+13521 y^2+14936 y^3+12276 y^4+13185 y^5+10400 y^6+10800 y^7+8331 y^8+8340 y^9+6123 y^10+5661 y^11+4006 y^12+3240 y^13+1926 y^14+1276 y^15+645 y^16+315 y^17+20 y^18) q^15+(18656+30/y^19+170/y^18+465/y^17+1365/y^16+1921/y^15+3543/y^14+4263/y^13+5860/y^12+6831/y^11+10176/y^10+8857/y^9+13170/y^8+13185/y^7+14910/y^6+15480/y^5+18648/y^4+15510/y^3+20685/y^2+17970/y+17970 y+20685 y^2+15510 y^3+18648 y^4+15480 y^5+14910 y^6+13185 y^7+13170 y^8+8857 y^9+10176 y^10+6831 y^11+5860 y^12+4263 y^13+3543 y^14+1921 y^15+1365 y^16+465 y^17+170 y^18+30 y^19) q^16+(20340+105/y^19+420/y^18+975/y^17+1620/y^16+3120/y^15+3666/y^14+5661/y^13+7320/y^12+8475/y^11+9201/y^10+13620/y^9+12276/y^8+15480/y^7+16740/y^6+18348/y^5+17091/y^4+22320/y^3+18516/y^2+21264/y+21264 y+18516 y^2+22320 y^3+17091 y^4+18348 y^5+16740 y^6+15480 y^7+12276 y^8+13620 y^9+9201 y^10+8475 y^11+7320 y^12+5661 y^13+3666 y^14+3120 y^15+1620 y^16+975 y^17+420 y^18+105 y^19) q^17+(27330+30/y^20+315/y^19+910/y^18+1410/y^17+2970/y^16+3936/y^15+6135/y^14+6831/y^13+10086/y^12+11151/y^11+13890/y^10+14936/y^9+18648/y^8+18348/y^7+22140/y^6+20643/y^5+25575/y^4+23616/y^3+25875/y^2+25326/y+25326 y+25875 y^2+23616 y^3+25575 y^4+20643 y^5+22140 y^6+18348 y^7+18648 y^8+14936 y^9+13890 y^10+11151 y^11+10086 y^12+6831 y^13+6135 y^14+3936 y^15+2970 y^16+1410 y^17+910 y^18+315 y^19+30 y^20) q^18+(21992+5/y^21+120/y^20+465/y^19+1060/y^18+2430/y^17+3120/y^16+4566/y^15+6123/y^14+8475/y^13+8452/y^12+13320/y^11+13521/y^10+15510/y^9+17091/y^8+20643/y^7+18200/y^6+24651/y^5+22878/y^4+23867/y^3+23739/y^2+28140/y+28140 y+23739 y^2+23867 y^3+22878 y^4+24651 y^5+18200 y^6+20643 y^7+17091 y^8+15510 y^9+13521 y^10+13320 y^11+8452 y^12+8475 y^13+6123 y^14+4566 y^15+3120 y^16+2430 y^17+1060 y^18+465 y^19+120 y^20+5 y^21) q^19+(39900+60/y^21+420/y^20+975/y^19+2520/y^18+3105/y^17+5325/y^16+7500/y^15+10176/y^14+11151/y^13+16620/y^12+15831/y^11+20685/y^10+22320/y^9+25575/y^8+24651/y^7+34320/y^6+28005/y^5+33246/y^4+34680/y^3+36711/y^2+32490/y+32490 y+36711 y^2+34680 y^3+33246 y^4+28005 y^5+34320 y^6+24651 y^7+25575 y^8+22320 y^9+20685 y^10+15831 y^11+16620 y^12+11151 y^13+10176 y^14+7500 y^15+5325 y^16+3105 y^17+2520 y^18+975 y^19+420 y^20+60 y^21) q^20,
(1/y^2+3/y+5 y) q^(4/9)+(18+15/y^4+15/y^3+26/y^2+63/y+60 y+15 y^2+30 y^3+10 y^4) q^(13/9)+(168+30/y^6+15/y^5+105/y^4+108/y^3+155/y^2+156/y+210 y+135 y^2+105 y^3+85 y^4+30 y^5+30 y^6) q^(22/9)+(366+10/y^8+30/y^7+105/y^6+145/y^5+210/y^4+273/y^3+306/y^2+405/y+291 y+315 y^2+330 y^3+220 y^4+135 y^5+105 y^6+15 y^7+15 y^8) q^(31/9)+(900+30/y^9+85/y^8+135/y^7+315/y^6+420/y^5+540/y^4+666/y^3+756/y^2+651/y+786 y+825 y^2+540 y^3+540 y^4+420 y^5+315 y^6+145 y^7+105 y^8+15 y^9+y^10) q^(40/9)+(1176+5/y^11+15/y^10+105/y^9+220/y^8+420/y^7+450/y^6+745/y^5+738/y^4+1020/y^3+1070/y^2+1248/y+1055 y+1065 y^2+1065 y^3+740 y^4+750 y^5+450 y^6+420 y^7+210 y^8+108 y^9+26 y^10+3 y^11) q^(49/9)+(2178+60/y^11+135/y^10+330/y^9+540/y^8+750/y^7+990/y^6+1280/y^5+1533/y^4+1701/y^3+2055/y^2+1701/y+1821 y+2010 y^2+1530 y^3+1720 y^4+1290 y^5+990 y^6+745 y^7+540 y^8+273 y^9+155 y^10+63 y^11) q^(58/9)+(2361+3/y^13+18/y^12+210/y^11+315/y^10+540/y^9+740/y^8+1290/y^7+1305/y^6+2080/y^5+1866/y^4+2328/y^3+2032/y^2+2790/y+2711 y+2268 y^2+2520 y^3+1820 y^4+1845 y^5+1305 y^6+1280 y^7+738 y^8+666 y^9+306 y^10+156 y^11+18 y^12+5 y^13) q^(67/9)+(4185+1/y^14+63/y^13+168/y^12+291/y^11+825/y^10+1065/y^9+1720/y^8+1845/y^7+2610/y^6+2595/y^5+3450/y^4+3396/y^3+4125/y^2+3618/y+3770 y+4053 y^2+3210 y^3+3280 y^4+2790 y^5+2610 y^6+2080 y^7+1533 y^8+1020 y^9+756 y^10+405 y^11+168 y^12+60 y^13) q^(76/9)+(4218+26/y^14+156/y^13+366/y^12+786/y^11+1065/y^10+1530/y^9+1820/y^8+2790/y^7+2805/y^6+3531/y^5+3681/y^4+4410/y^3+4366/y^2+5181/y+4770 y+4041 y^2+4515 y^3+3830 y^4+3630 y^5+2805 y^6+2595 y^7+1866 y^8+1701 y^9+1070 y^10+651 y^11+366 y^12+210 y^13+15 y^14) q^(85/9)+(7026+15/y^15+155/y^14+405/y^13+900/y^12+1055/y^11+2010/y^10+2520/y^9+3280/y^8+3630/y^7+4815/y^6+4881/y^5+6138/y^4+5718/y^3+6340/y^2+6246/y+6792 y+6555 y^2+5835 y^3+5970 y^4+4755 y^5+4815 y^6+3531 y^7+3450 y^8+2328 y^9+2055 y^10+1248 y^11+900 y^12+291 y^13+135 y^14+30 y^15) q^(94/9)+(6711+15/y^16+108/y^15+306/y^14+651/y^13+1176/y^12+1821/y^11+2268/y^10+3210/y^9+3830/y^8+4755/y^7+5040/y^6+5980/y^5+6006/y^4+7326/y^3+6940/y^2+7770/y+7980 y+6606 y^2+7545 y^3+5940 y^4+6105 y^5+5040 y^6+4881 y^7+3681 y^8+3396 y^9+2032 y^10+1701 y^11+1176 y^12+786 y^13+315 y^14+105 y^15+10 y^16) q^(103/9)+(10830+105/y^16+273/y^15+756/y^14+1248/y^13+2178/y^12+2711/y^11+4053/y^10+4515/y^9+5970/y^8+6105/y^7+8400/y^6+7921/y^5+9870/y^4+9096/y^3+11026/y^2+9981/y+9486 y+10863 y^2+9123 y^3+10030 y^4+7920 y^5+8400 y^6+5980 y^7+6138 y^8+4410 y^9+4125 y^10+2790 y^11+2178 y^12+1055 y^13+825 y^14+330 y^15+85 y^16) q^(112/9)+(10626+15/y^17+210/y^16+666/y^15+1070/y^14+1701/y^13+2361/y^12+3770/y^11+4041/y^10+5835/y^9+5940/y^8+7920/y^7+7890/y^6+9946/y^5+9288/y^4+10905/y^3+9572/y^2+11985/y+12150 y+10086 y^2+10863 y^3+8960 y^4+9780 y^5+7890 y^6+7921 y^7+6006 y^8+5718 y^9+4366 y^10+3618 y^11+2361 y^12+1821 y^13+1065 y^14+540 y^15+220 y^16+30 y^17) q^(121/9)+(16200+30/y^18+145/y^17+540/y^16+1020/y^15+2055/y^14+2790/y^13+4185/y^12+4770/y^11+6555/y^10+7545/y^9+10030/y^8+9780/y^7+12015/y^6+11230/y^5+14346/y^4+13326/y^3+15525/y^2+14556/y+14450 y+15315 y^2+13506 y^3+14010 y^4+11670 y^5+12015 y^6+9946 y^7+9870 y^8+7326 y^9+6340 y^10+5181 y^11+4185 y^12+2711 y^13+2010 y^14+1065 y^15+540 y^16+135 y^17+30 y^18) q^(130/9)+(15111+105/y^18+420/y^17+738/y^16+1701/y^15+2032/y^14+3618/y^13+4218/y^12+6792/y^11+6606/y^10+9123/y^9+8960/y^8+11670/y^7+11388/y^6+14230/y^5+13086/y^4+16155/y^3+14610/y^2+16005/y+16246 y+14463 y^2+15915 y^3+13540 y^4+14145 y^5+11388 y^6+11230 y^7+9288 y^8+9096 y^9+6940 y^10+6246 y^11+4218 y^12+3770 y^13+2268 y^14+1530 y^15+740 y^16+420 y^17+105 y^18) q^(139/9)+(22095+30/y^19+315/y^18+745/y^17+1533/y^16+2328/y^15+4125/y^14+5181/y^13+7026/y^12+7980/y^11+10863/y^10+10863/y^9+14010/y^8+14145/y^7+17778/y^6+17357/y^5+19680/y^4+19071/y^3+22271/y^2+19239/y+19207 y+22386 y^2+18726 y^3+19860 y^4+16920 y^5+17778 y^6+14230 y^7+14346 y^8+10905 y^9+11026 y^10+7770 y^11+7026 y^12+4770 y^13+4053 y^14+2520 y^15+1720 y^16+750 y^17+315 y^18+15 y^19) q^(148/9)+(19854+10/y^20+135/y^19+450/y^18+1280/y^17+1866/y^16+3396/y^15+4366/y^14+6246/y^13+6711/y^12+9486/y^11+10086/y^10+13506/y^9+13540/y^8+16920/y^7+15876/y^6+19230/y^5+18201/y^4+21510/y^3+19310/y^2+23001/y+23000 y+19641 y^2+21198 y^3+17990 y^4+19935 y^5+15876 y^6+17357 y^7+13086 y^8+13326 y^9+9572 y^10+9981 y^11+6711 y^12+6792 y^13+4041 y^14+3210 y^15+1820 y^16+1290 y^17+450 y^18+145 y^19+15 y^20) q^(157/9)+(30066+85/y^20+420/y^19+990/y^18+2080/y^17+3450/y^16+4410/y^15+6340/y^14+7770/y^13+10830/y^12+12150/y^11+15315/y^10+15915/y^9+19860/y^8+19935/y^7+23085/y^6+23166/y^5+26640/y^4+24129/y^3+28070/y^2+26250/y+25255 y+28095 y^2+25161 y^3+27536 y^4+22605 y^5+23085 y^6+19230 y^7+19680 y^8+16155 y^9+15525 y^10+11985 y^11+10830 y^12+7980 y^13+6555 y^14+4515 y^15+3280 y^16+1845 y^17+990 y^18+420 y^19+105 y^20) q^(166/9)+(26445+30/y^21+220/y^20+750/y^19+1305/y^18+2595/y^17+3681/y^16+5718/y^15+6940/y^14+9981/y^13+10626/y^12+14450/y^11+14463/y^10+18726/y^9+17990/y^8+22605/y^7+21321/y^6+27300/y^5+24216/y^4+29361/y^3+25952/y^2+29715/y+30586 y+26136 y^2+28590 y^3+23856 y^4+26385 y^5+21321 y^6+23166 y^7+18201 y^8+19071 y^9+14610 y^10+14556 y^11+10626 y^12+9486 y^13+6606 y^14+5835 y^15+3830 y^16+2790 y^17+1305 y^18+745 y^19+210 y^20+15 y^21) q^(175/9),
(15+3/y^3+3/y^2+5/y+10 y^2) q^(7/9)+(105+15/y^5+6/y^4+63/y^3+63/y^2+61/y+45 y+85 y^2+30 y^3+30 y^4+10 y^5) q^(16/9)+(210+10/y^7+15/y^6+105/y^5+86/y^4+156/y^3+171/y^2+236/y+210 y+210 y^2+135 y^3+105 y^4+85 y^5+15 y^6+15 y^7) q^(25/9)+(540+30/y^8+85/y^7+135/y^6+210/y^5+360/y^4+405/y^3+495/y^2+440/y+525 y+460 y^2+420 y^3+345 y^4+215 y^5+135 y^6+105 y^7+6 y^8+3 y^9) q^(34/9)+(738+10/y^10+30/y^9+105/y^8+215/y^7+315/y^6+513/y^5+536/y^4+651/y^3+756/y^2+996/y+945 y+600 y^2+750 y^3+540 y^4+515 y^5+315 y^6+210 y^7+86 y^8+63 y^9+3 y^10) q^(43/9)+(1533+85/y^10+135/y^9+345/y^8+515/y^7+825/y^6+723/y^5+1296/y^4+1248/y^3+1533/y^2+1366/y+1485 y+1555 y^2+1290 y^3+1170 y^4+740 y^5+825 y^6+513 y^7+360 y^8+156 y^9+63 y^10+5 y^11) q^(52/9)+(1866+15/y^12+45/y^11+210/y^10+420/y^9+540/y^8+740/y^7+1065/y^6+1416/y^5+1600/y^4+1701/y^3+1731/y^2+2155/y+2145 y+1730 y^2+1845 y^3+1440 y^4+1560 y^5+1065 y^6+723 y^7+536 y^8+405 y^9+171 y^10+61 y^11+15 y^12) q^(61/9)+(3450+5/y^13+105/y^12+210/y^11+460/y^10+750/y^9+1170/y^8+1560/y^7+2010/y^6+1980/y^5+2665/y^4+2790/y^3+3210/y^2+3095/y+3060 y+3015 y^2+2790 y^3+2745 y^4+2065 y^5+2010 y^6+1416 y^7+1296 y^8+651 y^9+495 y^10+236 y^11+105 y^12) q^(70/9)+(3681+3/y^14+61/y^13+210/y^12+525/y^11+600/y^10+1290/y^9+1440/y^8+2065/y^7+2268/y^6+3186/y^5+2872/y^4+3618/y^3+3438/y^2+3822/y+3978 y+3660 y^2+3630 y^3+2940 y^4+2840 y^5+2268 y^6+1980 y^7+1600 y^8+1248 y^9+756 y^10+440 y^11+210 y^12+45 y^13+10 y^14) q^(79/9)+(6138+3/y^15+63/y^14+236/y^13+540/y^12+945/y^11+1555/y^10+1845/y^9+2745/y^8+2840/y^7+4053/y^6+4023/y^5+5100/y^4+5181/y^3+5991/y^2+5215/y+5118 y+6035 y^2+4755 y^3+5100 y^4+4130 y^5+4053 y^6+3186 y^7+2665 y^8+1701 y^9+1533 y^10+996 y^11+540 y^12+210 y^13+85 y^14) q^(88/9)+(6006+63/y^15+171/y^14+440/y^13+738/y^12+1485/y^11+1730/y^10+2790/y^9+2940/y^8+4130/y^7+4041/y^6+5406/y^5+4846/y^4+6246/y^3+5661/y^2+7311/y+6576 y+5750 y^2+6105 y^3+5145 y^4+5650 y^5+4041 y^6+4023 y^7+2872 y^8+2790 y^9+1731 y^10+1366 y^11+738 y^12+525 y^13+210 y^14+30 y^15) q^(97/9)+(9870+6/y^16+156/y^15+495/y^14+996/y^13+1533/y^12+2145/y^11+3015/y^10+3630/y^9+5100/y^8+5650/y^7+6555/y^6+6915/y^5+8205/y^4+7770/y^3+8865/y^2+8070/y+8415 y+9520 y^2+7920 y^3+8370 y^4+6530 y^5+6555 y^6+5406 y^7+5100 y^8+3618 y^9+3210 y^10+2155 y^11+1533 y^12+945 y^13+460 y^14+135 y^15+30 y^16) q^(106/9)+(9288+15/y^17+86/y^16+405/y^15+756/y^14+1366/y^13+1866/y^12+3060/y^11+3660/y^10+4755/y^9+5145/y^8+6530/y^7+6606/y^6+8808/y^5+8340/y^4+9981/y^3+9006/y^2+10150/y+10521 y+8900 y^2+9780 y^3+8070 y^4+8691 y^5+6606 y^6+6915 y^7+4846 y^8+5181 y^9+3438 y^10+3095 y^11+1866 y^12+1485 y^13+600 y^14+420 y^15+105 y^16+10 y^17) q^(115/9)+(14346+105/y^17+360/y^16+651/y^15+1533/y^14+2155/y^13+3450/y^12+3978/y^11+6035/y^10+6105/y^9+8370/y^8+8691/y^7+10863/y^6+10641/y^5+11986/y^4+11985/y^3+14265/y^2+12876/y+12453 y+13911 y^2+11670 y^3+12600 y^4+10626 y^5+10863 y^6+8808 y^7+8205 y^8+6246 y^9+5991 y^10+3822 y^11+3450 y^12+2145 y^13+1555 y^14+750 y^15+345 y^16+85 y^17) q^(124/9)+(13086+15/y^18+210/y^17+536/y^16+1248/y^15+1731/y^14+3095/y^13+3681/y^12+5118/y^11+5750/y^10+7920/y^9+8070/y^8+10626/y^7+10086/y^6+12291/y^5+11692/y^4+14556/y^3+13146/y^2+14827/y+14931 y+13116 y^2+14145 y^3+11790 y^4+12170 y^5+10086 y^6+10641 y^7+8340 y^8+7770 y^9+5661 y^10+5215 y^11+3681 y^12+3060 y^13+1730 y^14+1290 y^15+540 y^16+215 y^17+15 y^18) q^(133/9)+(19680+10/y^19+135/y^18+513/y^17+1296/y^16+1701/y^15+3210/y^14+3822/y^13+6138/y^12+6576/y^11+9520/y^10+9780/y^9+12600/y^8+12170/y^7+15315/y^6+14865/y^5+18710/y^4+16005/y^3+18765/y^2+17790/y+17970 y+18825 y^2+16920 y^3+17910 y^4+15126 y^5+15315 y^6+12291 y^7+11986 y^8+9981 y^9+8865 y^10+7311 y^11+6138 y^12+3978 y^13+3015 y^14+1845 y^15+1170 y^16+515 y^17+135 y^18+15 y^19) q^(142/9)+(18201+85/y^19+315/y^18+723/y^17+1600/y^16+2790/y^15+3438/y^14+5215/y^13+6006/y^12+8415/y^11+8900/y^10+11670/y^9+11790/y^8+15126/y^7+14463/y^6+17721/y^5+16040/y^4+19239/y^3+17319/y^2+20935/y+21033 y+17186 y^2+19935 y^3+16380 y^4+17576 y^5+14463 y^6+14865 y^7+11692 y^8+11985 y^9+9006 y^10+8070 y^11+6006 y^12+5118 y^13+3660 y^14+2790 y^15+1440 y^16+740 y^17+315 y^18+105 y^19) q^(151/9)+(26640+30/y^20+215/y^19+825/y^18+1416/y^17+2665/y^16+3618/y^15+5991/y^14+7311/y^13+9870/y^12+10521/y^11+13911/y^10+14145/y^9+17910/y^8+17576/y^7+22386/y^6+20700/y^5+25236/y^4+23001/y^3+27501/y^2+24436/y+24006 y+27331 y^2+22605 y^3+24540 y^4+20655 y^5+22386 y^6+17721 y^7+18710 y^8+14556 y^9+14265 y^10+10150 y^11+9870 y^12+6576 y^13+6035 y^14+3630 y^15+2745 y^16+1560 y^17+825 y^18+210 y^19+6 y^20) q^(160/9)+(24216+105/y^20+515/y^19+1065/y^18+1980/y^17+2872/y^16+5181/y^15+5661/y^14+8070/y^13+9288/y^12+12453/y^11+13116/y^10+16920/y^9+16380/y^8+20655/y^7+19641/y^6+23121/y^5+22330/y^4+26250/y^3+23565/y^2+26670/y+27201 y+23110 y^2+26385 y^3+22023 y^4+24195 y^5+19641 y^6+20700 y^7+16040 y^8+16005 y^9+13146 y^10+12876 y^11+9288 y^12+8415 y^13+5750 y^14+4755 y^15+2940 y^16+2065 y^17+1065 y^18+513 y^19+86 y^20+3 y^21) q^(169/9)+(34860+30/y^21+345/y^20+740/y^19+2010/y^18+3186/y^17+5100/y^16+6246/y^15+8865/y^14+10150/y^13+14346/y^12+14931/y^11+18825/y^10+19935/y^9+24540/y^8+24195/y^7+28095/y^6+27075/y^5+31740/y^4+29715/y^3+33975/y^2+31020/y+31455 y+32925 y^2+30165 y^3+32208 y^4+27422 y^5+28095 y^6+23121 y^7+25236 y^8+19239 y^9+18765 y^10+14827 y^11+14346 y^12+10521 y^13+9520 y^14+6105 y^15+5100 y^16+2840 y^17+2010 y^18+723 y^19+360 y^20+63 y^21) q^(178/9),
(10+3/y^4+1/y^3+15/y^2+15/y+30 y+10 y^3) q+(90+5/y^6+3/y^5+63/y^4+31/y^3+105/y^2+105/y+105 y+60 y^2+85 y^3+30 y^4+15 y^5+5 y^6) q^2+(270+15/y^7+60/y^6+78/y^5+156/y^4+210/y^3+213/y^2+240/y+315 y+210 y^2+210 y^3+120 y^4+105 y^5+60 y^6+3 y^7+3 y^8) q^3+(665+10/y^9+30/y^8+105/y^7+211/y^6+261/y^5+390/y^4+456/y^3+573/y^2+615/y+465 y+630 y^2+465 y^3+420 y^4+240 y^5+211 y^6+78 y^7+63 y^8+y^9) q^4+(820+85/y^9+120/y^8+240/y^7+316/y^6+600/y^5+576/y^4+836/y^3+786/y^2+945/y+975 y+870 y^2+620 y^3+645 y^4+615 y^5+316 y^6+261 y^7+156 y^8+31 y^9+15 y^10) q^5+(2010+30/y^11+60/y^10+210/y^9+420/y^8+615/y^7+900/y^6+1056/y^5+1233/y^4+1530/y^3+1575/y^2+1593/y+1410 y+1710 y^2+1530 y^3+1365 y^4+945 y^5+900 y^6+600 y^7+390 y^8+210 y^9+105 y^10+15 y^11) q^6+(2060+10/y^12+105/y^11+210/y^10+465/y^9+645/y^8+945/y^7+1076/y^6+1653/y^5+1506/y^4+2120/y^3+1926/y^2+2193/y+2430 y+1980 y^2+1895 y^3+1620 y^4+1593 y^5+1076 y^6+1056 y^7+576 y^8+456 y^9+213 y^10+105 y^11+10 y^12) q^7+(3260+15/y^13+90/y^12+315/y^11+630/y^10+620/y^9+1365/y^8+1593/y^7+1996/y^6+2241/y^5+2970/y^4+2522/y^3+3543/y^2+3351/y+3105 y+3570 y^2+2630 y^3+2970 y^4+2193 y^5+1996 y^6+1653 y^7+1233 y^8+836 y^9+573 y^10+240 y^11+90 y^12+30 y^13) q^8+(4230+15/y^14+105/y^13+270/y^12+465/y^11+870/y^10+1530/y^9+1620/y^8+2193/y^7+2700/y^6+3240/y^5+3213/y^4+4320/y^3+3666/y^2+4320/y+4425 y+3510 y^2+4320 y^3+3120 y^4+3351 y^5+2700 y^6+2241 y^7+1506 y^8+1530 y^9+786 y^10+615 y^11+270 y^12+105 y^13) q^9+(6326+1/y^15+105/y^14+240/y^13+665/y^12+975/y^11+1710/y^10+1895/y^9+2970/y^8+3351/y^7+4215/y^6+4263/y^5+5586/y^4+5046/y^3+6135/y^2+5616/y+5715 y+5820 y^2+5460 y^3+5325 y^4+4320 y^5+4215 y^6+3240 y^7+2970 y^8+2120 y^9+1575 y^10+945 y^11+665 y^12+315 y^13+60 y^14+10 y^15) q^10+(5576+3/y^16+31/y^15+213/y^14+615/y^13+820/y^12+1410/y^11+1980/y^10+2630/y^9+3120/y^8+4320/y^7+3892/y^6+5661/y^5+5436/y^4+5715/y^3+6123/y^2+7008/y+7425 y+5970 y^2+5985 y^3+5358 y^4+5616 y^5+3892 y^6+4263 y^7+3213 y^8+2522 y^9+1926 y^10+1593 y^11+820 y^12+465 y^13+210 y^14+85 y^15) q^11+(11070+63/y^16+210/y^15+573/y^14+945/y^13+2010/y^12+2430/y^11+3570/y^10+4320/y^9+5325/y^8+5616/y^7+8220/y^6+6831/y^5+8760/y^4+9270/y^3+10176/y^2+9006/y+9015 y+9840 y^2+9270 y^3+8658 y^4+7008 y^5+8220 y^6+5661 y^7+5586 y^8+4320 y^9+3543 y^10+2193 y^11+2010 y^12+975 y^13+630 y^14+210 y^15+30 y^16) q^12+(9476+3/y^17+156/y^16+456/y^15+786/y^14+1593/y^13+2060/y^12+3105/y^11+3510/y^10+5460/y^9+5358/y^8+7008/y^7+7216/y^6+8475/y^5+8736/y^4+10061/y^3+9201/y^2+11025/y+10800 y+9270 y^2+10250 y^3+8331 y^4+9006 y^5+7216 y^6+6831 y^7+5436 y^8+5046 y^9+3666 y^10+3351 y^11+2060 y^12+1410 y^13+870 y^14+465 y^15+120 y^16+15 y^17) q^13+(13256+5/y^18+78/y^17+390/y^16+836/y^15+1575/y^14+2193/y^13+3260/y^12+4425/y^11+5820/y^10+5985/y^9+8658/y^8+9006/y^7+9755/y^6+11151/y^5+13290/y^4+10737/y^3+13890/y^2+12903/y+13185 y+14070 y^2+11115 y^3+13170 y^4+11025 y^5+9755 y^6+8475 y^7+8760 y^8+5715 y^9+6135 y^10+4320 y^11+3260 y^12+2430 y^13+1710 y^14+620 y^15+420 y^16+105 y^17+5 y^18) q^14+(15360+60/y^18+261/y^17+576/y^16+1530/y^15+1926/y^14+3351/y^13+4230/y^12+5715/y^11+5970/y^10+9270/y^9+8331/y^8+11025/y^7+11880/y^6+13320/y^5+12366/y^4+16380/y^3+13521/y^2+15681/y+15480 y+13410 y^2+16380 y^3+12276 y^4+12903 y^5+11880 y^6+11151 y^7+8736 y^8+9270 y^9+6123 y^10+5616 y^11+4230 y^12+3105 y^13+1980 y^14+1530 y^15+645 y^16+240 y^17+60 y^18) q^15+(21055+15/y^19+211/y^18+600/y^17+1233/y^16+2120/y^15+3543/y^14+4320/y^13+6326/y^12+7425/y^11+9840/y^10+10250/y^9+13170/y^8+12903/y^7+16521/y^6+15831/y^5+18240/y^4+17685/y^3+20685/y^2+18306/y+18348 y+20790 y^2+16821 y^3+18648 y^4+15681 y^5+16521 y^6+13320 y^7+13290 y^8+10061 y^9+10176 y^10+7008 y^11+6326 y^12+4425 y^13+3570 y^14+1895 y^15+1365 y^16+615 y^17+211 y^18+3 y^19) q^16+(16612+105/y^19+316/y^18+1056/y^17+1506/y^16+2522/y^15+3666/y^14+5616/y^13+5576/y^12+9015/y^11+9270/y^10+11115/y^9+12276/y^8+15681/y^7+12892/y^6+17970/y^5+16389/y^4+18646/y^3+18516/y^2+21405/y+20643 y+18570 y^2+18106 y^3+17091 y^4+18306 y^5+12892 y^6+15831 y^7+12366 y^8+10737 y^9+9201 y^10+9006 y^11+5576 y^12+5715 y^13+3510 y^14+2630 y^15+1620 y^16+945 y^17+316 y^18+78 y^19+3 y^20) q^17+(31050+30/y^20+240/y^19+900/y^18+1653/y^17+2970/y^16+4320/y^15+6135/y^14+7008/y^13+11070/y^12+10800/y^11+14070/y^10+16380/y^9+18648/y^8+18306/y^7+24300/y^6+21264/y^5+25356/y^4+25920/y^3+25875/y^2+24231/y+24651 y+26820 y^2+25920 y^3+25575 y^4+21405 y^5+24300 y^6+17970 y^7+18240 y^8+16380 y^9+13890 y^10+11025 y^11+11070 y^12+7425 y^13+5820 y^14+4320 y^15+2970 y^16+1593 y^17+900 y^18+261 y^19+63 y^20) q^18+(24976+10/y^21+120/y^20+615/y^19+1076/y^18+2241/y^17+3213/y^16+5046/y^15+6123/y^14+9006/y^13+9476/y^12+13185/y^11+13410/y^10+16821/y^9+17091/y^8+21405/y^7+20080/y^6+25326/y^5+22440/y^4+26590/y^3+23739/y^2+28335/y+28005 y+24450 y^2+27031 y^3+22878 y^4+24231 y^5+20080 y^6+21264 y^7+16389 y^8+17685 y^9+13521 y^10+12903 y^11+9476 y^12+9015 y^13+5970 y^14+5460 y^15+3120 y^16+2193 y^17+1076 y^18+600 y^19+156 y^20+y^21) q^19+(32120+85/y^21+420/y^20+945/y^19+1996/y^18+3240/y^17+5586/y^16+5715/y^15+10176/y^14+11025/y^13+13256/y^12+15480/y^11+20790/y^10+18106/y^9+25575/y^8+24231/y^7+27536/y^6+28140/y^5+33630/y^4+28162/y^3+36711/y^2+32496/y+32166 y+36690 y^2+26326 y^3+33246 y^4+28335 y^5+27536 y^6+25326 y^7+25356 y^8+18646 y^9+20685 y^10+15681 y^11+13256 y^12+10800 y^13+9840 y^14+5985 y^15+5325 y^16+3351 y^17+1996 y^18+1056 y^19+390 y^20+31 y^21) q^20,
(30+1/y^5+15/y^3+5/y^2+30/y+10 y+30 y^2+5 y^4) q^(10/9)+(105+3/y^6+26/y^5+18/y^4+105/y^3+70/y^2+105/y+95 y+105 y^2+45 y^3+60 y^4+15 y^5+3 y^6+y^7) q^(19/9)+(345+5/y^8+15/y^7+63/y^6+150/y^5+168/y^4+210/y^3+295/y^2+330/y+295 y+315 y^2+210 y^3+210 y^4+108 y^5+63 y^6+26 y^7) q^(28/9)+(540+60/y^8+108/y^7+171/y^6+251/y^5+366/y^4+513/y^3+500/y^2+540/y+665 y+450 y^2+525 y^3+300 y^4+273 y^5+171 y^6+150 y^7+18 y^8+15 y^9) q^(37/9)+(1170+30/y^10+45/y^9+210/y^8+273/y^7+495/y^6+606/y^5+900/y^4+723/y^3+1205/y^2+1065/y+985 y+990 y^2+945 y^3+836 y^4+666 y^5+495 y^6+251 y^7+168 y^8+105 y^9+5 y^10) q^(46/9)+(1440+10/y^11+105/y^10+210/y^9+300/y^8+666/y^7+756/y^6+995/y^5+1176/y^4+1416/y^3+1350/y^2+1530/y+1790 y+1305 y^2+1485 y^3+1056 y^4+1020 y^5+756 y^6+606 y^7+366 y^8+210 y^9+70 y^10+30 y^11) q^(55/9)+(2745+30/y^12+95/y^11+315/y^10+525/y^9+836/y^8+1020/y^7+1533/y^6+1650/y^5+2178/y^4+1980/y^3+2626/y^2+2520/y+2495 y+2610 y^2+2145 y^3+1970 y^4+1701 y^5+1533 y^6+995 y^7+900 y^8+513 y^9+295 y^10+105 y^11+30 y^12) q^(64/9)+(2940+30/y^13+105/y^12+295/y^11+450/y^10+945/y^9+1056/y^8+1701/y^7+1731/y^6+2112/y^5+2361/y^4+3186/y^3+2966/y^2+3210/y+3100 y+2805 y^2+3060 y^3+2486 y^4+2328 y^5+1731 y^6+1650 y^7+1176 y^8+723 y^9+500 y^10+330 y^11+105 y^12+10 y^13) q^(73/9)+(5100+5/y^14+105/y^13+345/y^12+665/y^11+990/y^10+1485/y^9+1970/y^8+2328/y^7+3210/y^6+3660/y^5+4185/y^4+4023/y^3+4420/y^2+4515/y+4330 y+4815 y^2+3978 y^3+4266 y^4+3396 y^5+3210 y^6+2112 y^7+2178 y^8+1416 y^9+1205 y^10+540 y^11+345 y^12+95 y^13+30 y^14) q^(82/9)+(5145+15/y^15+70/y^14+330/y^13+540/y^12+985/y^11+1305/y^10+2145/y^9+2486/y^8+3396/y^7+3438/y^6+4481/y^5+4218/y^4+5406/y^3+4776/y^2+5835/y+6015 y+5040 y^2+5118 y^3+4220 y^4+4410 y^5+3438 y^6+3660 y^7+2361 y^8+1980 y^9+1350 y^10+1065 y^11+540 y^12+295 y^13+105 y^14) q^(91/9)+(8370+105/y^15+295/y^14+540/y^13+1170/y^12+1790/y^11+2610/y^10+3060/y^9+4266/y^8+4410/y^7+5991/y^6+5660/y^5+7026/y^4+6915/y^3+8451/y^2+7545/y+7030 y+8400 y^2+6576 y^3+7520 y^4+5718 y^5+5991 y^6+4481 y^7+4185 y^8+3186 y^9+2626 y^10+1530 y^11+1170 y^12+665 y^13+315 y^14+45 y^15+5 y^16) q^(100/9)+(8070+1/y^17+18/y^16+210/y^15+500/y^14+1065/y^13+1440/y^12+2495/y^11+2805/y^10+3978/y^9+4220/y^8+5718/y^7+5661/y^6+7725/y^5+6711/y^4+8808/y^3+7420/y^2+9123/y+9090 y+7890 y^2+8415 y^3+7082 y^4+7326 y^5+5661 y^6+5660 y^7+4218 y^8+4023 y^9+2966 y^10+2520 y^11+1440 y^12+985 y^13+450 y^14+210 y^15+60 y^16) q^(109/9)+(12600+26/y^17+168/y^16+513/y^15+1205/y^14+1530/y^13+2745/y^12+3100/y^11+4815/y^10+5118/y^9+7520/y^8+7326/y^7+8865/y^6+9086/y^5+10830/y^4+10641/y^3+11815/y^2+10863/y+11285 y+12015 y^2+10521 y^3+10770 y^4+9096 y^5+8865 y^6+7725 y^7+7026 y^8+5406 y^9+4420 y^10+3210 y^11+2745 y^12+1790 y^13+990 y^14+525 y^15+210 y^16+15 y^17) q^(118/9)+(11790+3/y^18+150/y^17+366/y^16+723/y^15+1350/y^14+2520/y^13+2940/y^12+4330/y^11+5040/y^10+6576/y^9+7082/y^8+9096/y^7+9006/y^6+10912/y^5+10626/y^4+12291/y^3+11672/y^2+13506/y+12930 y+11388 y^2+12453 y^3+10796 y^4+10905 y^5+9006 y^6+9086 y^7+6711 y^8+6915 y^9+4776 y^10+4515 y^11+2940 y^12+2495 y^13+1305 y^14+945 y^15+300 y^16+108 y^17+3 y^18) q^(127/9)+(17910+63/y^18+251/y^17+900/y^16+1416/y^15+2626/y^14+3210/y^13+5100/y^12+6015/y^11+8400/y^10+8415/y^9+10770/y^8+10905/y^7+14265/y^6+13715/y^5+16200/y^4+14865/y^3+17635/y^2+15915/y+16030 y+17778 y^2+14931 y^3+16200 y^4+13326 y^5+14265 y^6+10912 y^7+10830 y^8+8808 y^9+8451 y^10+5835 y^11+5100 y^12+3100 y^13+2610 y^14+1485 y^15+836 y^16+273 y^17+63 y^18+y^19) q^(136/9)+(16380+15/y^19+171/y^18+606/y^17+1176/y^16+1980/y^15+2966/y^14+4515/y^13+5145/y^12+7030/y^11+7890/y^10+10521/y^9+10796/y^8+13326/y^7+13146/y^6+15690/y^5+15111/y^4+17721/y^3+16016/y^2+18726/y+18845 y+15876 y^2+17970 y^3+14250 y^4+16155 y^5+13146 y^6+13715 y^7+10626 y^8+10641 y^9+7420 y^10+7545 y^11+5145 y^12+4330 y^13+2805 y^14+2145 y^15+1056 y^16+666 y^17+171 y^18+26 y^19) q^(145/9)+(24540+5/y^20+108/y^19+495/y^18+995/y^17+2178/y^16+3186/y^15+4420/y^14+5835/y^13+8370/y^12+9090/y^11+12015/y^10+12453/y^9+16200/y^8+16155/y^7+18765/y^6+18551/y^5+22095/y^4+20700/y^3+24050/y^2+21198/y+21620 y+23085 y^2+21033 y^3+22216 y^4+19071 y^5+18765 y^6+15690 y^7+16200 y^8+12291 y^9+11815 y^10+9123 y^11+8370 y^12+6015 y^13+4815 y^14+3060 y^15+1970 y^16+1020 y^17+495 y^18+150 y^19) q^(154/9)+(22023+60/y^20+273/y^19+756/y^18+1650/y^17+2361/y^16+4023/y^15+4776/y^14+7545/y^13+8070/y^12+11285/y^11+11388/y^10+14931/y^9+14250/y^8+19071/y^7+17319/y^6+21785/y^5+19854/y^4+23121/y^3+21710/y^2+25161/y+25720 y+21321 y^2+24006 y^3+19892 y^4+21510 y^5+17319 y^6+18551 y^7+15111 y^8+14865 y^9+11672 y^10+10863 y^11+8070 y^12+7030 y^13+5040 y^14+3978 y^15+2486 y^16+1701 y^17+756 y^18+251 y^19+18 y^20) q^(163/9)+(32208+210/y^20+666/y^19+1533/y^18+2112/y^17+4185/y^16+5406/y^15+8451/y^14+9123/y^13+12600/y^12+12930/y^11+17778/y^10+17970/y^9+22216/y^8+21510/y^7+27501/y^6+23665/y^5+30066/y^4+27075/y^3+32456/y^2+28590/y+29390 y+32088 y^2+27201 y^3+29010 y^4+24129 y^5+27501 y^6+21785 y^7+22095 y^8+17721 y^9+17635 y^10+13506 y^11+12600 y^12+9090 y^13+8400 y^14+5118 y^15+4266 y^16+2328 y^17+1533 y^18+606 y^19+168 y^20+15 y^21) q^(172/9),
(30+5/y^4+30/y^2+10/y+30 y+5 y^2+15 y^3+y^5) q^(10/9)+(105+1/y^7+3/y^6+15/y^5+60/y^4+45/y^3+105/y^2+95/y+105 y+70 y^2+105 y^3+18 y^4+26 y^5+3 y^6) q^(19/9)+(345+26/y^7+63/y^6+108/y^5+210/y^4+210/y^3+315/y^2+295/y+330 y+295 y^2+210 y^3+168 y^4+150 y^5+63 y^6+15 y^7+5 y^8) q^(28/9)+(540+15/y^9+18/y^8+150/y^7+171/y^6+273/y^5+300/y^4+525/y^3+450/y^2+665/y+540 y+500 y^2+513 y^3+366 y^4+251 y^5+171 y^6+108 y^7+60 y^8) q^(37/9)+(1170+5/y^10+105/y^9+168/y^8+251/y^7+495/y^6+666/y^5+836/y^4+945/y^3+990/y^2+985/y+1065 y+1205 y^2+723 y^3+900 y^4+606 y^5+495 y^6+273 y^7+210 y^8+45 y^9+30 y^10) q^(46/9)+(1440+30/y^11+70/y^10+210/y^9+366/y^8+606/y^7+756/y^6+1020/y^5+1056/y^4+1485/y^3+1305/y^2+1790/y+1530 y+1350 y^2+1416 y^3+1176 y^4+995 y^5+756 y^6+666 y^7+300 y^8+210 y^9+105 y^10+10 y^11) q^(55/9)+(2745+30/y^12+105/y^11+295/y^10+513/y^9+900/y^8+995/y^7+1533/y^6+1701/y^5+1970/y^4+2145/y^3+2610/y^2+2495/y+2520 y+2626 y^2+1980 y^3+2178 y^4+1650 y^5+1533 y^6+1020 y^7+836 y^8+525 y^9+315 y^10+95 y^11+30 y^12) q^(64/9)+(2940+10/y^13+105/y^12+330/y^11+500/y^10+723/y^9+1176/y^8+1650/y^7+1731/y^6+2328/y^5+2486/y^4+3060/y^3+2805/y^2+3100/y+3210 y+2966 y^2+3186 y^3+2361 y^4+2112 y^5+1731 y^6+1701 y^7+1056 y^8+945 y^9+450 y^10+295 y^11+105 y^12+30 y^13) q^(73/9)+(5100+30/y^14+95/y^13+345/y^12+540/y^11+1205/y^10+1416/y^9+2178/y^8+2112/y^7+3210/y^6+3396/y^5+4266/y^4+3978/y^3+4815/y^2+4330/y+4515 y+4420 y^2+4023 y^3+4185 y^4+3660 y^5+3210 y^6+2328 y^7+1970 y^8+1485 y^9+990 y^10+665 y^11+345 y^12+105 y^13+5 y^14) q^(82/9)+(5145+105/y^14+295/y^13+540/y^12+1065/y^11+1350/y^10+1980/y^9+2361/y^8+3660/y^7+3438/y^6+4410/y^5+4220/y^4+5118/y^3+5040/y^2+6015/y+5835 y+4776 y^2+5406 y^3+4218 y^4+4481 y^5+3438 y^6+3396 y^7+2486 y^8+2145 y^9+1305 y^10+985 y^11+540 y^12+330 y^13+70 y^14+15 y^15) q^(91/9)+(8370+5/y^16+45/y^15+315/y^14+665/y^13+1170/y^12+1530/y^11+2626/y^10+3186/y^9+4185/y^8+4481/y^7+5991/y^6+5718/y^5+7520/y^4+6576/y^3+8400/y^2+7030/y+7545 y+8451 y^2+6915 y^3+7026 y^4+5660 y^5+5991 y^6+4410 y^7+4266 y^8+3060 y^9+2610 y^10+1790 y^11+1170 y^12+540 y^13+295 y^14+105 y^15) q^(100/9)+(8070+60/y^16+210/y^15+450/y^14+985/y^13+1440/y^12+2520/y^11+2966/y^10+4023/y^9+4218/y^8+5660/y^7+5661/y^6+7326/y^5+7082/y^4+8415/y^3+7890/y^2+9090/y+9123 y+7420 y^2+8808 y^3+6711 y^4+7725 y^5+5661 y^6+5718 y^7+4220 y^8+3978 y^9+2805 y^10+2495 y^11+1440 y^12+1065 y^13+500 y^14+210 y^15+18 y^16+y^17) q^(109/9)+(12600+15/y^17+210/y^16+525/y^15+990/y^14+1790/y^13+2745/y^12+3210/y^11+4420/y^10+5406/y^9+7026/y^8+7725/y^7+8865/y^6+9096/y^5+10770/y^4+10521/y^3+12015/y^2+11285/y+10863 y+11815 y^2+10641 y^3+10830 y^4+9086 y^5+8865 y^6+7326 y^7+7520 y^8+5118 y^9+4815 y^10+3100 y^11+2745 y^12+1530 y^13+1205 y^14+513 y^15+168 y^16+26 y^17) q^(118/9)+(11790+3/y^18+108/y^17+300/y^16+945/y^15+1305/y^14+2495/y^13+2940/y^12+4515/y^11+4776/y^10+6915/y^9+6711/y^8+9086/y^7+9006/y^6+10905/y^5+10796/y^4+12453/y^3+11388/y^2+12930/y+13506 y+11672 y^2+12291 y^3+10626 y^4+10912 y^5+9006 y^6+9096 y^7+7082 y^8+6576 y^9+5040 y^10+4330 y^11+2940 y^12+2520 y^13+1350 y^14+723 y^15+366 y^16+150 y^17+3 y^18) q^(127/9)+(17910+1/y^19+63/y^18+273/y^17+836/y^16+1485/y^15+2610/y^14+3100/y^13+5100/y^12+5835/y^11+8451/y^10+8808/y^9+10830/y^8+10912/y^7+14265/y^6+13326/y^5+16200/y^4+14931/y^3+17778/y^2+16030/y+15915 y+17635 y^2+14865 y^3+16200 y^4+13715 y^5+14265 y^6+10905 y^7+10770 y^8+8415 y^9+8400 y^10+6015 y^11+5100 y^12+3210 y^13+2626 y^14+1416 y^15+900 y^16+251 y^17+63 y^18) q^(136/9)+(16380+26/y^19+171/y^18+666/y^17+1056/y^16+2145/y^15+2805/y^14+4330/y^13+5145/y^12+7545/y^11+7420/y^10+10641/y^9+10626/y^8+13715/y^7+13146/y^6+16155/y^5+14250/y^4+17970/y^3+15876/y^2+18845/y+18726 y+16016 y^2+17721 y^3+15111 y^4+15690 y^5+13146 y^6+13326 y^7+10796 y^8+10521 y^9+7890 y^10+7030 y^11+5145 y^12+4515 y^13+2966 y^14+1980 y^15+1176 y^16+606 y^17+171 y^18+15 y^19) q^(145/9)+(24540+150/y^19+495/y^18+1020/y^17+1970/y^16+3060/y^15+4815/y^14+6015/y^13+8370/y^12+9123/y^11+11815/y^10+12291/y^9+16200/y^8+15690/y^7+18765/y^6+19071/y^5+22216/y^4+21033/y^3+23085/y^2+21620/y+21198 y+24050 y^2+20700 y^3+22095 y^4+18551 y^5+18765 y^6+16155 y^7+16200 y^8+12453 y^9+12015 y^10+9090 y^11+8370 y^12+5835 y^13+4420 y^14+3186 y^15+2178 y^16+995 y^17+495 y^18+108 y^19+5 y^20) q^(154/9)+(22023+18/y^20+251/y^19+756/y^18+1701/y^17+2486/y^16+3978/y^15+5040/y^14+7030/y^13+8070/y^12+10863/y^11+11672/y^10+14865/y^9+15111/y^8+18551/y^7+17319/y^6+21510/y^5+19892/y^4+24006/y^3+21321/y^2+25720/y+25161 y+21710 y^2+23121 y^3+19854 y^4+21785 y^5+17319 y^6+19071 y^7+14250 y^8+14931 y^9+11388 y^10+11285 y^11+8070 y^12+7545 y^13+4776 y^14+4023 y^15+2361 y^16+1650 y^17+756 y^18+273 y^19+60 y^20) q^(163/9)+(32208+15/y^21+168/y^20+606/y^19+1533/y^18+2328/y^17+4266/y^16+5118/y^15+8400/y^14+9090/y^13+12600/y^12+13506/y^11+17635/y^10+17721/y^9+22095/y^8+21785/y^7+27501/y^6+24129/y^5+29010/y^4+27201/y^3+32088/y^2+29390/y+28590 y+32456 y^2+27075 y^3+30066 y^4+23665 y^5+27501 y^6+21510 y^7+22216 y^8+17970 y^9+17778 y^10+12930 y^11+12600 y^12+9123 y^13+8451 y^14+5406 y^15+4185 y^16+2112 y^17+1533 y^18+666 y^19+210 y^20) q^(172/9),
(10+10/y^3+30/y+15 y+15 y^2+y^3+3 y^4) q+(90+5/y^6+15/y^5+30/y^4+85/y^3+60/y^2+105/y+105 y+105 y^2+31 y^3+63 y^4+3 y^5+5 y^6) q^2+(270+3/y^8+3/y^7+60/y^6+105/y^5+120/y^4+210/y^3+210/y^2+315/y+240 y+213 y^2+210 y^3+156 y^4+78 y^5+60 y^6+15 y^7) q^3+(665+1/y^9+63/y^8+78/y^7+211/y^6+240/y^5+420/y^4+465/y^3+630/y^2+465/y+615 y+573 y^2+456 y^3+390 y^4+261 y^5+211 y^6+105 y^7+30 y^8+10 y^9) q^4+(820+15/y^10+31/y^9+156/y^8+261/y^7+316/y^6+615/y^5+645/y^4+620/y^3+870/y^2+975/y+945 y+786 y^2+836 y^3+576 y^4+600 y^5+316 y^6+240 y^7+120 y^8+85 y^9) q^5+(2010+15/y^11+105/y^10+210/y^9+390/y^8+600/y^7+900/y^6+945/y^5+1365/y^4+1530/y^3+1710/y^2+1410/y+1593 y+1575 y^2+1530 y^3+1233 y^4+1056 y^5+900 y^6+615 y^7+420 y^8+210 y^9+60 y^10+30 y^11) q^6+(2060+10/y^12+105/y^11+213/y^10+456/y^9+576/y^8+1056/y^7+1076/y^6+1593/y^5+1620/y^4+1895/y^3+1980/y^2+2430/y+2193 y+1926 y^2+2120 y^3+1506 y^4+1653 y^5+1076 y^6+945 y^7+645 y^8+465 y^9+210 y^10+105 y^11+10 y^12) q^7+(3260+30/y^13+90/y^12+240/y^11+573/y^10+836/y^9+1233/y^8+1653/y^7+1996/y^6+2193/y^5+2970/y^4+2630/y^3+3570/y^2+3105/y+3351 y+3543 y^2+2522 y^3+2970 y^4+2241 y^5+1996 y^6+1593 y^7+1365 y^8+620 y^9+630 y^10+315 y^11+90 y^12+15 y^13) q^8+(4230+105/y^13+270/y^12+615/y^11+786/y^10+1530/y^9+1506/y^8+2241/y^7+2700/y^6+3351/y^5+3120/y^4+4320/y^3+3510/y^2+4425/y+4320 y+3666 y^2+4320 y^3+3213 y^4+3240 y^5+2700 y^6+2193 y^7+1620 y^8+1530 y^9+870 y^10+465 y^11+270 y^12+105 y^13+15 y^14) q^9+(6326+10/y^15+60/y^14+315/y^13+665/y^12+945/y^11+1575/y^10+2120/y^9+2970/y^8+3240/y^7+4215/y^6+4320/y^5+5325/y^4+5460/y^3+5820/y^2+5715/y+5616 y+6135 y^2+5046 y^3+5586 y^4+4263 y^5+4215 y^6+3351 y^7+2970 y^8+1895 y^9+1710 y^10+975 y^11+665 y^12+240 y^13+105 y^14+y^15) q^10+(5576+85/y^15+210/y^14+465/y^13+820/y^12+1593/y^11+1926/y^10+2522/y^9+3213/y^8+4263/y^7+3892/y^6+5616/y^5+5358/y^4+5985/y^3+5970/y^2+7425/y+7008 y+6123 y^2+5715 y^3+5436 y^4+5661 y^5+3892 y^6+4320 y^7+3120 y^8+2630 y^9+1980 y^10+1410 y^11+820 y^12+615 y^13+213 y^14+31 y^15+3 y^16) q^11+(11070+30/y^16+210/y^15+630/y^14+975/y^13+2010/y^12+2193/y^11+3543/y^10+4320/y^9+5586/y^8+5661/y^7+8220/y^6+7008/y^5+8658/y^4+9270/y^3+9840/y^2+9015/y+9006 y+10176 y^2+9270 y^3+8760 y^4+6831 y^5+8220 y^6+5616 y^7+5325 y^8+4320 y^9+3570 y^10+2430 y^11+2010 y^12+945 y^13+573 y^14+210 y^15+63 y^16) q^12+(9476+15/y^17+120/y^16+465/y^15+870/y^14+1410/y^13+2060/y^12+3351/y^11+3666/y^10+5046/y^9+5436/y^8+6831/y^7+7216/y^6+9006/y^5+8331/y^4+10250/y^3+9270/y^2+10800/y+11025 y+9201 y^2+10061 y^3+8736 y^4+8475 y^5+7216 y^6+7008 y^7+5358 y^8+5460 y^9+3510 y^10+3105 y^11+2060 y^12+1593 y^13+786 y^14+456 y^15+156 y^16+3 y^17) q^13+(13256+5/y^18+105/y^17+420/y^16+620/y^15+1710/y^14+2430/y^13+3260/y^12+4320/y^11+6135/y^10+5715/y^9+8760/y^8+8475/y^7+9755/y^6+11025/y^5+13170/y^4+11115/y^3+14070/y^2+13185/y+12903 y+13890 y^2+10737 y^3+13290 y^4+11151 y^5+9755 y^6+9006 y^7+8658 y^8+5985 y^9+5820 y^10+4425 y^11+3260 y^12+2193 y^13+1575 y^14+836 y^15+390 y^16+78 y^17+5 y^18) q^14+(15360+60/y^18+240/y^17+645/y^16+1530/y^15+1980/y^14+3105/y^13+4230/y^12+5616/y^11+6123/y^10+9270/y^9+8736/y^8+11151/y^7+11880/y^6+12903/y^5+12276/y^4+16380/y^3+13410/y^2+15480/y+15681 y+13521 y^2+16380 y^3+12366 y^4+13320 y^5+11880 y^6+11025 y^7+8331 y^8+9270 y^9+5970 y^10+5715 y^11+4230 y^12+3351 y^13+1926 y^14+1530 y^15+576 y^16+261 y^17+60 y^18) q^15+(21055+3/y^19+211/y^18+615/y^17+1365/y^16+1895/y^15+3570/y^14+4425/y^13+6326/y^12+7008/y^11+10176/y^10+10061/y^9+13290/y^8+13320/y^7+16521/y^6+15681/y^5+18648/y^4+16821/y^3+20790/y^2+18348/y+18306 y+20685 y^2+17685 y^3+18240 y^4+15831 y^5+16521 y^6+12903 y^7+13170 y^8+10250 y^9+9840 y^10+7425 y^11+6326 y^12+4320 y^13+3543 y^14+2120 y^15+1233 y^16+600 y^17+211 y^18+15 y^19) q^16+(16612+3/y^20+78/y^19+316/y^18+945/y^17+1620/y^16+2630/y^15+3510/y^14+5715/y^13+5576/y^12+9006/y^11+9201/y^10+10737/y^9+12366/y^8+15831/y^7+12892/y^6+18306/y^5+17091/y^4+18106/y^3+18570/y^2+20643/y+21405 y+18516 y^2+18646 y^3+16389 y^4+17970 y^5+12892 y^6+15681 y^7+12276 y^8+11115 y^9+9270 y^10+9015 y^11+5576 y^12+5616 y^13+3666 y^14+2522 y^15+1506 y^16+1056 y^17+316 y^18+105 y^19) q^17+(31050+63/y^20+261/y^19+900/y^18+1593/y^17+2970/y^16+4320/y^15+5820/y^14+7425/y^13+11070/y^12+11025/y^11+13890/y^10+16380/y^9+18240/y^8+17970/y^7+24300/y^6+21405/y^5+25575/y^4+25920/y^3+26820/y^2+24651/y+24231 y+25875 y^2+25920 y^3+25356 y^4+21264 y^5+24300 y^6+18306 y^7+18648 y^8+16380 y^9+14070 y^10+10800 y^11+11070 y^12+7008 y^13+6135 y^14+4320 y^15+2970 y^16+1653 y^17+900 y^18+240 y^19+30 y^20) q^18+(24976+1/y^21+156/y^20+600/y^19+1076/y^18+2193/y^17+3120/y^16+5460/y^15+5970/y^14+9015/y^13+9476/y^12+12903/y^11+13521/y^10+17685/y^9+16389/y^8+21264/y^7+20080/y^6+24231/y^5+22878/y^4+27031/y^3+24450/y^2+28005/y+28335 y+23739 y^2+26590 y^3+22440 y^4+25326 y^5+20080 y^6+21405 y^7+17091 y^8+16821 y^9+13410 y^10+13185 y^11+9476 y^12+9006 y^13+6123 y^14+5046 y^15+3213 y^16+2241 y^17+1076 y^18+615 y^19+120 y^20+10 y^21) q^19+(32120+31/y^21+390/y^20+1056/y^19+1996/y^18+3351/y^17+5325/y^16+5985/y^15+9840/y^14+10800/y^13+13256/y^12+15681/y^11+20685/y^10+18646/y^9+25356/y^8+25326/y^7+27536/y^6+28335/y^5+33246/y^4+26326/y^3+36690/y^2+32166/y+32496 y+36711 y^2+28162 y^3+33630 y^4+28140 y^5+27536 y^6+24231 y^7+25575 y^8+18106 y^9+20790 y^10+15480 y^11+13256 y^12+11025 y^13+10176 y^14+5715 y^15+5586 y^16+3240 y^17+1996 y^18+945 y^19+420 y^20+85 y^21) q^20,
(15+10/y^2+5 y+3 y^2+3 y^3) q^(7/9)+(105+10/y^5+30/y^4+30/y^3+85/y^2+45/y+61 y+63 y^2+63 y^3+6 y^4+15 y^5) q^(16/9)+(210+15/y^7+15/y^6+85/y^5+105/y^4+135/y^3+210/y^2+210/y+236 y+171 y^2+156 y^3+86 y^4+105 y^5+15 y^6+10 y^7) q^(25/9)+(540+3/y^9+6/y^8+105/y^7+135/y^6+215/y^5+345/y^4+420/y^3+460/y^2+525/y+440 y+495 y^2+405 y^3+360 y^4+210 y^5+135 y^6+85 y^7+30 y^8) q^(34/9)+(738+3/y^10+63/y^9+86/y^8+210/y^7+315/y^6+515/y^5+540/y^4+750/y^3+600/y^2+945/y+996 y+756 y^2+651 y^3+536 y^4+513 y^5+315 y^6+215 y^7+105 y^8+30 y^9+10 y^10) q^(43/9)+(1533+5/y^11+63/y^10+156/y^9+360/y^8+513/y^7+825/y^6+740/y^5+1170/y^4+1290/y^3+1555/y^2+1485/y+1366 y+1533 y^2+1248 y^3+1296 y^4+723 y^5+825 y^6+515 y^7+345 y^8+135 y^9+85 y^10) q^(52/9)+(1866+15/y^12+61/y^11+171/y^10+405/y^9+536/y^8+723/y^7+1065/y^6+1560/y^5+1440/y^4+1845/y^3+1730/y^2+2145/y+2155 y+1731 y^2+1701 y^3+1600 y^4+1416 y^5+1065 y^6+740 y^7+540 y^8+420 y^9+210 y^10+45 y^11+15 y^12) q^(61/9)+(3450+105/y^12+236/y^11+495/y^10+651/y^9+1296/y^8+1416/y^7+2010/y^6+2065/y^5+2745/y^4+2790/y^3+3015/y^2+3060/y+3095 y+3210 y^2+2790 y^3+2665 y^4+1980 y^5+2010 y^6+1560 y^7+1170 y^8+750 y^9+460 y^10+210 y^11+105 y^12+5 y^13) q^(70/9)+(3681+10/y^14+45/y^13+210/y^12+440/y^11+756/y^10+1248/y^9+1600/y^8+1980/y^7+2268/y^6+2840/y^5+2940/y^4+3630/y^3+3660/y^2+3978/y+3822 y+3438 y^2+3618 y^3+2872 y^4+3186 y^5+2268 y^6+2065 y^7+1440 y^8+1290 y^9+600 y^10+525 y^11+210 y^12+61 y^13+3 y^14) q^(79/9)+(6138+85/y^14+210/y^13+540/y^12+996/y^11+1533/y^10+1701/y^9+2665/y^8+3186/y^7+4053/y^6+4130/y^5+5100/y^4+4755/y^3+6035/y^2+5118/y+5215 y+5991 y^2+5181 y^3+5100 y^4+4023 y^5+4053 y^6+2840 y^7+2745 y^8+1845 y^9+1555 y^10+945 y^11+540 y^12+236 y^13+63 y^14+3 y^15) q^(88/9)+(6006+30/y^15+210/y^14+525/y^13+738/y^12+1366/y^11+1731/y^10+2790/y^9+2872/y^8+4023/y^7+4041/y^6+5650/y^5+5145/y^4+6105/y^3+5750/y^2+6576/y+7311 y+5661 y^2+6246 y^3+4846 y^4+5406 y^5+4041 y^6+4130 y^7+2940 y^8+2790 y^9+1730 y^10+1485 y^11+738 y^12+440 y^13+171 y^14+63 y^15) q^(97/9)+(9870+30/y^16+135/y^15+460/y^14+945/y^13+1533/y^12+2155/y^11+3210/y^10+3618/y^9+5100/y^8+5406/y^7+6555/y^6+6530/y^5+8370/y^4+7920/y^3+9520/y^2+8415/y+8070 y+8865 y^2+7770 y^3+8205 y^4+6915 y^5+6555 y^6+5650 y^7+5100 y^8+3630 y^9+3015 y^10+2145 y^11+1533 y^12+996 y^13+495 y^14+156 y^15+6 y^16) q^(106/9)+(9288+10/y^17+105/y^16+420/y^15+600/y^14+1485/y^13+1866/y^12+3095/y^11+3438/y^10+5181/y^9+4846/y^8+6915/y^7+6606/y^6+8691/y^5+8070/y^4+9780/y^3+8900/y^2+10521/y+10150 y+9006 y^2+9981 y^3+8340 y^4+8808 y^5+6606 y^6+6530 y^7+5145 y^8+4755 y^9+3660 y^10+3060 y^11+1866 y^12+1366 y^13+756 y^14+405 y^15+86 y^16+15 y^17) q^(115/9)+(14346+85/y^17+345/y^16+750/y^15+1555/y^14+2145/y^13+3450/y^12+3822/y^11+5991/y^10+6246/y^9+8205/y^8+8808/y^7+10863/y^6+10626/y^5+12600/y^4+11670/y^3+13911/y^2+12453/y+12876 y+14265 y^2+11985 y^3+11986 y^4+10641 y^5+10863 y^6+8691 y^7+8370 y^8+6105 y^9+6035 y^10+3978 y^11+3450 y^12+2155 y^13+1533 y^14+651 y^15+360 y^16+105 y^17) q^(124/9)+(13086+15/y^18+215/y^17+540/y^16+1290/y^15+1730/y^14+3060/y^13+3681/y^12+5215/y^11+5661/y^10+7770/y^9+8340/y^8+10641/y^7+10086/y^6+12170/y^5+11790/y^4+14145/y^3+13116/y^2+14931/y+14827 y+13146 y^2+14556 y^3+11692 y^4+12291 y^5+10086 y^6+10626 y^7+8070 y^8+7920 y^9+5750 y^10+5118 y^11+3681 y^12+3095 y^13+1731 y^14+1248 y^15+536 y^16+210 y^17+15 y^18) q^(133/9)+(19680+15/y^19+135/y^18+515/y^17+1170/y^16+1845/y^15+3015/y^14+3978/y^13+6138/y^12+7311/y^11+8865/y^10+9981/y^9+11986/y^8+12291/y^7+15315/y^6+15126/y^5+17910/y^4+16920/y^3+18825/y^2+17970/y+17790 y+18765 y^2+16005 y^3+18710 y^4+14865 y^5+15315 y^6+12170 y^7+12600 y^8+9780 y^9+9520 y^10+6576 y^11+6138 y^12+3822 y^13+3210 y^14+1701 y^15+1296 y^16+513 y^17+135 y^18+10 y^19) q^(142/9)+(18201+105/y^19+315/y^18+740/y^17+1440/y^16+2790/y^15+3660/y^14+5118/y^13+6006/y^12+8070/y^11+9006/y^10+11985/y^9+11692/y^8+14865/y^7+14463/y^6+17576/y^5+16380/y^4+19935/y^3+17186/y^2+21033/y+20935 y+17319 y^2+19239 y^3+16040 y^4+17721 y^5+14463 y^6+15126 y^7+11790 y^8+11670 y^9+8900 y^10+8415 y^11+6006 y^12+5215 y^13+3438 y^14+2790 y^15+1600 y^16+723 y^17+315 y^18+85 y^19) q^(151/9)+(26640+6/y^20+210/y^19+825/y^18+1560/y^17+2745/y^16+3630/y^15+6035/y^14+6576/y^13+9870/y^12+10150/y^11+14265/y^10+14556/y^9+18710/y^8+17721/y^7+22386/y^6+20655/y^5+24540/y^4+22605/y^3+27331/y^2+24006/y+24436 y+27501 y^2+23001 y^3+25236 y^4+20700 y^5+22386 y^6+17576 y^7+17910 y^8+14145 y^9+13911 y^10+10521 y^11+9870 y^12+7311 y^13+5991 y^14+3618 y^15+2665 y^16+1416 y^17+825 y^18+215 y^19+30 y^20) q^(160/9)+(24216+3/y^21+86/y^20+513/y^19+1065/y^18+2065/y^17+2940/y^16+4755/y^15+5750/y^14+8415/y^13+9288/y^12+12876/y^11+13146/y^10+16005/y^9+16040/y^8+20700/y^7+19641/y^6+24195/y^5+22023/y^4+26385/y^3+23110/y^2+27201/y+26670 y+23565 y^2+26250 y^3+22330 y^4+23121 y^5+19641 y^6+20655 y^7+16380 y^8+16920 y^9+13116 y^10+12453 y^11+9288 y^12+8070 y^13+5661 y^14+5181 y^15+2872 y^16+1980 y^17+1065 y^18+515 y^19+105 y^20) q^(169/9)+(34860+63/y^21+360/y^20+723/y^19+2010/y^18+2840/y^17+5100/y^16+6105/y^15+9520/y^14+10521/y^13+14346/y^12+14827/y^11+18765/y^10+19239/y^9+25236/y^8+23121/y^7+28095/y^6+27422/y^5+32208/y^4+30165/y^3+32925/y^2+31455/y+31020 y+33975 y^2+29715 y^3+31740 y^4+27075 y^5+28095 y^6+24195 y^7+24540 y^8+19935 y^9+18825 y^10+14931 y^11+14346 y^12+10150 y^13+8865 y^14+6246 y^15+5100 y^16+3186 y^17+2010 y^18+740 y^19+345 y^20+30 y^21) q^(178/9),
(5/y+3 y+y^2) q^(4/9)+(18+10/y^4+30/y^3+15/y^2+60/y+63 y+26 y^2+15 y^3+15 y^4) q^(13/9)+(168+30/y^6+30/y^5+85/y^4+105/y^3+135/y^2+210/y+156 y+155 y^2+108 y^3+105 y^4+15 y^5+30 y^6) q^(22/9)+(366+15/y^8+15/y^7+105/y^6+135/y^5+220/y^4+330/y^3+315/y^2+291/y+405 y+306 y^2+273 y^3+210 y^4+145 y^5+105 y^6+30 y^7+10 y^8) q^(31/9)+(900+1/y^10+15/y^9+105/y^8+145/y^7+315/y^6+420/y^5+540/y^4+540/y^3+825/y^2+786/y+651 y+756 y^2+666 y^3+540 y^4+420 y^5+315 y^6+135 y^7+85 y^8+30 y^9) q^(40/9)+(1176+3/y^11+26/y^10+108/y^9+210/y^8+420/y^7+450/y^6+750/y^5+740/y^4+1065/y^3+1065/y^2+1055/y+1248 y+1070 y^2+1020 y^3+738 y^4+745 y^5+450 y^6+420 y^7+220 y^8+105 y^9+15 y^10+5 y^11) q^(49/9)+(2178+63/y^11+155/y^10+273/y^9+540/y^8+745/y^7+990/y^6+1290/y^5+1720/y^4+1530/y^3+2010/y^2+1821/y+1701 y+2055 y^2+1701 y^3+1533 y^4+1280 y^5+990 y^6+750 y^7+540 y^8+330 y^9+135 y^10+60 y^11) q^(58/9)+(2361+5/y^13+18/y^12+156/y^11+306/y^10+666/y^9+738/y^8+1280/y^7+1305/y^6+1845/y^5+1820/y^4+2520/y^3+2268/y^2+2711/y+2790 y+2032 y^2+2328 y^3+1866 y^4+2080 y^5+1305 y^6+1290 y^7+740 y^8+540 y^9+315 y^10+210 y^11+18 y^12+3 y^13) q^(67/9)+(4185+60/y^13+168/y^12+405/y^11+756/y^10+1020/y^9+1533/y^8+2080/y^7+2610/y^6+2790/y^5+3280/y^4+3210/y^3+4053/y^2+3770/y+3618 y+4125 y^2+3396 y^3+3450 y^4+2595 y^5+2610 y^6+1845 y^7+1720 y^8+1065 y^9+825 y^10+291 y^11+168 y^12+63 y^13+y^14) q^(76/9)+(4218+15/y^14+210/y^13+366/y^12+651/y^11+1070/y^10+1701/y^9+1866/y^8+2595/y^7+2805/y^6+3630/y^5+3830/y^4+4515/y^3+4041/y^2+4770/y+5181 y+4366 y^2+4410 y^3+3681 y^4+3531 y^5+2805 y^6+2790 y^7+1820 y^8+1530 y^9+1065 y^10+786 y^11+366 y^12+156 y^13+26 y^14) q^(85/9)+(7026+30/y^15+135/y^14+291/y^13+900/y^12+1248/y^11+2055/y^10+2328/y^9+3450/y^8+3531/y^7+4815/y^6+4755/y^5+5970/y^4+5835/y^3+6555/y^2+6792/y+6246 y+6340 y^2+5718 y^3+6138 y^4+4881 y^5+4815 y^6+3630 y^7+3280 y^8+2520 y^9+2010 y^10+1055 y^11+900 y^12+405 y^13+155 y^14+15 y^15) q^(94/9)+(6711+10/y^16+105/y^15+315/y^14+786/y^13+1176/y^12+1701/y^11+2032/y^10+3396/y^9+3681/y^8+4881/y^7+5040/y^6+6105/y^5+5940/y^4+7545/y^3+6606/y^2+7980/y+7770 y+6940 y^2+7326 y^3+6006 y^4+5980 y^5+5040 y^6+4755 y^7+3830 y^8+3210 y^9+2268 y^10+1821 y^11+1176 y^12+651 y^13+306 y^14+108 y^15+15 y^16) q^(103/9)+(10830+85/y^16+330/y^15+825/y^14+1055/y^13+2178/y^12+2790/y^11+4125/y^10+4410/y^9+6138/y^8+5980/y^7+8400/y^6+7920/y^5+10030/y^4+9123/y^3+10863/y^2+9486/y+9981 y+11026 y^2+9096 y^3+9870 y^4+7921 y^5+8400 y^6+6105 y^7+5970 y^8+4515 y^9+4053 y^10+2711 y^11+2178 y^12+1248 y^13+756 y^14+273 y^15+105 y^16) q^(112/9)+(10626+30/y^17+220/y^16+540/y^15+1065/y^14+1821/y^13+2361/y^12+3618/y^11+4366/y^10+5718/y^9+6006/y^8+7921/y^7+7890/y^6+9780/y^5+8960/y^4+10863/y^3+10086/y^2+12150/y+11985 y+9572 y^2+10905 y^3+9288 y^4+9946 y^5+7890 y^6+7920 y^7+5940 y^8+5835 y^9+4041 y^10+3770 y^11+2361 y^12+1701 y^13+1070 y^14+666 y^15+210 y^16+15 y^17) q^(121/9)+(16200+30/y^18+135/y^17+540/y^16+1065/y^15+2010/y^14+2711/y^13+4185/y^12+5181/y^11+6340/y^10+7326/y^9+9870/y^8+9946/y^7+12015/y^6+11670/y^5+14010/y^4+13506/y^3+15315/y^2+14450/y+14556 y+15525 y^2+13326 y^3+14346 y^4+11230 y^5+12015 y^6+9780 y^7+10030 y^8+7545 y^9+6555 y^10+4770 y^11+4185 y^12+2790 y^13+2055 y^14+1020 y^15+540 y^16+145 y^17+30 y^18) q^(130/9)+(15111+105/y^18+420/y^17+740/y^16+1530/y^15+2268/y^14+3770/y^13+4218/y^12+6246/y^11+6940/y^10+9096/y^9+9288/y^8+11230/y^7+11388/y^6+14145/y^5+13540/y^4+15915/y^3+14463/y^2+16246/y+16005 y+14610 y^2+16155 y^3+13086 y^4+14230 y^5+11388 y^6+11670 y^7+8960 y^8+9123 y^9+6606 y^10+6792 y^11+4218 y^12+3618 y^13+2032 y^14+1701 y^15+738 y^16+420 y^17+105 y^18) q^(139/9)+(22095+15/y^19+315/y^18+750/y^17+1720/y^16+2520/y^15+4053/y^14+4770/y^13+7026/y^12+7770/y^11+11026/y^10+10905/y^9+14346/y^8+14230/y^7+17778/y^6+16920/y^5+19860/y^4+18726/y^3+22386/y^2+19207/y+19239 y+22271 y^2+19071 y^3+19680 y^4+17357 y^5+17778 y^6+14145 y^7+14010 y^8+10863 y^9+10863 y^10+7980 y^11+7026 y^12+5181 y^13+4125 y^14+2328 y^15+1533 y^16+745 y^17+315 y^18+30 y^19) q^(148/9)+(19854+15/y^20+145/y^19+450/y^18+1290/y^17+1820/y^16+3210/y^15+4041/y^14+6792/y^13+6711/y^12+9981/y^11+9572/y^10+13326/y^9+13086/y^8+17357/y^7+15876/y^6+19935/y^5+17990/y^4+21198/y^3+19641/y^2+23000/y+23001 y+19310 y^2+21510 y^3+18201 y^4+19230 y^5+15876 y^6+16920 y^7+13540 y^8+13506 y^9+10086 y^10+9486 y^11+6711 y^12+6246 y^13+4366 y^14+3396 y^15+1866 y^16+1280 y^17+450 y^18+135 y^19+10 y^20) q^(157/9)+(30066+105/y^20+420/y^19+990/y^18+1845/y^17+3280/y^16+4515/y^15+6555/y^14+7980/y^13+10830/y^12+11985/y^11+15525/y^10+16155/y^9+19680/y^8+19230/y^7+23085/y^6+22605/y^5+27536/y^4+25161/y^3+28095/y^2+25255/y+26250 y+28070 y^2+24129 y^3+26640 y^4+23166 y^5+23085 y^6+19935 y^7+19860 y^8+15915 y^9+15315 y^10+12150 y^11+10830 y^12+7770 y^13+6340 y^14+4410 y^15+3450 y^16+2080 y^17+990 y^18+420 y^19+85 y^20) q^(166/9)+(26445+15/y^21+210/y^20+745/y^19+1305/y^18+2790/y^17+3830/y^16+5835/y^15+6606/y^14+9486/y^13+10626/y^12+14556/y^11+14610/y^10+19071/y^9+18201/y^8+23166/y^7+21321/y^6+26385/y^5+23856/y^4+28590/y^3+26136/y^2+30586/y+29715 y+25952 y^2+29361 y^3+24216 y^4+27300 y^5+21321 y^6+22605 y^7+17990 y^8+18726 y^9+14463 y^10+14450 y^11+10626 y^12+9981 y^13+6940 y^14+5718 y^15+3681 y^16+2595 y^17+1305 y^18+750 y^19+220 y^20+30 y^21) q^(175/9)},
{1+(40+25/y^2+25 y^2) q+(460+100/y^4+300/y^2+300 y^2+100 y^4) q^2+(1320+100/y^6+500/y^4+1200/y^2+1200 y^2+500 y^4+100 y^6) q^3+(3420+25/y^8+500/y^6+1825/y^4+2600/y^2+2600 y^2+1825 y^4+500 y^6+25 y^8) q^4+(6240+1/y^10+300/y^8+1825/y^6+3700/y^4+6300/y^2+6300 y^2+3700 y^4+1825 y^6+300 y^8+y^10) q^5+(12080+40/y^10+1200/y^8+3700/y^6+7550/y^4+9400/y^2+9400 y^2+7550 y^4+3700 y^6+1200 y^8+40 y^10) q^6+(16360+460/y^10+2600/y^8+7550/y^6+11500/y^4+17050/y^2+17050 y^2+11500 y^4+7550 y^6+2600 y^8+460 y^10) q^7+(27900+25/y^12+1320/y^10+6300/y^8+11500/y^6+21325/y^4+23700/y^2+23700 y^2+21325 y^4+11500 y^6+6300 y^8+1320 y^10+25 y^12) q^8+(36280+300/y^12+3420/y^10+9400/y^8+21325/y^6+26500/y^4+37300/y^2+37300 y^2+26500 y^4+21325 y^6+9400 y^8+3420 y^10+300 y^12) q^9+(55660+1200/y^12+6240/y^10+17050/y^8+26500/y^6+42000/y^4+45500/y^2+45500 y^2+42000 y^4+26500 y^6+17050 y^8+6240 y^10+1200 y^12) q^10+(63280+100/y^14+2600/y^12+12080/y^10+23700/y^8+42000/y^6+52900/y^4+70600/y^2+70600 y^2+52900 y^4+42000 y^6+23700 y^8+12080 y^10+2600 y^12+100 y^14) q^11+(97360+500/y^14+6300/y^12+16360/y^10+37300/y^8+52900/y^6+77400/y^4+78800/y^2+78800 y^2+77400 y^4+52900 y^6+37300 y^8+16360 y^10+6300 y^12+500 y^14) q^12+(105120+1825/y^14+9400/y^12+27900/y^10+45500/y^8+77400/y^6+87500/y^4+115425/y^2+115425 y^2+87500 y^4+77400 y^6+45500 y^8+27900 y^10+9400 y^12+1825 y^14) q^13+(147840+100/y^16+3700/y^14+17050/y^12+36280/y^10+70600/y^8+87500/y^6+129200/y^4+131100/y^2+131100 y^2+129200 y^4+87500 y^6+70600 y^8+36280 y^10+17050 y^12+3700 y^14+100 y^16) q^14+(173720+500/y^16+7550/y^14+23700/y^12+55660/y^10+78800/y^8+129200/y^6+137500/y^4+175750/y^2+175750 y^2+137500 y^4+129200 y^6+78800 y^8+55660 y^10+23700 y^12+7550 y^14+500 y^16) q^15+(223740+1825/y^16+11500/y^14+37300/y^12+63280/y^10+115425/y^8+137500/y^6+192300/y^4+189400/y^2+189400 y^2+192300 y^4+137500 y^6+115425 y^8+63280 y^10+37300 y^12+11500 y^14+1825 y^16) q^16+(234160+25/y^18+3700/y^16+21325/y^14+45500/y^12+97360/y^10+131100/y^8+192300/y^6+212100/y^4+270400/y^2+270400 y^2+212100 y^4+192300 y^6+131100 y^8+97360 y^10+45500 y^12+21325 y^14+3700 y^16+25 y^18) q^17+(324220+300/y^18+7550/y^16+26500/y^14+70600/y^12+105120/y^10+175750/y^8+212100/y^6+275900/y^4+271200/y^2+271200 y^2+275900 y^4+212100 y^6+175750 y^8+105120 y^10+70600 y^12+26500 y^14+7550 y^16+300 y^18) q^18+(326400+1200/y^18+11500/y^16+42000/y^14+78800/y^12+147840/y^10+189400/y^8+275900/y^6+290900/y^4+358600/y^2+358600 y^2+290900 y^4+275900 y^6+189400 y^8+147840 y^10+78800 y^12+42000 y^14+11500 y^16+1200 y^18) q^19+(453020+1/y^20+2600/y^18+21325/y^16+52900/y^14+115425/y^12+173720/y^10+270400/y^8+290900/y^6+403100/y^4+388100/y^2+388100 y^2+403100 y^4+290900 y^6+270400 y^8+173720 y^10+115425 y^12+52900 y^14+21325 y^16+2600 y^18+y^20) q^20,
(5/y+5 y) q^(9/20)+(50/y^3+130/y+130 y+50 y^3) q^(29/20)+(100/y^5+425/y^3+780/y+780 y+425 y^3+100 y^5) q^(49/20)+(50/y^7+500/y^5+1350/y^3+1880/y+1880 y+1350 y^3+500 y^5+50 y^7) q^(69/20)+(5/y^9+425/y^7+1825/y^5+3525/y^3+4660/y+4660 y+3525 y^3+1825 y^5+425 y^7+5 y^9) q^(89/20)+(130/y^9+1350/y^7+3700/y^5+6000/y^3+7900/y+7900 y+6000 y^3+3700 y^5+1350 y^7+130 y^9) q^(109/20)+(5/y^11+780/y^9+3525/y^7+7550/y^5+12100/y^3+14305/y+14305 y+12100 y^3+7550 y^5+3525 y^7+780 y^9+5 y^11) q^(129/20)+(130/y^11+1880/y^9+6000/y^7+11500/y^5+16550/y^3+19380/y+19380 y+16550 y^3+11500 y^5+6000 y^7+1880 y^9+130 y^11) q^(149/20)+(780/y^11+4660/y^9+12100/y^7+21325/y^5+28125/y^3+33360/y+33360 y+28125 y^3+21325 y^5+12100 y^7+4660 y^9+780 y^11) q^(169/20)+(50/y^13+1880/y^11+7900/y^9+16550/y^7+26500/y^5+36350/y^3+40130/y+40130 y+36350 y^3+26500 y^5+16550 y^7+7900 y^9+1880 y^11+50 y^13) q^(189/20)+(425/y^13+4660/y^11+14305/y^9+28125/y^7+42000/y^5+54125/y^3+61830/y+61830 y+54125 y^3+42000 y^5+28125 y^7+14305 y^9+4660 y^11+425 y^13) q^(209/20)+(1350/y^13+7900/y^11+19380/y^9+36350/y^7+52900/y^5+64100/y^3+73800/y+73800 y+64100 y^3+52900 y^5+36350 y^7+19380 y^9+7900 y^11+1350 y^13) q^(229/20)+(100/y^15+3525/y^13+14305/y^11+33360/y^9+54125/y^7+77400/y^5+98300/y^3+102960/y+102960 y+98300 y^3+77400 y^5+54125 y^7+33360 y^9+14305 y^11+3525 y^13+100 y^15) q^(249/20)+(500/y^15+6000/y^13+19380/y^11+40130/y^9+64100/y^7+87500/y^5+105600/y^3+115630/y+115630 y+105600 y^3+87500 y^5+64100 y^7+40130 y^9+19380 y^11+6000 y^13+500 y^15) q^(269/20)+(1825/y^15+12100/y^13+33360/y^11+61830/y^9+98300/y^7+129200/y^5+148800/y^3+170325/y+170325 y+148800 y^3+129200 y^5+98300 y^7+61830 y^9+33360 y^11+12100 y^13+1825 y^15) q^(289/20)+(50/y^17+3700/y^15+16550/y^13+40130/y^11+73800/y^9+105600/y^7+137500/y^5+168250/y^3+176160/y+176160 y+168250 y^3+137500 y^5+105600 y^7+73800 y^9+40130 y^11+16550 y^13+3700 y^15+50 y^17) q^(309/20)+(425/y^17+7550/y^15+28125/y^13+61830/y^11+102960/y^9+148800/y^7+192300/y^5+224925/y^3+238610/y+238610 y+224925 y^3+192300 y^5+148800 y^7+102960 y^9+61830 y^11+28125 y^13+7550 y^15+425 y^17) q^(329/20)+(1350/y^17+11500/y^15+36350/y^13+73800/y^11+115630/y^9+168250/y^7+212100/y^5+236300/y^3+262700/y+262700 y+236300 y^3+212100 y^5+168250 y^7+115630 y^9+73800 y^11+36350 y^13+11500 y^15+1350 y^17) q^(349/20)+(5/y^19+3525/y^17+21325/y^15+54125/y^13+102960/y^11+170325/y^9+224925/y^7+275900/y^5+327725/y^3+341880/y+341880 y+327725 y^3+275900 y^5+224925 y^7+170325 y^9+102960 y^11+54125 y^13+21325 y^15+3525 y^17+5 y^19) q^(369/20)+(130/y^19+6000/y^17+26500/y^15+64100/y^13+115630/y^11+176160/y^9+236300/y^7+290900/y^5+330000/y^3+350880/y+350880 y+330000 y^3+290900 y^5+236300 y^7+176160 y^9+115630 y^11+64100 y^13+26500 y^15+6000 y^17+130 y^19) q^(389/20),
(25+10/y^2+10 y^2) q^(4/5)+(300+50/y^4+225/y^2+225 y^2+50 y^4) q^(9/5)+(1200+50/y^6+425/y^4+860/y^2+860 y^2+425 y^4+50 y^6) q^(14/5)+(2600+10/y^8+425/y^6+1350/y^4+2585/y^2+2585 y^2+1350 y^4+425 y^6+10 y^8) q^(19/5)+(6300+225/y^8+1350/y^6+3525/y^4+4710/y^2+4710 y^2+3525 y^4+1350 y^6+225 y^8) q^(24/5)+(9400+25/y^10+860/y^8+3525/y^6+6000/y^4+9640/y^2+9640 y^2+6000 y^4+3525 y^6+860 y^8+25 y^10) q^(29/5)+(17050+300/y^10+2585/y^8+6000/y^6+12100/y^4+14320/y^2+14320 y^2+12100 y^4+6000 y^6+2585 y^8+300 y^10) q^(34/5)+(23700+10/y^12+1200/y^10+4710/y^8+12100/y^6+16550/y^4+23900/y^2+23900 y^2+16550 y^4+12100 y^6+4710 y^8+1200 y^10+10 y^12) q^(39/5)+(37300+225/y^12+2600/y^10+9640/y^8+16550/y^6+28125/y^4+30410/y^2+30410 y^2+28125 y^4+16550 y^6+9640 y^8+2600 y^10+225 y^12) q^(44/5)+(45500+860/y^12+6300/y^10+14320/y^8+28125/y^6+36350/y^4+50460/y^2+50460 y^2+36350 y^4+28125 y^6+14320 y^8+6300 y^10+860 y^12) q^(49/5)+(70600+50/y^14+2585/y^12+9400/y^10+23900/y^8+36350/y^6+54125/y^4+57260/y^2+57260 y^2+54125 y^4+36350 y^6+23900 y^8+9400 y^10+2585 y^12+50 y^14) q^(54/5)+(78800+425/y^14+4710/y^12+17050/y^10+30410/y^8+54125/y^6+64100/y^4+84350/y^2+84350 y^2+64100 y^4+54125 y^6+30410 y^8+17050 y^10+4710 y^12+425 y^14) q^(59/5)+(115425+1350/y^14+9640/y^12+23700/y^10+50460/y^8+64100/y^6+98300/y^4+100210/y^2+100210 y^2+98300 y^4+64100 y^6+50460 y^8+23700 y^10+9640 y^12+1350 y^14) q^(64/5)+(131100+50/y^16+3525/y^14+14320/y^12+37300/y^10+57260/y^8+98300/y^6+105600/y^4+137890/y^2+137890 y^2+105600 y^4+98300 y^6+57260 y^8+37300 y^10+14320 y^12+3525 y^14+50 y^16) q^(69/5)+(175750+425/y^16+6000/y^14+23900/y^12+45500/y^10+84350/y^8+105600/y^6+148800/y^4+149960/y^2+149960 y^2+148800 y^4+105600 y^6+84350 y^8+45500 y^10+23900 y^12+6000 y^14+425 y^16) q^(74/5)+(189400+1350/y^16+12100/y^14+30410/y^12+70600/y^10+100210/y^8+148800/y^6+168250/y^4+212920/y^2+212920 y^2+168250 y^4+148800 y^6+100210 y^8+70600 y^10+30410 y^12+12100 y^14+1350 y^16) q^(79/5)+(270400+10/y^18+3525/y^16+16550/y^14+50460/y^12+78800/y^10+137890/y^8+168250/y^6+224925/y^4+219810/y^2+219810 y^2+224925 y^4+168250 y^6+137890 y^8+78800 y^10+50460 y^12+16550 y^14+3525 y^16+10 y^18) q^(84/5)+(271200+225/y^18+6000/y^16+28125/y^14+57260/y^12+115425/y^10+149960/y^8+224925/y^6+236300/y^4+299700/y^2+299700 y^2+236300 y^4+224925 y^6+149960 y^8+115425 y^10+57260 y^12+28125 y^14+6000 y^16+225 y^18) q^(89/5)+(358600+860/y^18+12100/y^16+36350/y^14+84350/y^12+131100/y^10+212920/y^8+236300/y^6+327725/y^4+320920/y^2+320920 y^2+327725 y^4+236300 y^6+212920 y^8+131100 y^10+84350 y^12+36350 y^14+12100 y^16+860 y^18) q^(94/5)+(388100+2585/y^18+16550/y^16+54125/y^14+100210/y^12+175750/y^10+219810/y^8+327725/y^6+330000/y^4+407965/y^2+407965 y^2+330000 y^4+327725 y^6+219810 y^8+175750 y^10+100210 y^12+54125 y^14+16550 y^16+2585 y^18) q^(99/5),
(10/y^3+50/y+50 y+10 y^3) q^(21/20)+(25/y^5+225/y^3+425/y+425 y+225 y^3+25 y^5) q^(41/20)+(10/y^7+300/y^5+860/y^3+1350/y+1350 y+860 y^3+300 y^5+10 y^7) q^(61/20)+(225/y^7+1200/y^5+2585/y^3+3525/y+3525 y+2585 y^3+1200 y^5+225 y^7) q^(81/20)+(50/y^9+860/y^7+2600/y^5+4710/y^3+6000/y+6000 y+4710 y^3+2600 y^5+860 y^7+50 y^9) q^(101/20)+(425/y^9+2585/y^7+6300/y^5+9640/y^3+12100/y+12100 y+9640 y^3+6300 y^5+2585 y^7+425 y^9) q^(121/20)+(50/y^11+1350/y^9+4710/y^7+9400/y^5+14320/y^3+16550/y+16550 y+14320 y^3+9400 y^5+4710 y^7+1350 y^9+50 y^11) q^(141/20)+(425/y^11+3525/y^9+9640/y^7+17050/y^5+23900/y^3+28125/y+28125 y+23900 y^3+17050 y^5+9640 y^7+3525 y^9+425 y^11) q^(161/20)+(10/y^13+1350/y^11+6000/y^9+14320/y^7+23700/y^5+30410/y^3+36350/y+36350 y+30410 y^3+23700 y^5+14320 y^7+6000 y^9+1350 y^11+10 y^13) q^(181/20)+(225/y^13+3525/y^11+12100/y^9+23900/y^7+37300/y^5+50460/y^3+54125/y+54125 y+50460 y^3+37300 y^5+23900 y^7+12100 y^9+3525 y^11+225 y^13) q^(201/20)+(860/y^13+6000/y^11+16550/y^9+30410/y^7+45500/y^5+57260/y^3+64100/y+64100 y+57260 y^3+45500 y^5+30410 y^7+16550 y^9+6000 y^11+860 y^13) q^(221/20)+(25/y^15+2585/y^13+12100/y^11+28125/y^9+50460/y^7+70600/y^5+84350/y^3+98300/y+98300 y+84350 y^3+70600 y^5+50460 y^7+28125 y^9+12100 y^11+2585 y^13+25 y^15) q^(241/20)+(300/y^15+4710/y^13+16550/y^11+36350/y^9+57260/y^7+78800/y^5+100210/y^3+105600/y+105600 y+100210 y^3+78800 y^5+57260 y^7+36350 y^9+16550 y^11+4710 y^13+300 y^15) q^(261/20)+(1200/y^15+9640/y^13+28125/y^11+54125/y^9+84350/y^7+115425/y^5+137890/y^3+148800/y+148800 y+137890 y^3+115425 y^5+84350 y^7+54125 y^9+28125 y^11+9640 y^13+1200 y^15) q^(281/20)+(10/y^17+2600/y^15+14320/y^13+36350/y^11+64100/y^9+100210/y^7+131100/y^5+149960/y^3+168250/y+168250 y+149960 y^3+131100 y^5+100210 y^7+64100 y^9+36350 y^11+14320 y^13+2600 y^15+10 y^17) q^(301/20)+(225/y^17+6300/y^15+23900/y^13+54125/y^11+98300/y^9+137890/y^7+175750/y^5+212920/y^3+224925/y+224925 y+212920 y^3+175750 y^5+137890 y^7+98300 y^9+54125 y^11+23900 y^13+6300 y^15+225 y^17) q^(321/20)+(860/y^17+9400/y^15+30410/y^13+64100/y^11+105600/y^9+149960/y^7+189400/y^5+219810/y^3+236300/y+236300 y+219810 y^3+189400 y^5+149960 y^7+105600 y^9+64100 y^11+30410 y^13+9400 y^15+860 y^17) q^(341/20)+(2585/y^17+17050/y^15+50460/y^13+98300/y^11+148800/y^9+212920/y^7+270400/y^5+299700/y^3+327725/y+327725 y+299700 y^3+270400 y^5+212920 y^7+148800 y^9+98300 y^11+50460 y^13+17050 y^15+2585 y^17) q^(361/20)+(50/y^19+4710/y^17+23700/y^15+57260/y^13+105600/y^11+168250/y^9+219810/y^7+271200/y^5+320920/y^3+330000/y+330000 y+320920 y^3+271200 y^5+219810 y^7+168250 y^9+105600 y^11+57260 y^13+23700 y^15+4710 y^17+50 y^19) q^(381/20),
(100+5/y^4+50/y^2+50 y^2+5 y^4) q^(6/5)+(500+5/y^6+130/y^4+425/y^2+425 y^2+130 y^4+5 y^6) q^(11/5)+(1825+130/y^6+780/y^4+1350/y^2+1350 y^2+780 y^4+130 y^6) q^(16/5)+(3700+50/y^8+780/y^6+1880/y^4+3525/y^2+3525 y^2+1880 y^4+780 y^6+50 y^8) q^(21/5)+(7550+425/y^8+1880/y^6+4660/y^4+6000/y^2+6000 y^2+4660 y^4+1880 y^6+425 y^8) q^(26/5)+(11500+100/y^10+1350/y^8+4660/y^6+7900/y^4+12100/y^2+12100 y^2+7900 y^4+4660 y^6+1350 y^8+100 y^10) q^(31/5)+(21325+500/y^10+3525/y^8+7900/y^6+14305/y^4+16550/y^2+16550 y^2+14305 y^4+7900 y^6+3525 y^8+500 y^10) q^(36/5)+(26500+50/y^12+1825/y^10+6000/y^8+14305/y^6+19380/y^4+28125/y^2+28125 y^2+19380 y^4+14305 y^6+6000 y^8+1825 y^10+50 y^12) q^(41/5)+(42000+425/y^12+3700/y^10+12100/y^8+19380/y^6+33360/y^4+36350/y^2+36350 y^2+33360 y^4+19380 y^6+12100 y^8+3700 y^10+425 y^12) q^(46/5)+(52900+5/y^14+1350/y^12+7550/y^10+16550/y^8+33360/y^6+40130/y^4+54125/y^2+54125 y^2+40130 y^4+33360 y^6+16550 y^8+7550 y^10+1350 y^12+5 y^14) q^(51/5)+(77400+130/y^14+3525/y^12+11500/y^10+28125/y^8+40130/y^6+61830/y^4+64100/y^2+64100 y^2+61830 y^4+40130 y^6+28125 y^8+11500 y^10+3525 y^12+130 y^14) q^(56/5)+(87500+780/y^14+6000/y^12+21325/y^10+36350/y^8+61830/y^6+73800/y^4+98300/y^2+98300 y^2+73800 y^4+61830 y^6+36350 y^8+21325 y^10+6000 y^12+780 y^14) q^(61/5)+(129200+5/y^16+1880/y^14+12100/y^12+26500/y^10+54125/y^8+73800/y^6+102960/y^4+105600/y^2+105600 y^2+102960 y^4+73800 y^6+54125 y^8+26500 y^10+12100 y^12+1880 y^14+5 y^16) q^(66/5)+(137500+130/y^16+4660/y^14+16550/y^12+42000/y^10+64100/y^8+102960/y^6+115630/y^4+148800/y^2+148800 y^2+115630 y^4+102960 y^6+64100 y^8+42000 y^10+16550 y^12+4660 y^14+130 y^16) q^(71/5)+(192300+780/y^16+7900/y^14+28125/y^12+52900/y^10+98300/y^8+115630/y^6+170325/y^4+168250/y^2+168250 y^2+170325 y^4+115630 y^6+98300 y^8+52900 y^10+28125 y^12+7900 y^14+780 y^16) q^(76/5)+(212100+1880/y^16+14305/y^14+36350/y^12+77400/y^10+105600/y^8+170325/y^6+176160/y^4+224925/y^2+224925 y^2+176160 y^4+170325 y^6+105600 y^8+77400 y^10+36350 y^12+14305 y^14+1880 y^16) q^(81/5)+(275900+50/y^18+4660/y^16+19380/y^14+54125/y^12+87500/y^10+148800/y^8+176160/y^6+238610/y^4+236300/y^2+236300 y^2+238610 y^4+176160 y^6+148800 y^8+87500 y^10+54125 y^12+19380 y^14+4660 y^16+50 y^18) q^(86/5)+(290900+425/y^18+7900/y^16+33360/y^14+64100/y^12+129200/y^10+168250/y^8+238610/y^6+262700/y^4+327725/y^2+327725 y^2+262700 y^4+238610 y^6+168250 y^8+129200 y^10+64100 y^12+33360 y^14+7900 y^16+425 y^18) q^(91/5)+(403100+1350/y^18+14305/y^16+40130/y^14+98300/y^12+137500/y^10+224925/y^8+262700/y^6+341880/y^4+330000/y^2+330000 y^2+341880 y^4+262700 y^6+224925 y^8+137500 y^10+98300 y^12+40130 y^14+14305 y^16+1350 y^18) q^(96/5),
(1/y^5+25/y^3+100/y+100 y+25 y^3+y^5) q^(5/4)+(40/y^5+300/y^3+500/y+500 y+300 y^3+40 y^5) q^(9/4)+(25/y^7+460/y^5+1200/y^3+1825/y+1825 y+1200 y^3+460 y^5+25 y^7) q^(13/4)+(300/y^7+1320/y^5+2600/y^3+3700/y+3700 y+2600 y^3+1320 y^5+300 y^7) q^(17/4)+(100/y^9+1200/y^7+3420/y^5+6300/y^3+7550/y+7550 y+6300 y^3+3420 y^5+1200 y^7+100 y^9) q^(21/4)+(500/y^9+2600/y^7+6240/y^5+9400/y^3+11500/y+11500 y+9400 y^3+6240 y^5+2600 y^7+500 y^9) q^(25/4)+(100/y^11+1825/y^9+6300/y^7+12080/y^5+17050/y^3+21325/y+21325 y+17050 y^3+12080 y^5+6300 y^7+1825 y^9+100 y^11) q^(29/4)+(500/y^11+3700/y^9+9400/y^7+16360/y^5+23700/y^3+26500/y+26500 y+23700 y^3+16360 y^5+9400 y^7+3700 y^9+500 y^11) q^(33/4)+(25/y^13+1825/y^11+7550/y^9+17050/y^7+27900/y^5+37300/y^3+42000/y+42000 y+37300 y^3+27900 y^5+17050 y^7+7550 y^9+1825 y^11+25 y^13) q^(37/4)+(300/y^13+3700/y^11+11500/y^9+23700/y^7+36280/y^5+45500/y^3+52900/y+52900 y+45500 y^3+36280 y^5+23700 y^7+11500 y^9+3700 y^11+300 y^13) q^(41/4)+(1/y^15+1200/y^13+7550/y^11+21325/y^9+37300/y^7+55660/y^5+70600/y^3+77400/y+77400 y+70600 y^3+55660 y^5+37300 y^7+21325 y^9+7550 y^11+1200 y^13+y^15) q^(45/4)+(40/y^15+2600/y^13+11500/y^11+26500/y^9+45500/y^7+63280/y^5+78800/y^3+87500/y+87500 y+78800 y^3+63280 y^5+45500 y^7+26500 y^9+11500 y^11+2600 y^13+40 y^15) q^(49/4)+(460/y^15+6300/y^13+21325/y^11+42000/y^9+70600/y^7+97360/y^5+115425/y^3+129200/y+129200 y+115425 y^3+97360 y^5+70600 y^7+42000 y^9+21325 y^11+6300 y^13+460 y^15) q^(53/4)+(1320/y^15+9400/y^13+26500/y^11+52900/y^9+78800/y^7+105120/y^5+131100/y^3+137500/y+137500 y+131100 y^3+105120 y^5+78800 y^7+52900 y^9+26500 y^11+9400 y^13+1320 y^15) q^(57/4)+(25/y^17+3420/y^15+17050/y^13+42000/y^11+77400/y^9+115425/y^7+147840/y^5+175750/y^3+192300/y+192300 y+175750 y^3+147840 y^5+115425 y^7+77400 y^9+42000 y^11+17050 y^13+3420 y^15+25 y^17) q^(61/4)+(300/y^17+6240/y^15+23700/y^13+52900/y^11+87500/y^9+131100/y^7+173720/y^5+189400/y^3+212100/y+212100 y+189400 y^3+173720 y^5+131100 y^7+87500 y^9+52900 y^11+23700 y^13+6240 y^15+300 y^17) q^(65/4)+(1200/y^17+12080/y^15+37300/y^13+77400/y^11+129200/y^9+175750/y^7+223740/y^5+270400/y^3+275900/y+275900 y+270400 y^3+223740 y^5+175750 y^7+129200 y^9+77400 y^11+37300 y^13+12080 y^15+1200 y^17) q^(69/4)+(2600/y^17+16360/y^15+45500/y^13+87500/y^11+137500/y^9+189400/y^7+234160/y^5+271200/y^3+290900/y+290900 y+271200 y^3+234160 y^5+189400 y^7+137500 y^9+87500 y^11+45500 y^13+16360 y^15+2600 y^17) q^(73/4)+(100/y^19+6300/y^17+27900/y^15+70600/y^13+129200/y^11+192300/y^9+270400/y^7+324220/y^5+358600/y^3+403100/y+403100 y+358600 y^3+324220 y^5+270400 y^7+192300 y^9+129200 y^11+70600 y^13+27900 y^15+6300 y^17+100 y^19) q^(77/4),
(100+5/y^4+50/y^2+50 y^2+5 y^4) q^(6/5)+(500+5/y^6+130/y^4+425/y^2+425 y^2+130 y^4+5 y^6) q^(11/5)+(1825+130/y^6+780/y^4+1350/y^2+1350 y^2+780 y^4+130 y^6) q^(16/5)+(3700+50/y^8+780/y^6+1880/y^4+3525/y^2+3525 y^2+1880 y^4+780 y^6+50 y^8) q^(21/5)+(7550+425/y^8+1880/y^6+4660/y^4+6000/y^2+6000 y^2+4660 y^4+1880 y^6+425 y^8) q^(26/5)+(11500+100/y^10+1350/y^8+4660/y^6+7900/y^4+12100/y^2+12100 y^2+7900 y^4+4660 y^6+1350 y^8+100 y^10) q^(31/5)+(21325+500/y^10+3525/y^8+7900/y^6+14305/y^4+16550/y^2+16550 y^2+14305 y^4+7900 y^6+3525 y^8+500 y^10) q^(36/5)+(26500+50/y^12+1825/y^10+6000/y^8+14305/y^6+19380/y^4+28125/y^2+28125 y^2+19380 y^4+14305 y^6+6000 y^8+1825 y^10+50 y^12) q^(41/5)+(42000+425/y^12+3700/y^10+12100/y^8+19380/y^6+33360/y^4+36350/y^2+36350 y^2+33360 y^4+19380 y^6+12100 y^8+3700 y^10+425 y^12) q^(46/5)+(52900+5/y^14+1350/y^12+7550/y^10+16550/y^8+33360/y^6+40130/y^4+54125/y^2+54125 y^2+40130 y^4+33360 y^6+16550 y^8+7550 y^10+1350 y^12+5 y^14) q^(51/5)+(77400+130/y^14+3525/y^12+11500/y^10+28125/y^8+40130/y^6+61830/y^4+64100/y^2+64100 y^2+61830 y^4+40130 y^6+28125 y^8+11500 y^10+3525 y^12+130 y^14) q^(56/5)+(87500+780/y^14+6000/y^12+21325/y^10+36350/y^8+61830/y^6+73800/y^4+98300/y^2+98300 y^2+73800 y^4+61830 y^6+36350 y^8+21325 y^10+6000 y^12+780 y^14) q^(61/5)+(129200+5/y^16+1880/y^14+12100/y^12+26500/y^10+54125/y^8+73800/y^6+102960/y^4+105600/y^2+105600 y^2+102960 y^4+73800 y^6+54125 y^8+26500 y^10+12100 y^12+1880 y^14+5 y^16) q^(66/5)+(137500+130/y^16+4660/y^14+16550/y^12+42000/y^10+64100/y^8+102960/y^6+115630/y^4+148800/y^2+148800 y^2+115630 y^4+102960 y^6+64100 y^8+42000 y^10+16550 y^12+4660 y^14+130 y^16) q^(71/5)+(192300+780/y^16+7900/y^14+28125/y^12+52900/y^10+98300/y^8+115630/y^6+170325/y^4+168250/y^2+168250 y^2+170325 y^4+115630 y^6+98300 y^8+52900 y^10+28125 y^12+7900 y^14+780 y^16) q^(76/5)+(212100+1880/y^16+14305/y^14+36350/y^12+77400/y^10+105600/y^8+170325/y^6+176160/y^4+224925/y^2+224925 y^2+176160 y^4+170325 y^6+105600 y^8+77400 y^10+36350 y^12+14305 y^14+1880 y^16) q^(81/5)+(275900+50/y^18+4660/y^16+19380/y^14+54125/y^12+87500/y^10+148800/y^8+176160/y^6+238610/y^4+236300/y^2+236300 y^2+238610 y^4+176160 y^6+148800 y^8+87500 y^10+54125 y^12+19380 y^14+4660 y^16+50 y^18) q^(86/5)+(290900+425/y^18+7900/y^16+33360/y^14+64100/y^12+129200/y^10+168250/y^8+238610/y^6+262700/y^4+327725/y^2+327725 y^2+262700 y^4+238610 y^6+168250 y^8+129200 y^10+64100 y^12+33360 y^14+7900 y^16+425 y^18) q^(91/5)+(403100+1350/y^18+14305/y^16+40130/y^14+98300/y^12+137500/y^10+224925/y^8+262700/y^6+341880/y^4+330000/y^2+330000 y^2+341880 y^4+262700 y^6+224925 y^8+137500 y^10+98300 y^12+40130 y^14+14305 y^16+1350 y^18) q^(96/5),
(10/y^3+50/y+50 y+10 y^3) q^(21/20)+(25/y^5+225/y^3+425/y+425 y+225 y^3+25 y^5) q^(41/20)+(10/y^7+300/y^5+860/y^3+1350/y+1350 y+860 y^3+300 y^5+10 y^7) q^(61/20)+(225/y^7+1200/y^5+2585/y^3+3525/y+3525 y+2585 y^3+1200 y^5+225 y^7) q^(81/20)+(50/y^9+860/y^7+2600/y^5+4710/y^3+6000/y+6000 y+4710 y^3+2600 y^5+860 y^7+50 y^9) q^(101/20)+(425/y^9+2585/y^7+6300/y^5+9640/y^3+12100/y+12100 y+9640 y^3+6300 y^5+2585 y^7+425 y^9) q^(121/20)+(50/y^11+1350/y^9+4710/y^7+9400/y^5+14320/y^3+16550/y+16550 y+14320 y^3+9400 y^5+4710 y^7+1350 y^9+50 y^11) q^(141/20)+(425/y^11+3525/y^9+9640/y^7+17050/y^5+23900/y^3+28125/y+28125 y+23900 y^3+17050 y^5+9640 y^7+3525 y^9+425 y^11) q^(161/20)+(10/y^13+1350/y^11+6000/y^9+14320/y^7+23700/y^5+30410/y^3+36350/y+36350 y+30410 y^3+23700 y^5+14320 y^7+6000 y^9+1350 y^11+10 y^13) q^(181/20)+(225/y^13+3525/y^11+12100/y^9+23900/y^7+37300/y^5+50460/y^3+54125/y+54125 y+50460 y^3+37300 y^5+23900 y^7+12100 y^9+3525 y^11+225 y^13) q^(201/20)+(860/y^13+6000/y^11+16550/y^9+30410/y^7+45500/y^5+57260/y^3+64100/y+64100 y+57260 y^3+45500 y^5+30410 y^7+16550 y^9+6000 y^11+860 y^13) q^(221/20)+(25/y^15+2585/y^13+12100/y^11+28125/y^9+50460/y^7+70600/y^5+84350/y^3+98300/y+98300 y+84350 y^3+70600 y^5+50460 y^7+28125 y^9+12100 y^11+2585 y^13+25 y^15) q^(241/20)+(300/y^15+4710/y^13+16550/y^11+36350/y^9+57260/y^7+78800/y^5+100210/y^3+105600/y+105600 y+100210 y^3+78800 y^5+57260 y^7+36350 y^9+16550 y^11+4710 y^13+300 y^15) q^(261/20)+(1200/y^15+9640/y^13+28125/y^11+54125/y^9+84350/y^7+115425/y^5+137890/y^3+148800/y+148800 y+137890 y^3+115425 y^5+84350 y^7+54125 y^9+28125 y^11+9640 y^13+1200 y^15) q^(281/20)+(10/y^17+2600/y^15+14320/y^13+36350/y^11+64100/y^9+100210/y^7+131100/y^5+149960/y^3+168250/y+168250 y+149960 y^3+131100 y^5+100210 y^7+64100 y^9+36350 y^11+14320 y^13+2600 y^15+10 y^17) q^(301/20)+(225/y^17+6300/y^15+23900/y^13+54125/y^11+98300/y^9+137890/y^7+175750/y^5+212920/y^3+224925/y+224925 y+212920 y^3+175750 y^5+137890 y^7+98300 y^9+54125 y^11+23900 y^13+6300 y^15+225 y^17) q^(321/20)+(860/y^17+9400/y^15+30410/y^13+64100/y^11+105600/y^9+149960/y^7+189400/y^5+219810/y^3+236300/y+236300 y+219810 y^3+189400 y^5+149960 y^7+105600 y^9+64100 y^11+30410 y^13+9400 y^15+860 y^17) q^(341/20)+(2585/y^17+17050/y^15+50460/y^13+98300/y^11+148800/y^9+212920/y^7+270400/y^5+299700/y^3+327725/y+327725 y+299700 y^3+270400 y^5+212920 y^7+148800 y^9+98300 y^11+50460 y^13+17050 y^15+2585 y^17) q^(361/20)+(50/y^19+4710/y^17+23700/y^15+57260/y^13+105600/y^11+168250/y^9+219810/y^7+271200/y^5+320920/y^3+330000/y+330000 y+320920 y^3+271200 y^5+219810 y^7+168250 y^9+105600 y^11+57260 y^13+23700 y^15+4710 y^17+50 y^19) q^(381/20),
(25+10/y^2+10 y^2) q^(4/5)+(300+50/y^4+225/y^2+225 y^2+50 y^4) q^(9/5)+(1200+50/y^6+425/y^4+860/y^2+860 y^2+425 y^4+50 y^6) q^(14/5)+(2600+10/y^8+425/y^6+1350/y^4+2585/y^2+2585 y^2+1350 y^4+425 y^6+10 y^8) q^(19/5)+(6300+225/y^8+1350/y^6+3525/y^4+4710/y^2+4710 y^2+3525 y^4+1350 y^6+225 y^8) q^(24/5)+(9400+25/y^10+860/y^8+3525/y^6+6000/y^4+9640/y^2+9640 y^2+6000 y^4+3525 y^6+860 y^8+25 y^10) q^(29/5)+(17050+300/y^10+2585/y^8+6000/y^6+12100/y^4+14320/y^2+14320 y^2+12100 y^4+6000 y^6+2585 y^8+300 y^10) q^(34/5)+(23700+10/y^12+1200/y^10+4710/y^8+12100/y^6+16550/y^4+23900/y^2+23900 y^2+16550 y^4+12100 y^6+4710 y^8+1200 y^10+10 y^12) q^(39/5)+(37300+225/y^12+2600/y^10+9640/y^8+16550/y^6+28125/y^4+30410/y^2+30410 y^2+28125 y^4+16550 y^6+9640 y^8+2600 y^10+225 y^12) q^(44/5)+(45500+860/y^12+6300/y^10+14320/y^8+28125/y^6+36350/y^4+50460/y^2+50460 y^2+36350 y^4+28125 y^6+14320 y^8+6300 y^10+860 y^12) q^(49/5)+(70600+50/y^14+2585/y^12+9400/y^10+23900/y^8+36350/y^6+54125/y^4+57260/y^2+57260 y^2+54125 y^4+36350 y^6+23900 y^8+9400 y^10+2585 y^12+50 y^14) q^(54/5)+(78800+425/y^14+4710/y^12+17050/y^10+30410/y^8+54125/y^6+64100/y^4+84350/y^2+84350 y^2+64100 y^4+54125 y^6+30410 y^8+17050 y^10+4710 y^12+425 y^14) q^(59/5)+(115425+1350/y^14+9640/y^12+23700/y^10+50460/y^8+64100/y^6+98300/y^4+100210/y^2+100210 y^2+98300 y^4+64100 y^6+50460 y^8+23700 y^10+9640 y^12+1350 y^14) q^(64/5)+(131100+50/y^16+3525/y^14+14320/y^12+37300/y^10+57260/y^8+98300/y^6+105600/y^4+137890/y^2+137890 y^2+105600 y^4+98300 y^6+57260 y^8+37300 y^10+14320 y^12+3525 y^14+50 y^16) q^(69/5)+(175750+425/y^16+6000/y^14+23900/y^12+45500/y^10+84350/y^8+105600/y^6+148800/y^4+149960/y^2+149960 y^2+148800 y^4+105600 y^6+84350 y^8+45500 y^10+23900 y^12+6000 y^14+425 y^16) q^(74/5)+(189400+1350/y^16+12100/y^14+30410/y^12+70600/y^10+100210/y^8+148800/y^6+168250/y^4+212920/y^2+212920 y^2+168250 y^4+148800 y^6+100210 y^8+70600 y^10+30410 y^12+12100 y^14+1350 y^16) q^(79/5)+(270400+10/y^18+3525/y^16+16550/y^14+50460/y^12+78800/y^10+137890/y^8+168250/y^6+224925/y^4+219810/y^2+219810 y^2+224925 y^4+168250 y^6+137890 y^8+78800 y^10+50460 y^12+16550 y^14+3525 y^16+10 y^18) q^(84/5)+(271200+225/y^18+6000/y^16+28125/y^14+57260/y^12+115425/y^10+149960/y^8+224925/y^6+236300/y^4+299700/y^2+299700 y^2+236300 y^4+224925 y^6+149960 y^8+115425 y^10+57260 y^12+28125 y^14+6000 y^16+225 y^18) q^(89/5)+(358600+860/y^18+12100/y^16+36350/y^14+84350/y^12+131100/y^10+212920/y^8+236300/y^6+327725/y^4+320920/y^2+320920 y^2+327725 y^4+236300 y^6+212920 y^8+131100 y^10+84350 y^12+36350 y^14+12100 y^16+860 y^18) q^(94/5)+(388100+2585/y^18+16550/y^16+54125/y^14+100210/y^12+175750/y^10+219810/y^8+327725/y^6+330000/y^4+407965/y^2+407965 y^2+330000 y^4+327725 y^6+219810 y^8+175750 y^10+100210 y^12+54125 y^14+16550 y^16+2585 y^18) q^(99/5),
(5/y+5 y) q^(9/20)+(50/y^3+130/y+130 y+50 y^3) q^(29/20)+(100/y^5+425/y^3+780/y+780 y+425 y^3+100 y^5) q^(49/20)+(50/y^7+500/y^5+1350/y^3+1880/y+1880 y+1350 y^3+500 y^5+50 y^7) q^(69/20)+(5/y^9+425/y^7+1825/y^5+3525/y^3+4660/y+4660 y+3525 y^3+1825 y^5+425 y^7+5 y^9) q^(89/20)+(130/y^9+1350/y^7+3700/y^5+6000/y^3+7900/y+7900 y+6000 y^3+3700 y^5+1350 y^7+130 y^9) q^(109/20)+(5/y^11+780/y^9+3525/y^7+7550/y^5+12100/y^3+14305/y+14305 y+12100 y^3+7550 y^5+3525 y^7+780 y^9+5 y^11) q^(129/20)+(130/y^11+1880/y^9+6000/y^7+11500/y^5+16550/y^3+19380/y+19380 y+16550 y^3+11500 y^5+6000 y^7+1880 y^9+130 y^11) q^(149/20)+(780/y^11+4660/y^9+12100/y^7+21325/y^5+28125/y^3+33360/y+33360 y+28125 y^3+21325 y^5+12100 y^7+4660 y^9+780 y^11) q^(169/20)+(50/y^13+1880/y^11+7900/y^9+16550/y^7+26500/y^5+36350/y^3+40130/y+40130 y+36350 y^3+26500 y^5+16550 y^7+7900 y^9+1880 y^11+50 y^13) q^(189/20)+(425/y^13+4660/y^11+14305/y^9+28125/y^7+42000/y^5+54125/y^3+61830/y+61830 y+54125 y^3+42000 y^5+28125 y^7+14305 y^9+4660 y^11+425 y^13) q^(209/20)+(1350/y^13+7900/y^11+19380/y^9+36350/y^7+52900/y^5+64100/y^3+73800/y+73800 y+64100 y^3+52900 y^5+36350 y^7+19380 y^9+7900 y^11+1350 y^13) q^(229/20)+(100/y^15+3525/y^13+14305/y^11+33360/y^9+54125/y^7+77400/y^5+98300/y^3+102960/y+102960 y+98300 y^3+77400 y^5+54125 y^7+33360 y^9+14305 y^11+3525 y^13+100 y^15) q^(249/20)+(500/y^15+6000/y^13+19380/y^11+40130/y^9+64100/y^7+87500/y^5+105600/y^3+115630/y+115630 y+105600 y^3+87500 y^5+64100 y^7+40130 y^9+19380 y^11+6000 y^13+500 y^15) q^(269/20)+(1825/y^15+12100/y^13+33360/y^11+61830/y^9+98300/y^7+129200/y^5+148800/y^3+170325/y+170325 y+148800 y^3+129200 y^5+98300 y^7+61830 y^9+33360 y^11+12100 y^13+1825 y^15) q^(289/20)+(50/y^17+3700/y^15+16550/y^13+40130/y^11+73800/y^9+105600/y^7+137500/y^5+168250/y^3+176160/y+176160 y+168250 y^3+137500 y^5+105600 y^7+73800 y^9+40130 y^11+16550 y^13+3700 y^15+50 y^17) q^(309/20)+(425/y^17+7550/y^15+28125/y^13+61830/y^11+102960/y^9+148800/y^7+192300/y^5+224925/y^3+238610/y+238610 y+224925 y^3+192300 y^5+148800 y^7+102960 y^9+61830 y^11+28125 y^13+7550 y^15+425 y^17) q^(329/20)+(1350/y^17+11500/y^15+36350/y^13+73800/y^11+115630/y^9+168250/y^7+212100/y^5+236300/y^3+262700/y+262700 y+236300 y^3+212100 y^5+168250 y^7+115630 y^9+73800 y^11+36350 y^13+11500 y^15+1350 y^17) q^(349/20)+(5/y^19+3525/y^17+21325/y^15+54125/y^13+102960/y^11+170325/y^9+224925/y^7+275900/y^5+327725/y^3+341880/y+341880 y+327725 y^3+275900 y^5+224925 y^7+170325 y^9+102960 y^11+54125 y^13+21325 y^15+3525 y^17+5 y^19) q^(369/20)+(130/y^19+6000/y^17+26500/y^15+64100/y^13+115630/y^11+176160/y^9+236300/y^7+290900/y^5+330000/y^3+350880/y+350880 y+330000 y^3+290900 y^5+236300 y^7+176160 y^9+115630 y^11+64100 y^13+26500 y^15+6000 y^17+130 y^19) q^(389/20)},
{1+(42+6/y^3+24/y^2+4/y+4 y+24 y^2+6 y^3) q+(456+60/y^5+90/y^4+132/y^3+312/y^2+168/y+168 y+312 y^2+132 y^3+90 y^4+60 y^5) q^2+(1424+120/y^7+95/y^6+444/y^5+540/y^4+906/y^3+1158/y^2+1140/y+1140 y+1158 y^2+906 y^3+540 y^4+444 y^5+95 y^6+120 y^7) q^3+(3270+60/y^9+95/y^8+520/y^7+726/y^6+1532/y^5+2010/y^4+2268/y^3+3044/y^2+3180/y+3180 y+3044 y^2+2268 y^3+2010 y^4+1532 y^5+726 y^6+520 y^7+95 y^8+60 y^9) q^4+(7608+6/y^11+90/y^10+444/y^9+726/y^8+2040/y^7+2697/y^6+3792/y^5+5076/y^4+6654/y^3+6723/y^2+7944/y+7944 y+6723 y^2+6654 y^3+5076 y^4+3792 y^5+2697 y^6+2040 y^7+726 y^8+444 y^9+90 y^10+6 y^11) q^5+(13742+24/y^12+132/y^11+540/y^10+1532/y^9+2697/y^8+3792/y^7+6314/y^6+7812/y^5+10026/y^4+10960/y^3+12798/y^2+14052/y+14052 y+12798 y^2+10960 y^3+10026 y^4+7812 y^5+6314 y^6+3792 y^7+2697 y^8+1532 y^9+540 y^10+132 y^11+24 y^12) q^6+(23100+1/y^14+4/y^13+312/y^12+906/y^11+2010/y^10+3792/y^9+6314/y^8+9384/y^7+12258/y^6+15264/y^5+18284/y^4+22596/y^3+22531/y^2+25934/y+25934 y+22531 y^2+22596 y^3+18284 y^4+15264 y^5+12258 y^6+9384 y^7+6314 y^8+3792 y^9+2010 y^10+906 y^11+312 y^12+4 y^13+y^14) q^7+(39924+42/y^14+168/y^13+1158/y^12+2268/y^11+5076/y^10+7812/y^9+12258/y^8+13992/y^7+22296/y^6+24504/y^5+30582/y^4+31284/y^3+36246/y^2+35892/y+35892 y+36246 y^2+31284 y^3+30582 y^4+24504 y^5+22296 y^6+13992 y^7+12258 y^8+7812 y^9+5076 y^10+2268 y^11+1158 y^12+168 y^13+42 y^14) q^8+(59170+4/y^15+456/y^14+1140/y^13+3044/y^12+6654/y^11+10026/y^10+15264/y^9+22296/y^8+30624/y^7+35072/y^6+42888/y^5+47436/y^4+56118/y^3+56130/y^2+63078/y+63078 y+56130 y^2+56118 y^3+47436 y^4+42888 y^5+35072 y^6+30624 y^7+22296 y^8+15264 y^9+10026 y^10+6654 y^11+3044 y^12+1140 y^13+456 y^14+4 y^15) q^9+(84852+24/y^16+168/y^15+1424/y^14+3180/y^13+6723/y^12+10960/y^11+18284/y^10+24504/y^9+35072/y^8+39592/y^7+51828/y^6+58836/y^5+69189/y^4+70776/y^3+82200/y^2+79144/y+79144 y+82200 y^2+70776 y^3+69189 y^4+58836 y^5+51828 y^6+39592 y^7+35072 y^8+24504 y^9+18284 y^10+10960 y^11+6723 y^12+3180 y^13+1424 y^14+168 y^15+24 y^16) q^10+(122976+6/y^17+312/y^16+1140/y^15+3270/y^14+7944/y^13+12798/y^12+22596/y^11+30582/y^10+42888/y^9+51828/y^8+68736/y^7+77958/y^6+92796/y^5+97566/y^4+115380/y^3+113838/y^2+121554/y+121554 y+113838 y^2+115380 y^3+97566 y^4+92796 y^5+77958 y^6+68736 y^7+51828 y^8+42888 y^9+30582 y^10+22596 y^11+12798 y^12+7944 y^13+3270 y^14+1140 y^15+312 y^16+6 y^17) q^11+(162968+132/y^17+1158/y^16+3180/y^15+7608/y^14+14052/y^13+22531/y^12+31284/y^11+47436/y^10+58836/y^9+77958/y^8+89040/y^7+108034/y^6+119304/y^5+138222/y^4+136728/y^3+158484/y^2+151764/y+151764 y+158484 y^2+136728 y^3+138222 y^4+119304 y^5+108034 y^6+89040 y^7+77958 y^8+58836 y^9+47436 y^10+31284 y^11+22531 y^12+14052 y^13+7608 y^14+3180 y^15+1158 y^16+132 y^17) q^12+(212808+90/y^18+906/y^17+3044/y^16+7944/y^15+13742/y^14+25934/y^13+36246/y^12+56118/y^11+69189/y^10+92796/y^9+108034/y^8+140472/y^7+145071/y^6+177684/y^5+184048/y^4+208158/y^3+205752/y^2+223468/y+223468 y+205752 y^2+208158 y^3+184048 y^4+177684 y^5+145071 y^6+140472 y^7+108034 y^8+92796 y^9+69189 y^10+56118 y^11+36246 y^12+25934 y^13+13742 y^14+7944 y^15+3044 y^16+906 y^17+90 y^18) q^13+(283260+60/y^19+540/y^18+2268/y^17+6723/y^16+14052/y^15+23100/y^14+35892/y^13+56130/y^12+70776/y^11+97566/y^10+119304/y^9+145071/y^8+159792/y^7+200616/y^6+206196/y^5+236520/y^4+240108/y^3+264174/y^2+253512/y+253512 y+264174 y^2+240108 y^3+236520 y^4+206196 y^5+200616 y^6+159792 y^7+145071 y^8+119304 y^9+97566 y^10+70776 y^11+56130 y^12+35892 y^13+23100 y^14+14052 y^15+6723 y^16+2268 y^17+540 y^18+60 y^19) q^14+(355044+444/y^19+2010/y^18+6654/y^17+12798/y^16+25934/y^15+39924/y^14+63078/y^13+82200/y^12+115380/y^11+138222/y^10+177684/y^9+200616/y^8+251316/y^7+257910/y^6+306180/y^5+308856/y^4+348814/y^3+350127/y^2+379518/y+379518 y+350127 y^2+348814 y^3+308856 y^4+306180 y^5+257910 y^6+251316 y^7+200616 y^8+177684 y^9+138222 y^10+115380 y^11+82200 y^12+63078 y^13+39924 y^14+25934 y^15+12798 y^16+6654 y^17+2010 y^18+444 y^19) q^15+(434178+95/y^20+1532/y^19+5076/y^18+10960/y^17+22531/y^16+35892/y^15+59170/y^14+79144/y^13+113838/y^12+136728/y^11+184048/y^10+206196/y^9+257910/y^8+277624/y^7+324180/y^6+339980/y^5+392118/y^4+385728/y^3+430820/y^2+412736/y+412736 y+430820 y^2+385728 y^3+392118 y^4+339980 y^5+324180 y^6+277624 y^7+257910 y^8+206196 y^9+184048 y^10+136728 y^11+113838 y^12+79144 y^13+59170 y^14+35892 y^15+22531 y^16+10960 y^17+5076 y^18+1532 y^19+95 y^20) q^16+(555192+120/y^21+726/y^20+3792/y^19+10026/y^18+22596/y^17+36246/y^16+63078/y^15+84852/y^14+121554/y^13+158484/y^12+208158/y^11+236520/y^10+306180/y^9+324180/y^8+389748/y^7+422226/y^6+477456/y^5+487944/y^4+548322/y^3+522780/y^2+570156/y+570156 y+522780 y^2+548322 y^3+487944 y^4+477456 y^5+422226 y^6+389748 y^7+324180 y^8+306180 y^9+236520 y^10+208158 y^11+158484 y^12+121554 y^13+84852 y^14+63078 y^15+36246 y^16+22596 y^17+10026 y^18+3792 y^19+726 y^20+120 y^21) q^17+(669004+520/y^21+2697/y^20+7812/y^19+18284/y^18+31284/y^17+56130/y^16+79144/y^15+122976/y^14+151764/y^13+205752/y^12+240108/y^11+308856/y^10+339980/y^9+422226/y^8+446424/y^7+516788/y^6+529848/y^5+598389/y^4+590660/y^3+651840/y^2+633816/y+633816 y+651840 y^2+590660 y^3+598389 y^4+529848 y^5+516788 y^6+446424 y^7+422226 y^8+339980 y^9+308856 y^10+240108 y^11+205752 y^12+151764 y^13+122976 y^14+79144 y^15+56130 y^16+31284 y^17+18284 y^18+7812 y^19+2697 y^20+520 y^21) q^18+(789768+95/y^22+2040/y^21+6314/y^20+15264/y^19+30582/y^18+56118/y^17+82200/y^16+121554/y^15+162968/y^14+223468/y^13+264174/y^12+348814/y^11+392118/y^10+477456/y^9+516788/y^8+610452/y^7+628551/y^6+725496/y^5+722500/y^4+801828/y^3+788046/y^2+859150/y+859150 y+788046 y^2+801828 y^3+722500 y^4+725496 y^5+628551 y^6+610452 y^7+516788 y^8+477456 y^9+392118 y^10+348814 y^11+264174 y^12+223468 y^13+162968 y^14+121554 y^15+82200 y^16+56118 y^17+30582 y^18+15264 y^19+6314 y^20+2040 y^21+95 y^22) q^19+(984420+60/y^23+726/y^22+3792/y^21+12258/y^20+24504/y^19+47436/y^18+70776/y^17+113838/y^16+151764/y^15+212808/y^14+253512/y^13+350127/y^12+385728/y^11+487944/y^10+529848/y^9+628551/y^8+646728/y^7+786006/y^6+760788/y^5+876213/y^4+868188/y^3+939984/y^2+891792/y+891792 y+939984 y^2+868188 y^3+876213 y^4+760788 y^5+786006 y^6+646728 y^7+628551 y^8+529848 y^9+487944 y^10+385728 y^11+350127 y^12+253512 y^13+212808 y^14+151764 y^15+113838 y^16+70776 y^17+47436 y^18+24504 y^19+12258 y^20+3792 y^21+726 y^22+60 y^23) q^20,
(1/y^2+4/y+6 y) q^(5/11)+(30+24/y^4+36/y^3+42/y^2+132/y+132 y+24 y^2+60 y^3+15 y^4) q^(16/11)+(500+90/y^6+66/y^5+312/y^4+412/y^3+480/y^2+732/y+846 y+402 y^2+444 y^3+246 y^4+120 y^5+80 y^6) q^(27/11)+(1956+80/y^8+80/y^7+516/y^6+576/y^5+1167/y^4+1296/y^3+1736/y^2+2052/y+1828 y+1668 y^2+1548 y^3+1097 y^4+580 y^5+480 y^6+80 y^7+90 y^8) q^(38/11)+(5136+15/y^10+120/y^9+480/y^8+744/y^7+1698/y^6+2358/y^5+3102/y^4+4332/y^3+4374/y^2+4758/y+5334 y+4554 y^2+3900 y^3+3066 y^4+2484 y^5+1695 y^6+744 y^7+516 y^8+66 y^9+24 y^10) q^(49/11)+(10834+60/y^11+246/y^10+580/y^9+1695/y^8+2532/y^7+4028/y^6+5316/y^5+6927/y^4+7536/y^3+9840/y^2+9828/y+8640 y+9828 y^2+7940 y^3+7074 y^4+5184 y^5+3974 y^6+2532 y^7+1698 y^8+576 y^9+312 y^10+36 y^11+y^12) q^(60/11)+(18876+6/y^13+24/y^12+444/y^11+1097/y^10+2484/y^9+3974/y^8+6624/y^7+7962/y^6+11898/y^5+13046/y^4+16668/y^3+17366/y^2+18110/y+19236 y+17443 y^2+15624 y^3+13424 y^4+11988 y^5+7971 y^6+6624 y^7+4028 y^8+2358 y^9+1167 y^10+412 y^11+42 y^12+4 y^13) q^(71/11)+(31383+132/y^13+402/y^12+1548/y^11+3066/y^10+5184/y^9+7971/y^8+11520/y^7+15132/y^6+19188/y^5+22782/y^4+24300/y^3+27972/y^2+27780/y+26664 y+28926 y^2+25116 y^3+22926 y^4+17784 y^5+15726 y^6+11520 y^7+7962 y^8+5316 y^9+3102 y^10+1296 y^11+480 y^12+132 y^13) q^(82/11)+(47646+4/y^15+30/y^14+846/y^13+1668/y^12+3900/y^11+7074/y^10+11988/y^9+15726/y^8+23436/y^7+26414/y^6+34404/y^5+37008/y^4+45056/y^3+45852/y^2+49698/y+50814 y+45342 y^2+42972 y^3+37656 y^4+35808 y^5+26324 y^6+23436 y^7+15132 y^8+11898 y^9+6927 y^10+4332 y^11+1736 y^12+732 y^13+30 y^14+6 y^15) q^(93/11)+(69009+1/y^16+132/y^15+500/y^14+1828/y^13+4554/y^12+7940/y^11+13424/y^10+17784/y^9+26324/y^8+32940/y^7+41940/y^6+46928/y^5+56632/y^4+56736/y^3+66538/y^2+66856/y+64244 y+66628 y^2+59076 y^3+56372 y^4+46168 y^5+41004 y^6+32940 y^7+26414 y^8+19188 y^9+13046 y^10+7536 y^11+4374 y^12+2052 y^13+500 y^14+132 y^15) q^(104/11)+(101790+42/y^16+732/y^15+1956/y^14+5334/y^13+9828/y^12+15624/y^11+22926/y^10+35808/y^9+41004/y^8+54888/y^7+63300/y^6+76686/y^5+82692/y^4+97038/y^3+93630/y^2+102504/y+106752 y+94314 y^2+95280 y^3+81342 y^4+76362 y^5+64584 y^6+54888 y^7+41940 y^8+34404 y^9+22782 y^10+16668 y^11+9840 y^12+4758 y^13+1956 y^14+846 y^15+24 y^16) q^(115/11)+(134838+36/y^17+480/y^16+2052/y^15+5136/y^14+8640/y^13+17443/y^12+25116/y^11+37656/y^10+46168/y^9+64584/y^8+72804/y^7+90524/y^6+96948/y^5+115428/y^4+116188/y^3+133860/y^2+132180/y+128724 y+129732 y^2+118912 y^3+116559 y^4+97764 y^5+91108 y^6+72804 y^7+63300 y^8+46928 y^9+37008 y^10+24300 y^11+17366 y^12+9828 y^13+5136 y^14+1828 y^15+402 y^16+60 y^17) q^(126/11)+(178392+24/y^18+412/y^17+1736/y^16+4758/y^15+10834/y^14+19236/y^13+28926/y^12+42972/y^11+56372/y^10+76362/y^9+91108/y^8+114096/y^7+127398/y^6+150024/y^5+157166/y^4+177066/y^3+175706/y^2+193846/y+196966 y+176836 y^2+177408 y^3+156376 y^4+151578 y^5+124626 y^6+114096 y^7+90524 y^8+76686 y^9+56632 y^10+45056 y^11+27972 y^12+18110 y^13+10834 y^14+5334 y^15+1668 y^16+444 y^17+15 y^18) q^(137/11)+(246840+312/y^18+1296/y^17+4374/y^16+9828/y^15+18876/y^14+26664/y^13+45342/y^12+59076/y^11+81342/y^10+97764/y^9+124626/y^8+136260/y^7+174648/y^6+176616/y^5+207669/y^4+210708/y^3+228108/y^2+221760/y+222336 y+232212 y^2+210672 y^3+204978 y^4+173988 y^5+175290 y^6+136260 y^7+127398 y^8+96948 y^9+82692 y^10+56736 y^11+45852 y^12+27780 y^13+18876 y^14+8640 y^15+4554 y^16+1548 y^17+246 y^18) q^(148/11)+(311568+66/y^19+1167/y^18+4332/y^17+9840/y^16+18110/y^15+31383/y^14+50814/y^13+66628/y^12+95280/y^11+116559/y^10+151578/y^9+175290/y^8+211500/y^7+224306/y^6+263550/y^5+272784/y^4+305278/y^3+304410/y^2+334524/y+331626 y+298806 y^2+304692 y^3+272652 y^4+269094 y^5+225345 y^6+211500 y^7+174648 y^8+150024 y^9+115428 y^10+97038 y^11+66538 y^12+49698 y^13+31383 y^14+19236 y^15+9828 y^16+3900 y^17+1097 y^18+120 y^19) q^(159/11)+(385680+90/y^20+576/y^19+3102/y^18+7536/y^17+17366/y^16+27780/y^15+47646/y^14+64244/y^13+94314/y^12+118912/y^11+156376/y^10+173988/y^9+225345/y^8+240508/y^7+286440/y^6+298092/y^5+344516/y^4+337140/y^3+381960/y^2+365684/y+365600 y+379986 y^2+340812 y^3+344592 y^4+297736 y^5+283920 y^6+240508 y^7+224306 y^8+176616 y^9+157166 y^10+116188 y^11+93630 y^12+66856 y^13+47646 y^14+26664 y^15+17443 y^16+7940 y^17+3066 y^18+580 y^19+80 y^20) q^(170/11)+(493470+516/y^20+2358/y^19+6927/y^18+16668/y^17+27972/y^16+49698/y^15+69009/y^14+106752/y^13+129732/y^12+177408/y^11+204978/y^10+269094/y^9+283920/y^8+345276/y^7+373113/y^6+424734/y^5+425976/y^4+491928/y^3+467964/y^2+505506/y+509214 y+474228 y^2+489168 y^3+426228 y^4+419208 y^5+375174 y^6+345276 y^7+286440 y^8+263550 y^9+207669 y^10+177066 y^11+133860 y^12+102504 y^13+69009 y^14+50814 y^15+28926 y^16+15624 y^17+7074 y^18+2484 y^19+480 y^20) q^(181/11)+(606589+80/y^21+1698/y^20+5316/y^19+13046/y^18+24300/y^17+45852/y^16+66856/y^15+101790/y^14+128724/y^13+176836/y^12+210672/y^11+272652/y^10+297736/y^9+375174/y^8+394920/y^7+462230/y^6+475044/y^5+540768/y^4+527260/y^3+593724/y^2+566544/y+564984 y+592548 y^2+526212 y^3+543357 y^4+478668 y^5+460232 y^6+394920 y^7+373113 y^8+298092 y^9+272784 y^10+210708 y^11+175706 y^12+132180 y^13+101790 y^14+64244 y^15+45342 y^16+25116 y^17+13424 y^18+5184 y^19+1695 y^20+80 y^21) q^(192/11)+(727716+80/y^22+744/y^21+4028/y^20+11898/y^19+22782/y^18+45056/y^17+66538/y^16+102504/y^15+134838/y^14+196966/y^13+232212/y^12+304692/y^11+344592/y^10+419208/y^9+460232/y^8+549312/y^7+555138/y^6+655618/y^5+654104/y^4+722106/y^3+711214/y^2+768934/y+765116 y+707562 y^2+723384 y^3+655366 y^4+654516 y^5+553968 y^6+549312 y^7+462230 y^8+424734 y^9+344516 y^10+305278 y^11+228108 y^12+193846 y^13+134838 y^14+106752 y^15+66628 y^16+42972 y^17+22926 y^18+11988 y^19+3974 y^20+744 y^21+90 y^22) q^(203/11)+(887712+480/y^22+2532/y^21+7962/y^20+19188/y^19+37008/y^18+56736/y^17+93630/y^16+132180/y^15+178392/y^14+222336/y^13+298806/y^12+340812/y^11+426228/y^10+478668/y^9+553968/y^8+586116/y^7+691860/y^6+694692/y^5+782013/y^4+788280/y^3+840384/y^2+802632/y+808716 y+846756 y^2+778776 y^3+779754 y^4+690120 y^5+702384 y^6+586116 y^7+555138 y^8+475044 y^9+425976 y^10+337140 y^11+304410 y^12+221760 y^13+178392 y^14+128724 y^15+94314 y^16+59076 y^17+37656 y^18+17784 y^19+7971 y^20+2532 y^21+516 y^22) q^(214/11),
(24+4/y^3+6/y^2+6/y+15 y^2) q^(9/11)+(312+36/y^5+25/y^4+132/y^3+188/y^2+136/y+96 y+246 y^2+60 y^3+80 y^4+20 y^5) q^(20/11)+(1152+60/y^7+39/y^6+408/y^5+354/y^4+738/y^3+828/y^2+978/y+852 y+1017 y^2+564 y^3+480 y^4+300 y^5+90 y^6+60 y^7) q^(31/11)+(2947+20/y^9+90/y^8+444/y^7+558/y^6+1164/y^5+1608/y^4+2148/y^3+2592/y^2+2556/y+2676 y+2610 y^2+2032 y^3+1770 y^4+1080 y^5+596 y^6+444 y^7+39 y^8+36 y^9) q^(42/11)+(6462+80/y^10+300/y^9+596/y^8+1518/y^7+2169/y^6+3664/y^5+4280/y^4+5190/y^3+6082/y^2+7158/y+7092 y+5786 y^2+5532 y^3+4244 y^4+3576 y^5+2178 y^6+1518 y^7+558 y^8+408 y^9+25 y^10+4 y^11) q^(53/11)+(12426+15/y^12+60/y^11+480/y^10+1080/y^9+2178/y^8+3624/y^7+5442/y^6+6096/y^5+9126/y^4+10392/y^3+11484/y^2+11808/y+12276 y+11304 y^2+10428 y^3+8577 y^4+6276 y^5+5604 y^6+3624 y^7+2169 y^8+1164 y^9+354 y^10+132 y^11+6 y^12) q^(64/11)+(21932+246/y^12+564/y^11+1770/y^10+3576/y^9+5604/y^8+7722/y^7+11298/y^6+14508/y^5+17256/y^4+19214/y^3+21000/y^2+24300/y+23988 y+20286 y^2+20226 y^3+16794 y^4+15264 y^5+10898 y^6+7722 y^7+5442 y^8+3664 y^9+1608 y^10+738 y^11+188 y^12+6 y^13) q^(75/11)+(35448+24/y^14+96/y^13+1017/y^12+2032/y^11+4244/y^10+6276/y^9+10898/y^8+14068/y^7+19944/y^6+20832/y^5+28112/y^4+29064/y^3+33744/y^2+32936/y+33924 y+33512 y^2+29676 y^3+27419 y^4+21528 y^5+19188 y^6+14068 y^7+11298 y^8+6096 y^9+4280 y^10+2148 y^11+828 y^12+136 y^13+24 y^14) q^(86/11)+(55236+6/y^15+312/y^14+852/y^13+2610/y^12+5532/y^11+8577/y^10+15264/y^9+19188/y^8+25758/y^7+32340/y^6+40980/y^5+42960/y^4+51600/y^3+51168/y^2+57474/y+57888 y+51420 y^2+52062 y^3+42294 y^4+40080 y^5+32766 y^6+25758 y^7+19944 y^8+14508 y^9+9126 y^10+5190 y^11+2592 y^12+978 y^13+312 y^14) q^(97/11)+(81476+6/y^16+136/y^15+1152/y^14+2676/y^13+5786/y^12+10428/y^11+16794/y^10+21528/y^9+32766/y^8+38712/y^7+49204/y^6+53064/y^5+65790/y^4+68416/y^3+78804/y^2+74676/y+73548 y+77238 y^2+66952 y^3+66888 y^4+54276 y^5+49556 y^6+38712 y^7+32340 y^8+20832 y^9+17256 y^10+10392 y^11+6082 y^12+2556 y^13+1152 y^14+96 y^15+15 y^16) q^(108/11)+(112920+4/y^17+188/y^16+978/y^15+2947/y^14+7092/y^13+11304/y^12+20226/y^11+27419/y^10+40080/y^9+49556/y^8+63192/y^7+71520/y^6+90224/y^5+93070/y^4+104706/y^3+106467/y^2+118972/y+116820 y+108821 y^2+104562 y^3+93772 y^4+89628 y^5+70683 y^6+63192 y^7+49204 y^8+40980 y^9+28112 y^10+19214 y^11+11484 y^12+7158 y^13+2947 y^14+852 y^15+246 y^16) q^(119/11)+(155256+132/y^17+828/y^16+2556/y^15+6462/y^14+12276/y^13+20286/y^12+29676/y^11+42294/y^10+54276/y^9+70683/y^8+83484/y^7+102198/y^6+108276/y^5+126366/y^4+134784/y^3+143118/y^2+138660/y+141144 y+147708 y^2+132636 y^3+126690 y^4+106224 y^5+102522 y^6+83484 y^7+71520 y^8+53064 y^9+42960 y^10+29064 y^11+21000 y^12+11808 y^13+6462 y^14+2676 y^15+1017 y^16+60 y^17) q^(130/11)+(204342+25/y^18+738/y^17+2592/y^16+7158/y^15+12426/y^14+23988/y^13+33512/y^12+52062/y^11+66888/y^10+89628/y^9+102522/y^8+130938/y^7+139551/y^6+172008/y^5+174756/y^4+198340/y^3+202323/y^2+216630/y+213420 y+199590 y^2+196968 y^3+176964 y^4+172704 y^5+141151 y^6+130938 y^7+102198 y^8+90224 y^9+65790 y^10+51600 y^11+33744 y^12+24300 y^13+12426 y^14+7092 y^15+2610 y^16+564 y^17+80 y^18) q^(141/11)+(266010+36/y^19+354/y^18+2148/y^17+6082/y^16+11808/y^15+21932/y^14+33924/y^13+51420/y^12+66952/y^11+93772/y^10+106224/y^9+141151/y^8+157388/y^7+186552/y^6+198540/y^5+227726/y^4+225372/y^3+257466/y^2+245068/y+246224 y+256188 y^2+224868 y^3+230466 y^4+196504 y^5+186714 y^6+157388 y^7+139551 y^8+108276 y^9+93070 y^10+68416 y^11+51168 y^12+32936 y^13+21932 y^14+12276 y^15+5786 y^16+2032 y^17+480 y^18+20 y^19) q^(152/11)+(344448+408/y^19+1608/y^18+5190/y^17+11484/y^16+24300/y^15+35448/y^14+57888/y^13+77238/y^12+104562/y^11+126690/y^10+172704/y^9+186714/y^8+230628/y^7+246048/y^6+289866/y^5+290748/y^4+339930/y^3+320022/y^2+352230/y+354804 y+325260 y^2+337830 y^3+291630 y^4+285204 y^5+247668 y^6+230628 y^7+186552 y^8+172008 y^9+126366 y^10+104706 y^11+78804 y^12+57474 y^13+35448 y^14+23988 y^15+11304 y^16+5532 y^17+1770 y^18+300 y^19) q^(163/11)+(422554+39/y^20+1164/y^19+4280/y^18+10392/y^17+21000/y^16+32936/y^15+55236/y^14+73548/y^13+108821/y^12+132636/y^11+176964/y^10+196504/y^9+247668/y^8+268128/y^7+315176/y^6+327936/y^5+380196/y^4+371228/y^3+416136/y^2+404748/y+398520 y+415644 y^2+371476 y^3+379239 y^4+330984 y^5+315000 y^6+268128 y^7+246048 y^8+198540 y^9+174756 y^10+134784 y^11+106467 y^12+74676 y^13+55236 y^14+33924 y^15+20286 y^16+10428 y^17+4244 y^18+1080 y^19+90 y^20) q^(174/11)+(520512+60/y^21+558/y^20+3664/y^19+9126/y^18+19214/y^17+33744/y^16+57474/y^15+81476/y^14+116820/y^13+147708/y^12+196968/y^11+230466/y^10+285204/y^9+315000/y^8+381534/y^7+399102/y^6+461626/y^5+468600/y^4+514818/y^3+516373/y^2+558074/y+558940 y+512773 y^2+518148 y^3+466196 y^4+463356 y^5+396510 y^6+381534 y^7+315176 y^8+289866 y^9+227726 y^10+198340 y^11+143118 y^12+118972 y^13+81476 y^14+57888 y^15+33512 y^16+20226 y^17+8577 y^18+3576 y^19+596 y^20+60 y^21) q^(185/11)+(650352+444/y^21+2169/y^20+6096/y^19+17256/y^18+29064/y^17+51168/y^16+74676/y^15+112920/y^14+141144/y^13+199590/y^12+224868/y^11+291630/y^10+330984/y^9+396510/y^8+417972/y^7+501660/y^6+498888/y^5+570636/y^4+578796/y^3+622686/y^2+593376/y+598164 y+621894 y^2+578004 y^3+567720 y^4+497880 y^5+507084 y^6+417972 y^7+399102 y^8+327936 y^9+290748 y^10+225372 y^11+202323 y^12+138660 y^13+112920 y^14+73548 y^15+51420 y^16+29676 y^17+16794 y^18+6276 y^19+2178 y^20+444 y^21) q^(196/11)+(783992+90/y^22+1518/y^21+5442/y^20+14508/y^19+28112/y^18+51600/y^17+78804/y^16+118972/y^15+155256/y^14+213420/y^13+256188/y^12+337830/y^11+379239/y^10+463356/y^9+507084/y^8+595074/y^7+613117/y^6+706914/y^5+714432/y^4+782050/y^3+767181/y^2+835008/y+837228 y+763260 y^2+785830 y^3+717924 y^4+713028 y^5+607191 y^6+595074 y^7+501660 y^8+461626 y^9+380196 y^10+339930 y^11+257466 y^12+216630 y^13+155256 y^14+116820 y^15+77238 y^16+52062 y^17+27419 y^18+15264 y^19+5604 y^20+1518 y^21+39 y^22) q^(207/11)+(924480+20/y^23+596/y^22+3624/y^21+11298/y^20+20832/y^19+42960/y^18+68416/y^17+106467/y^16+138660/y^15+204342/y^14+246224/y^13+325260/y^12+371476/y^11+466196/y^10+497880/y^9+607191/y^8+633528/y^7+737070/y^6+747908/y^5+845682/y^4+814524/y^3+908856/y^2+874844/y+875432 y+909878 y^2+820176 y^3+840352 y^4+750620 y^5+727980 y^6+633528 y^7+613117 y^8+498888 y^9+468600 y^10+371228 y^11+320022 y^12+245068 y^13+204342 y^14+141144 y^15+108821 y^16+66952 y^17+42294 y^18+21528 y^19+10898 y^20+3624 y^21+558 y^22+36 y^23) q^(218/11),
(15+6/y^4+4/y^3+24/y^2+36/y+60 y+20 y^3) q^(12/11)+(270+24/y^6+10/y^5+188/y^4+138/y^3+313/y^2+408/y+444 y+170 y^2+300 y^3+80 y^4+60 y^5+15 y^6) q^(23/11)+(1329+15/y^8+36/y^7+312/y^6+264/y^5+804/y^4+864/y^3+1194/y^2+1224/y+1512 y+996 y^2+1020 y^3+570 y^4+444 y^5+246 y^6+36 y^7+24 y^8) q^(34/11)+(3738+60/y^9+246/y^8+468/y^7+1153/y^6+1578/y^5+2304/y^4+2862/y^3+3312/y^2+4044/y+3618 y+3378 y^2+3192 y^3+2196 y^4+1632 y^5+1041 y^6+468 y^7+312 y^8+10 y^9+6 y^10) q^(45/11)+(8250+20/y^11+80/y^10+444/y^9+1041/y^8+1608/y^7+2898/y^6+3840/y^5+5266/y^4+6168/y^3+7328/y^2+7036/y+7408 y+7652 y^2+5268 y^3+5426 y^4+4012 y^5+2898 y^6+1608 y^7+1153 y^8+264 y^9+188 y^10+4 y^11) q^(56/11)+(15576+300/y^11+570/y^10+1632/y^9+2898/y^8+5112/y^7+6450/y^6+9486/y^5+10068/y^4+13674/y^3+13584/y^2+15888/y+14610 y+14034 y^2+13668 y^3+10788 y^4+8802 y^5+6546 y^6+5112 y^7+2898 y^8+1578 y^9+804 y^10+138 y^11+24 y^12) q^(67/11)+(26102+60/y^13+170/y^12+1020/y^11+2196/y^10+4012/y^9+6546/y^8+9012/y^7+12212/y^6+15996/y^5+18792/y^4+21164/y^3+24084/y^2+22812/y+24072 y+24924 y^2+19332 y^3+19809 y^4+15528 y^5+12608 y^6+9012 y^7+6450 y^8+3840 y^9+2304 y^10+864 y^11+313 y^12+36 y^13) q^(78/11)+(40944+15/y^14+444/y^13+996/y^12+3192/y^11+5426/y^10+8802/y^9+12608/y^8+19024/y^7+21504/y^6+29372/y^5+31080/y^4+36552/y^3+38192/y^2+43620/y+41214 y+39101 y^2+37092 y^3+31778 y^4+27918 y^5+22134 y^6+19024 y^7+12212 y^8+9486 y^9+5266 y^10+2862 y^11+1194 y^12+408 y^13+15 y^14) q^(89/11)+(61026+36/y^15+270/y^14+1512/y^13+3378/y^12+5268/y^11+10788/y^10+15528/y^9+22134/y^8+27180/y^7+35964/y^6+39360/y^5+47904/y^4+52284/y^3+57264/y^2+55728/y+57420 y+57138 y^2+50688 y^3+48255 y^4+40368 y^5+35832 y^6+27180 y^7+21504 y^8+15996 y^9+10068 y^10+6168 y^11+3312 y^12+1224 y^13+270 y^14+60 y^15) q^(100/11)+(87898+24/y^16+408/y^15+1329/y^14+3618/y^13+7652/y^12+13668/y^11+19809/y^10+27918/y^9+35832/y^8+49188/y^7+54560/y^6+68670/y^5+74700/y^4+83254/y^3+85494/y^2+94092/y+93036 y+84237 y^2+85596 y^3+73446 y^4+67770 y^5+54596 y^6+49188 y^7+35964 y^8+29372 y^9+18792 y^10+13674 y^11+7328 y^12+4044 y^13+1329 y^14+444 y^15) q^(111/11)+(122409+4/y^17+313/y^16+1224/y^15+3738/y^14+7408/y^13+14034/y^12+19332/y^11+31778/y^10+40368/y^9+54596/y^8+62420/y^7+79896/y^6+85600/y^5+101868/y^4+101736/y^3+117310/y^2+112936/y+116680 y+115078 y^2+101628 y^3+101038 y^4+87232 y^5+79950 y^6+62420 y^7+54560 y^8+39360 y^9+31080 y^10+21164 y^11+13584 y^12+7036 y^13+3738 y^14+1512 y^15+170 y^16+20 y^17) q^(122/11)+(165612+6/y^18+138/y^17+1194/y^16+4044/y^15+8250/y^14+14610/y^13+24924/y^12+37092/y^11+48255/y^10+67770/y^9+79950/y^8+101616/y^7+114306/y^6+131748/y^5+137088/y^4+162060/y^3+158562/y^2+175152/y+173262 y+156744 y^2+166596 y^3+136044 y^4+132828 y^5+113115 y^6+101616 y^7+79896 y^8+68670 y^9+47904 y^10+36552 y^11+24084 y^12+15888 y^13+8250 y^14+3618 y^15+996 y^16+300 y^17) q^(133/11)+(218610+188/y^18+864/y^17+3312/y^16+7036/y^15+15576/y^14+24072/y^13+39101/y^12+50688/y^11+73446/y^10+87232/y^9+113115/y^8+123504/y^7+154534/y^6+161676/y^5+196065/y^4+187948/y^3+214116/y^2+205848/y+208272 y+215040 y^2+188704 y^3+191604 y^4+163608 y^5+153976 y^6+123504 y^7+114306 y^8+85600 y^9+74700 y^10+52284 y^11+38192 y^12+22812 y^13+15576 y^14+7408 y^15+3378 y^16+1020 y^17+80 y^18) q^(144/11)+(281652+10/y^19+804/y^18+2862/y^17+7328/y^16+15888/y^15+26102/y^14+41214/y^13+57138/y^12+85596/y^11+101038/y^10+132828/y^9+153976/y^8+189296/y^7+203040/y^6+238174/y^5+249006/y^4+272742/y^3+273236/y^2+300520/y+300160 y+271584 y^2+276036 y^3+246912 y^4+239826 y^5+202284 y^6+189296 y^7+154534 y^8+131748 y^9+101868 y^10+83254 y^11+57264 y^12+43620 y^13+26102 y^14+14610 y^15+7652 y^16+3192 y^17+570 y^18+60 y^19) q^(155/11)+(362478+24/y^20+264/y^19+2304/y^18+6168/y^17+13584/y^16+22812/y^15+40944/y^14+57420/y^13+84237/y^12+101628/y^11+136044/y^10+163608/y^9+202284/y^8+218412/y^7+266796/y^6+267792/y^5+307620/y^4+320772/y^3+345852/y^2+332940/y+332544 y+341928 y^2+319728 y^3+307422 y^4+270816 y^5+265392 y^6+218412 y^7+203040 y^8+161676 y^9+137088 y^10+101736 y^11+85494 y^12+55728 y^13+40944 y^14+24072 y^15+14034 y^16+5268 y^17+2196 y^18+444 y^19+15 y^20) q^(166/11)+(453952+312/y^20+1578/y^19+5266/y^18+13674/y^17+24084/y^16+43620/y^15+61026/y^14+93036/y^13+115078/y^12+166596/y^11+191604/y^10+239826/y^9+265392/y^8+322344/y^7+340078/y^6+400782/y^5+401688/y^4+447854/y^3+443862/y^2+478818/y+481734 y+446724 y^2+446592 y^3+403542 y^4+398652 y^5+337904 y^6+322344 y^7+266796 y^8+238174 y^9+196065 y^10+162060 y^11+117310 y^12+94092 y^13+61026 y^14+41214 y^15+24924 y^16+13668 y^17+5426 y^18+1632 y^19+246 y^20) q^(177/11)+(557673+36/y^21+1153/y^20+3840/y^19+10068/y^18+21164/y^17+38192/y^16+55728/y^15+87898/y^14+116680/y^13+156744/y^12+188704/y^11+246912/y^10+270816/y^9+337904/y^8+358840/y^7+421056/y^6+435500/y^5+497275/y^4+482556/y^3+545060/y^2+518416/y+516604 y+547706 y^2+480648 y^3+498701 y^4+434072 y^5+421884 y^6+358840 y^7+340078 y^8+267792 y^9+249006 y^10+187948 y^11+158562 y^12+112936 y^13+87898 y^14+57420 y^15+39101 y^16+19332 y^17+10788 y^18+4012 y^19+1041 y^20+36 y^21) q^(188/11)+(689538+15/y^22+468/y^21+2898/y^20+9486/y^19+18792/y^18+36552/y^17+57264/y^16+94092/y^15+122409/y^14+173262/y^13+215040/y^12+276036/y^11+307422/y^10+398652/y^9+421884/y^8+503892/y^7+527922/y^6+599106/y^5+603354/y^4+691446/y^3+651288/y^2+714846/y+709374 y+651063 y^2+688344 y^3+603768 y^4+598098 y^5+532923 y^6+503892 y^7+421056 y^8+400782 y^9+307620 y^10+272742 y^11+214116 y^12+175152 y^13+122409 y^14+93036 y^15+57138 y^16+37092 y^17+19809 y^18+8802 y^19+2898 y^20+468 y^21+24 y^22) q^(199/11)+(821448+246/y^22+1608/y^21+6450/y^20+15996/y^19+31080/y^18+52284/y^17+85494/y^16+112936/y^15+165612/y^14+208272/y^13+271584/y^12+319728/y^11+403542/y^10+434072/y^9+532923/y^8+555876/y^7+641492/y^6+664452/y^5+744432/y^4+727288/y^3+807552/y^2+774828/y+771372 y+813600 y^2+728420 y^3+751650 y^4+659208 y^5+644034 y^6+555876 y^7+527922 y^8+435500 y^9+401688 y^10+320772 y^11+273236 y^12+205848 y^13+165612 y^14+116680 y^15+84237 y^16+50688 y^17+31778 y^18+15528 y^19+6546 y^20+1608 y^21+312 y^22) q^(210/11),
(90+4/y^5+1/y^4+36/y^3+24/y^2+60/y+20 y+80 y^2+15 y^4) q^(14/11)+(516+6/y^7+6/y^6+132/y^5+66/y^4+408/y^3+327/y^2+450/y+360 y+480 y^2+180 y^3+246 y^4+60 y^5+24 y^6+6 y^7) q^(25/11)+(1778+24/y^8+132/y^7+212/y^6+732/y^5+768/y^4+1168/y^3+1398/y^2+1644/y+1464 y+1680 y^2+964 y^3+1017 y^4+480 y^5+312 y^6+132 y^7+6 y^8+4 y^9) q^(36/11)+(4404+15/y^10+60/y^9+312/y^8+850/y^7+1116/y^6+2022/y^5+2576/y^4+3732/y^3+3873/y^2+4338/y+4644 y+3833 y^2+3552 y^3+2666 y^4+1920 y^5+1242 y^6+850 y^7+212 y^8+132 y^9+y^10) q^(47/11)+(8874+246/y^10+480/y^9+1242/y^8+1956/y^7+3432/y^6+4512/y^5+6078/y^4+6312/y^3+8490/y^2+8580/y+8256 y+7626 y^2+7164 y^3+5898 y^4+4656 y^5+3372 y^6+1956 y^7+1116 y^8+732 y^9+66 y^10+36 y^11) q^(58/11)+(16340+80/y^12+180/y^11+1017/y^10+1920/y^9+3372/y^8+5874/y^7+7786/y^6+9786/y^5+12888/y^4+14724/y^3+15672/y^2+16986/y+18468 y+15339 y^2+15252 y^3+11664 y^4+10356 y^5+7603 y^6+5874 y^7+3432 y^8+2022 y^9+768 y^10+408 y^11+24 y^12) q^(69/11)+(27846+20/y^13+480/y^12+964/y^11+2666/y^10+4656/y^9+7603/y^8+9540/y^7+14508/y^6+16652/y^5+21710/y^4+21180/y^3+26444/y^2+26560/y+26112 y+25742 y^2+22692 y^3+20630 y^4+17264 y^5+14238 y^6+9540 y^7+7786 y^8+4512 y^9+2576 y^10+1168 y^11+327 y^12+60 y^13) q^(80/11)+(44652+90/y^14+360/y^13+1680/y^12+3552/y^11+5898/y^10+10356/y^9+14238/y^8+20496/y^7+25080/y^6+29178/y^5+33996/y^4+41904/y^3+41610/y^2+45324/y+45864 y+39972 y^2+42282 y^3+33600 y^4+31140 y^5+24210 y^6+20496 y^7+14508 y^8+9786 y^9+6078 y^10+3732 y^11+1398 y^12+450 y^13+90 y^14) q^(91/11)+(65540+60/y^15+516/y^14+1464/y^13+3833/y^12+7164/y^11+11664/y^10+17264/y^9+24210/y^8+28872/y^7+39216/y^6+45276/y^5+53574/y^4+53228/y^3+62112/y^2+61488/y+61332 y+63636 y^2+54232 y^3+52812 y^4+43920 y^5+38780 y^6+28872 y^7+25080 y^8+16652 y^9+12888 y^10+6312 y^11+3873 y^12+1644 y^13+516 y^14+20 y^15) q^(102/11)+(92388+24/y^16+450/y^15+1778/y^14+4644/y^13+7626/y^12+15252/y^11+20630/y^10+31140/y^9+38780/y^8+52682/y^7+57951/y^6+72040/y^5+76246/y^4+90144/y^3+89502/y^2+97714/y+98184 y+90508 y^2+86634 y^3+77534 y^4+72004 y^5+59004 y^6+52682 y^7+39216 y^8+29178 y^9+21710 y^10+14724 y^11+8490 y^12+4338 y^13+1778 y^14+360 y^15+80 y^16) q^(113/11)+(133197+36/y^17+327/y^16+1644/y^15+4404/y^14+8256/y^13+15339/y^12+22692/y^11+33600/y^10+43920/y^9+59004/y^8+66048/y^7+86898/y^6+91068/y^5+106446/y^4+111132/y^3+123474/y^2+121728/y+117084 y+123564 y^2+110892 y^3+108525 y^4+91392 y^5+86364 y^6+66048 y^7+57951 y^8+45276 y^9+33996 y^10+21180 y^11+15672 y^12+8580 y^13+4404 y^14+1464 y^15+480 y^16) q^(124/11)+(177262+1/y^18+408/y^17+1398/y^16+4338/y^15+8874/y^14+18468/y^13+25742/y^12+42282/y^11+52812/y^10+72004/y^9+86364/y^8+111756/y^7+117357/y^6+145950/y^5+149052/y^4+172378/y^3+167733/y^2+184560/y+187128 y+172752 y^2+168990 y^3+151068 y^4+142200 y^5+118282 y^6+111756 y^7+86898 y^8+72040 y^9+53574 y^10+41904 y^11+26444 y^12+16986 y^13+8874 y^14+4644 y^15+1680 y^16+180 y^17+15 y^18) q^(135/11)+(226635+4/y^19+66/y^18+1168/y^17+3873/y^16+8580/y^15+16340/y^14+26112/y^13+39972/y^12+54232/y^11+77534/y^10+91392/y^9+118282/y^8+131536/y^7+155298/y^6+171940/y^5+195242/y^4+196800/y^3+221324/y^2+214420/y+212536 y+222858 y^2+193452 y^3+198682 y^4+169056 y^5+159312 y^6+131536 y^7+117357 y^8+91068 y^9+76246 y^10+53228 y^11+41610 y^12+26560 y^13+16340 y^14+8256 y^15+3833 y^16+964 y^17+246 y^18) q^(146/11)+(300138+132/y^19+768/y^18+3732/y^17+8490/y^16+16986/y^15+27846/y^14+45864/y^13+63636/y^12+86634/y^11+108525/y^10+142200/y^9+159312/y^8+198810/y^7+218604/y^6+247980/y^5+252204/y^4+295950/y^3+285216/y^2+310194/y+307476 y+283515 y^2+295680 y^3+255948 y^4+249384 y^5+215658 y^6+198810 y^7+155298 y^8+145950 y^9+106446 y^10+90144 y^11+62112 y^12+45324 y^13+27846 y^14+18468 y^15+7626 y^16+3552 y^17+1017 y^18+60 y^19) q^(157/11)+(378691+6/y^20+732/y^19+2576/y^18+6312/y^17+15672/y^16+26560/y^15+44652/y^14+61332/y^13+90508/y^12+110892/y^11+151068/y^10+169056/y^9+215658/y^8+232392/y^7+277848/y^6+294168/y^5+334158/y^4+327684/y^3+368028/y^2+352344/y+355272 y+372492 y^2+326872 y^3+333246 y^4+288156 y^5+278298 y^6+232392 y^7+218604 y^8+171940 y^9+149052 y^10+111132 y^11+89502 y^12+61488 y^13+44652 y^14+26112 y^15+15339 y^16+7164 y^17+2666 y^18+480 y^19+24 y^20) q^(168/11)+(467358+6/y^21+212/y^20+2022/y^19+6078/y^18+14724/y^17+26444/y^16+45324/y^15+65540/y^14+98184/y^13+123564/y^12+168990/y^11+198682/y^10+249384/y^9+278298/y^8+336346/y^7+344106/y^6+409106/y^5+418512/y^4+459990/y^3+454874/y^2+497438/y+496464 y+453146 y^2+457902 y^3+414800 y^4+410060 y^5+350550 y^6+336346 y^7+277848 y^8+247980 y^9+195242 y^10+172378 y^11+123474 y^12+97714 y^13+65540 y^14+45864 y^15+25742 y^16+15252 y^17+5898 y^18+1920 y^19+312 y^20+6 y^21) q^(179/11)+(580680+132/y^21+1116/y^20+4512/y^19+12888/y^18+21180/y^17+41610/y^16+61488/y^15+92388/y^14+117084/y^13+172752/y^12+193452/y^11+255948/y^10+288156/y^9+350550/y^8+370680/y^7+448128/y^6+440988/y^5+507834/y^4+513948/y^3+558168/y^2+535824/y+534096 y+549024 y^2+520056 y^3+509751 y^4+449376 y^5+443064 y^6+370680 y^7+344106 y^8+294168 y^9+252204 y^10+196800 y^11+167733 y^12+121728 y^13+92388 y^14+61332 y^15+39972 y^16+22692 y^17+11664 y^18+4656 y^19+1242 y^20+132 y^21) q^(190/11)+(699196+24/y^22+850/y^21+3432/y^20+9786/y^19+21710/y^18+41904/y^17+62112/y^16+97714/y^15+133197/y^14+187128/y^13+222858/y^12+295680/y^11+333246/y^10+410060/y^9+443064/y^8+533286/y^7+549964/y^6+637722/y^5+641412/y^4+703292/y^3+696387/y^2+751938/y+758352 y+699942 y^2+708696 y^3+635946 y^4+634548 y^5+547984 y^6+533286 y^7+448128 y^8+409106 y^9+334158 y^10+295950 y^11+221324 y^12+184560 y^13+133197 y^14+98184 y^15+63636 y^16+42282 y^17+20630 y^18+10356 y^19+3372 y^20+850 y^21+6 y^22) q^(201/11)+(848754+312/y^22+1956/y^21+7786/y^20+16652/y^19+33996/y^18+53228/y^17+89502/y^16+121728/y^15+177262/y^14+212536/y^13+283515/y^12+326872/y^11+414800/y^10+449376/y^9+547984/y^8+570420/y^7+664926/y^6+671644/y^5+768310/y^4+741276/y^3+831358/y^2+789224/y+796808 y+828436 y^2+744012 y^3+763242 y^4+674936 y^5+664980 y^6+570420 y^7+549964 y^8+440988 y^9+418512 y^10+327684 y^11+285216 y^12+214420 y^13+177262 y^14+117084 y^15+90508 y^16+54232 y^17+33600 y^18+17264 y^19+7603 y^20+1956 y^21+212 y^22+4 y^23) q^(212/11),
(80+1/y^6+24/y^4+6/y^3+90/y^2+60/y+120 y+15 y^2+60 y^3+6 y^5) q^(15/11)+(495+4/y^7+42/y^6+40/y^5+312/y^4+192/y^3+516/y^2+464/y+520 y+326 y^2+444 y^3+114 y^4+132 y^5+24 y^6+4 y^7+y^8) q^(26/11)+(1926+6/y^9+24/y^8+132/y^7+456/y^6+540/y^5+1152/y^4+1290/y^3+1722/y^2+1812/y+2100 y+1497 y^2+1512 y^3+828 y^4+846 y^5+318 y^6+132 y^7+42 y^8) q^(37/11)+(4745+132/y^9+318/y^8+768/y^7+1448/y^6+1896/y^5+2877/y^4+3336/y^3+4236/y^2+4512/y+4116 y+4266 y^2+3548 y^3+2850 y^4+1884 y^5+1340 y^6+768 y^7+456 y^8+40 y^9+24 y^10) q^(48/11)+(9450+60/y^11+114/y^10+846/y^9+1340/y^8+2424/y^7+3534/y^6+5616/y^5+6338/y^4+8634/y^3+8402/y^2+9888/y+10068 y+9122 y^2+7464 y^3+6780 y^4+5590 y^5+3660 y^6+2424 y^7+1448 y^8+540 y^9+312 y^10+6 y^11) q^(59/11)+(18108+15/y^12+444/y^11+828/y^10+1884/y^9+3660/y^8+5508/y^7+8160/y^6+9864/y^5+12093/y^4+14220/y^3+15636/y^2+16524/y+14904 y+16536 y^2+13908 y^3+13074 y^4+9108 y^5+8184 y^6+5508 y^7+3534 y^8+1896 y^9+1152 y^10+192 y^11+90 y^12) q^(70/11)+(29420+120/y^13+326/y^12+1512/y^11+2850/y^10+5590/y^9+8184/y^8+12138/y^7+14606/y^6+20796/y^5+21450/y^4+27436/y^3+27414/y^2+30696/y+31908 y+28398 y^2+25308 y^3+22572 y^4+19932 y^5+15217 y^6+12138 y^7+8160 y^8+5616 y^9+2877 y^10+1290 y^11+516 y^12+60 y^13) q^(81/11)+(44856+80/y^14+520/y^13+1497/y^12+3548/y^11+6780/y^10+9108/y^9+15217/y^8+19316/y^7+24444/y^6+29048/y^5+35380/y^4+37536/y^3+43172/y^2+43068/y+41296 y+43424 y^2+37860 y^3+36495 y^4+27600 y^5+25434 y^6+19316 y^7+14606 y^8+9864 y^9+6338 y^10+3336 y^11+1722 y^12+464 y^13+80 y^14) q^(92/11)+(69468+60/y^15+495/y^14+2100/y^13+4266/y^12+7464/y^11+13074/y^10+19932/y^9+25434/y^8+33546/y^7+41244/y^6+50766/y^5+54228/y^4+63954/y^3+63852/y^2+69432/y+70620 y+62934 y^2+62964 y^3+54750 y^4+51594 y^5+40857 y^6+33546 y^7+24444 y^8+20796 y^9+12093 y^10+8634 y^11+4236 y^12+1812 y^13+495 y^14+120 y^15) q^(103/11)+(96406+90/y^16+464/y^15+1926/y^14+4116/y^13+9122/y^12+13908/y^11+22572/y^10+27600/y^9+40857/y^8+49440/y^7+61114/y^6+66744/y^5+80742/y^4+80380/y^3+92388/y^2+91476/y+91188 y+93066 y^2+83340 y^3+78492 y^4+65964 y^5+60858 y^6+49440 y^7+41244 y^8+29048 y^9+21450 y^10+14220 y^11+8402 y^12+4512 y^13+1926 y^14+520 y^15+15 y^16) q^(114/11)+(131154+6/y^17+516/y^16+1812/y^15+4745/y^14+10068/y^13+16536/y^12+25308/y^11+36495/y^10+51594/y^9+60858/y^8+79090/y^7+87012/y^6+106390/y^5+112560/y^4+127812/y^3+130119/y^2+139776/y+142890 y+127063 y^2+128496 y^3+110068 y^4+108980 y^5+87354 y^6+79090 y^7+61114 y^8+50766 y^9+35380 y^10+27436 y^11+15636 y^12+9888 y^13+4745 y^14+2100 y^15+326 y^16+60 y^17) q^(125/11)+(183579+24/y^18+192/y^17+1722/y^16+4512/y^15+9450/y^14+14904/y^13+28398/y^12+37860/y^11+54750/y^10+65964/y^9+87354/y^8+97248/y^7+125400/y^6+125760/y^5+152748/y^4+152832/y^3+174690/y^2+164760/y+163212 y+169056 y^2+157464 y^3+151380 y^4+128280 y^5+124188 y^6+97248 y^7+87012 y^8+66744 y^9+54228 y^10+37536 y^11+27414 y^12+16524 y^13+9450 y^14+4116 y^15+1497 y^16+444 y^17) q^(136/11)+(236472+312/y^18+1290/y^17+4236/y^16+9888/y^15+18108/y^14+31908/y^13+43424/y^12+62964/y^11+78492/y^10+108980/y^9+124188/y^8+154680/y^7+166418/y^6+198138/y^5+206802/y^4+228518/y^3+227634/y^2+250872/y+255534 y+229530 y^2+230752 y^3+203376 y^4+200010 y^5+163866 y^6+154680 y^7+125400 y^8+106390 y^9+80742 y^10+63954 y^11+43172 y^12+30696 y^13+18108 y^14+10068 y^15+4266 y^16+1512 y^17+114 y^18+6 y^19) q^(147/11)+(297732+1/y^20+40/y^19+1152/y^18+3336/y^17+8402/y^16+16524/y^15+29420/y^14+41296/y^13+62934/y^12+83340/y^11+110068/y^10+128280/y^9+163866/y^8+180880/y^7+215220/y^6+227080/y^5+263777/y^4+260568/y^3+292368/y^2+282208/y+281776 y+292164 y^2+262584 y^3+260752 y^4+228056 y^5+213744 y^6+180880 y^7+166418 y^8+125760 y^9+112560 y^10+80380 y^11+63852 y^12+43068 y^13+29420 y^14+14904 y^15+9122 y^16+3548 y^17+828 y^18+132 y^19) q^(158/11)+(389340+42/y^20+540/y^19+2877/y^18+8634/y^17+15636/y^16+30696/y^15+44856/y^14+70620/y^13+93066/y^12+128496/y^11+151380/y^10+200010/y^9+213744/y^8+261942/y^7+289002/y^6+326352/y^5+334068/y^4+381366/y^3+371517/y^2+400104/y+397548 y+366612 y^2+382164 y^3+332988 y^4+330186 y^5+288990 y^6+261942 y^7+215220 y^8+198138 y^9+152748 y^10+127812 y^11+92388 y^12+69432 y^13+44856 y^14+31908 y^15+16536 y^16+7464 y^17+2850 y^18+846 y^19+24 y^20) q^(169/11)+(480908+4/y^21+456/y^20+1896/y^19+6338/y^18+14220/y^17+27414/y^16+43068/y^15+69468/y^14+91188/y^13+127063/y^12+157464/y^11+203376/y^10+228056/y^9+288990/y^8+310920/y^7+361752/y^6+376152/y^5+428730/y^4+421568/y^3+471402/y^2+452820/y+454536 y+472884 y^2+419956 y^3+429468 y^4+372912 y^5+363342 y^6+310920 y^7+289002 y^8+227080 y^9+206802 y^10+152832 y^11+130119 y^12+91476 y^13+69468 y^14+41296 y^15+28398 y^16+13908 y^17+6780 y^18+1884 y^19+318 y^20+4 y^21) q^(180/11)+(582240+132/y^21+1448/y^20+5616/y^19+12093/y^18+27436/y^17+43172/y^16+69432/y^15+96406/y^14+142890/y^13+169056/y^12+230752/y^11+260752/y^10+330186/y^9+363342/y^8+432848/y^7+441834/y^6+521630/y^5+524312/y^4+585786/y^3+569297/y^2+623296/y+621114 y+576173 y^2+581196 y^3+529046 y^4+519742 y^5+442905 y^6+432848 y^7+361752 y^8+326352 y^9+263777 y^10+228518 y^11+174690 y^12+139776 y^13+96406 y^14+70620 y^15+43424 y^16+25308 y^17+13074 y^18+5590 y^19+1340 y^20+132 y^21+y^22) q^(191/11)+(732363+24/y^22+768/y^21+3534/y^20+9864/y^19+21450/y^18+37536/y^17+63852/y^16+91476/y^15+131154/y^14+163212/y^13+229530/y^12+262584/y^11+332988/y^10+372912/y^9+442905/y^8+464748/y^7+566112/y^6+557604/y^5+631050/y^4+639348/y^3+684690/y^2+661092/y+658320 y+690522 y^2+634752 y^3+636918 y^4+559152 y^5+561420 y^6+464748 y^7+441834 y^8+376152 y^9+334068 y^10+260568 y^11+227634 y^12+164760 y^13+131154 y^14+91188 y^15+62934 y^16+37860 y^17+22572 y^18+9108 y^19+3660 y^20+768 y^21+42 y^22) q^(202/11)+(863974+6/y^23+318/y^22+2424/y^21+8160/y^20+20796/y^19+35380/y^18+63954/y^17+92388/y^16+139776/y^15+183579/y^14+255534/y^13+292164/y^12+382164/y^11+429468/y^10+519742/y^9+561420/y^8+669270/y^7+677704/y^6+793296/y^5+779064/y^4+868576/y^3+856110/y^2+926124/y+922176 y+859038 y^2+863192 y^3+781308 y^4+783072 y^5+682440 y^6+669270 y^7+566112 y^8+521630 y^9+428730 y^10+381366 y^11+292368 y^12+250872 y^13+183579 y^14+142890 y^15+93066 y^16+62964 y^17+36495 y^18+19932 y^19+8184 y^20+2424 y^21+456 y^22) q^(213/11),
q^(15/11) (80+6/y^5+60/y^3+15/y^2+120/y+60 y+90 y^2+6 y^3+24 y^4+y^6)+q^(26/11) (495+1/y^8+4/y^7+24/y^6+132/y^5+114/y^4+444/y^3+326/y^2+520/y+464 y+516 y^2+192 y^3+312 y^4+40 y^5+42 y^6+4 y^7)+q^(37/11) (1926+42/y^8+132/y^7+318/y^6+846/y^5+828/y^4+1512/y^3+1497/y^2+2100/y+1812 y+1722 y^2+1290 y^3+1152 y^4+540 y^5+456 y^6+132 y^7+24 y^8+6 y^9)+q^(48/11) (4745+24/y^10+40/y^9+456/y^8+768/y^7+1340/y^6+1884/y^5+2850/y^4+3548/y^3+4266/y^2+4116/y+4512 y+4236 y^2+3336 y^3+2877 y^4+1896 y^5+1448 y^6+768 y^7+318 y^8+132 y^9)+q^(59/11) (9450+6/y^11+312/y^10+540/y^9+1448/y^8+2424/y^7+3660/y^6+5590/y^5+6780/y^4+7464/y^3+9122/y^2+10068/y+9888 y+8402 y^2+8634 y^3+6338 y^4+5616 y^5+3534 y^6+2424 y^7+1340 y^8+846 y^9+114 y^10+60 y^11)+q^(70/11) (18108+90/y^12+192/y^11+1152/y^10+1896/y^9+3534/y^8+5508/y^7+8184/y^6+9108/y^5+13074/y^4+13908/y^3+16536/y^2+14904/y+16524 y+15636 y^2+14220 y^3+12093 y^4+9864 y^5+8160 y^6+5508 y^7+3660 y^8+1884 y^9+828 y^10+444 y^11+15 y^12)+q^(81/11) (29420+60/y^13+516/y^12+1290/y^11+2877/y^10+5616/y^9+8160/y^8+12138/y^7+15217/y^6+19932/y^5+22572/y^4+25308/y^3+28398/y^2+31908/y+30696 y+27414 y^2+27436 y^3+21450 y^4+20796 y^5+14606 y^6+12138 y^7+8184 y^8+5590 y^9+2850 y^10+1512 y^11+326 y^12+120 y^13)+q^(92/11) (44856+80/y^14+464/y^13+1722/y^12+3336/y^11+6338/y^10+9864/y^9+14606/y^8+19316/y^7+25434/y^6+27600/y^5+36495/y^4+37860/y^3+43424/y^2+41296/y+43068 y+43172 y^2+37536 y^3+35380 y^4+29048 y^5+24444 y^6+19316 y^7+15217 y^8+9108 y^9+6780 y^10+3548 y^11+1497 y^12+520 y^13+80 y^14)+q^(103/11) (69468+120/y^15+495/y^14+1812/y^13+4236/y^12+8634/y^11+12093/y^10+20796/y^9+24444/y^8+33546/y^7+40857/y^6+51594/y^5+54750/y^4+62964/y^3+62934/y^2+70620/y+69432 y+63852 y^2+63954 y^3+54228 y^4+50766 y^5+41244 y^6+33546 y^7+25434 y^8+19932 y^9+13074 y^10+7464 y^11+4266 y^12+2100 y^13+495 y^14+60 y^15)+q^(114/11) (96406+15/y^16+520/y^15+1926/y^14+4512/y^13+8402/y^12+14220/y^11+21450/y^10+29048/y^9+41244/y^8+49440/y^7+60858/y^6+65964/y^5+78492/y^4+83340/y^3+93066/y^2+91188/y+91476 y+92388 y^2+80380 y^3+80742 y^4+66744 y^5+61114 y^6+49440 y^7+40857 y^8+27600 y^9+22572 y^10+13908 y^11+9122 y^12+4116 y^13+1926 y^14+464 y^15+90 y^16)+q^(125/11) (131154+60/y^17+326/y^16+2100/y^15+4745/y^14+9888/y^13+15636/y^12+27436/y^11+35380/y^10+50766/y^9+61114/y^8+79090/y^7+87354/y^6+108980/y^5+110068/y^4+128496/y^3+127063/y^2+142890/y+139776 y+130119 y^2+127812 y^3+112560 y^4+106390 y^5+87012 y^6+79090 y^7+60858 y^8+51594 y^9+36495 y^10+25308 y^11+16536 y^12+10068 y^13+4745 y^14+1812 y^15+516 y^16+6 y^17)+q^(136/11) (183579+444/y^17+1497/y^16+4116/y^15+9450/y^14+16524/y^13+27414/y^12+37536/y^11+54228/y^10+66744/y^9+87012/y^8+97248/y^7+124188/y^6+128280/y^5+151380/y^4+157464/y^3+169056/y^2+163212/y+164760 y+174690 y^2+152832 y^3+152748 y^4+125760 y^5+125400 y^6+97248 y^7+87354 y^8+65964 y^9+54750 y^10+37860 y^11+28398 y^12+14904 y^13+9450 y^14+4512 y^15+1722 y^16+192 y^17+24 y^18)+q^(147/11) (236472+6/y^19+114/y^18+1512/y^17+4266/y^16+10068/y^15+18108/y^14+30696/y^13+43172/y^12+63954/y^11+80742/y^10+106390/y^9+125400/y^8+154680/y^7+163866/y^6+200010/y^5+203376/y^4+230752/y^3+229530/y^2+255534/y+250872 y+227634 y^2+228518 y^3+206802 y^4+198138 y^5+166418 y^6+154680 y^7+124188 y^8+108980 y^9+78492 y^10+62964 y^11+43424 y^12+31908 y^13+18108 y^14+9888 y^15+4236 y^16+1290 y^17+312 y^18)+q^(158/11) (297732+132/y^19+828/y^18+3548/y^17+9122/y^16+14904/y^15+29420/y^14+43068/y^13+63852/y^12+80380/y^11+112560/y^10+125760/y^9+166418/y^8+180880/y^7+213744/y^6+228056/y^5+260752/y^4+262584/y^3+292164/y^2+281776/y+282208 y+292368 y^2+260568 y^3+263777 y^4+227080 y^5+215220 y^6+180880 y^7+163866 y^8+128280 y^9+110068 y^10+83340 y^11+62934 y^12+41296 y^13+29420 y^14+16524 y^15+8402 y^16+3336 y^17+1152 y^18+40 y^19+y^20)+q^(169/11) (389340+24/y^20+846/y^19+2850/y^18+7464/y^17+16536/y^16+31908/y^15+44856/y^14+69432/y^13+92388/y^12+127812/y^11+152748/y^10+198138/y^9+215220/y^8+261942/y^7+288990/y^6+330186/y^5+332988/y^4+382164/y^3+366612/y^2+397548/y+400104 y+371517 y^2+381366 y^3+334068 y^4+326352 y^5+289002 y^6+261942 y^7+213744 y^8+200010 y^9+151380 y^10+128496 y^11+93066 y^12+70620 y^13+44856 y^14+30696 y^15+15636 y^16+8634 y^17+2877 y^18+540 y^19+42 y^20)+q^(180/11) (480908+4/y^21+318/y^20+1884/y^19+6780/y^18+13908/y^17+28398/y^16+41296/y^15+69468/y^14+91476/y^13+130119/y^12+152832/y^11+206802/y^10+227080/y^9+289002/y^8+310920/y^7+363342/y^6+372912/y^5+429468/y^4+419956/y^3+472884/y^2+454536/y+452820 y+471402 y^2+421568 y^3+428730 y^4+376152 y^5+361752 y^6+310920 y^7+288990 y^8+228056 y^9+203376 y^10+157464 y^11+127063 y^12+91188 y^13+69468 y^14+43068 y^15+27414 y^16+14220 y^17+6338 y^18+1896 y^19+456 y^20+4 y^21)+q^(191/11) (582240+1/y^22+132/y^21+1340/y^20+5590/y^19+13074/y^18+25308/y^17+43424/y^16+70620/y^15+96406/y^14+139776/y^13+174690/y^12+228518/y^11+263777/y^10+326352/y^9+361752/y^8+432848/y^7+442905/y^6+519742/y^5+529046/y^4+581196/y^3+576173/y^2+621114/y+623296 y+569297 y^2+585786 y^3+524312 y^4+521630 y^5+441834 y^6+432848 y^7+363342 y^8+330186 y^9+260752 y^10+230752 y^11+169056 y^12+142890 y^13+96406 y^14+69432 y^15+43172 y^16+27436 y^17+12093 y^18+5616 y^19+1448 y^20+132 y^21)+q^(202/11) (732363+42/y^22+768/y^21+3660/y^20+9108/y^19+22572/y^18+37860/y^17+62934/y^16+91188/y^15+131154/y^14+164760/y^13+227634/y^12+260568/y^11+334068/y^10+376152/y^9+441834/y^8+464748/y^7+561420/y^6+559152/y^5+636918/y^4+634752/y^3+690522/y^2+658320/y+661092 y+684690 y^2+639348 y^3+631050 y^4+557604 y^5+566112 y^6+464748 y^7+442905 y^8+372912 y^9+332988 y^10+262584 y^11+229530 y^12+163212 y^13+131154 y^14+91476 y^15+63852 y^16+37536 y^17+21450 y^18+9864 y^19+3534 y^20+768 y^21+24 y^22)+q^(213/11) (863974+456/y^22+2424/y^21+8184/y^20+19932/y^19+36495/y^18+62964/y^17+93066/y^16+142890/y^15+183579/y^14+250872/y^13+292368/y^12+381366/y^11+428730/y^10+521630/y^9+566112/y^8+669270/y^7+682440/y^6+783072/y^5+781308/y^4+863192/y^3+859038/y^2+922176/y+926124 y+856110 y^2+868576 y^3+779064 y^4+793296 y^5+677704 y^6+669270 y^7+561420 y^8+519742 y^9+429468 y^10+382164 y^11+292164 y^12+255534 y^13+183579 y^14+139776 y^15+92388 y^16+63954 y^17+35380 y^18+20796 y^19+8160 y^20+2424 y^21+318 y^22+6 y^23),
q^(14/11) (90+15/y^4+80/y^2+20/y+60 y+24 y^2+36 y^3+y^4+4 y^5)+q^(25/11) (516+6/y^7+24/y^6+60/y^5+246/y^4+180/y^3+480/y^2+360/y+450 y+327 y^2+408 y^3+66 y^4+132 y^5+6 y^6+6 y^7)+q^(36/11) (1778+4/y^9+6/y^8+132/y^7+312/y^6+480/y^5+1017/y^4+964/y^3+1680/y^2+1464/y+1644 y+1398 y^2+1168 y^3+768 y^4+732 y^5+212 y^6+132 y^7+24 y^8)+q^(47/11) (4404+1/y^10+132/y^9+212/y^8+850/y^7+1242/y^6+1920/y^5+2666/y^4+3552/y^3+3833/y^2+4644/y+4338 y+3873 y^2+3732 y^3+2576 y^4+2022 y^5+1116 y^6+850 y^7+312 y^8+60 y^9+15 y^10)+q^(58/11) (8874+36/y^11+66/y^10+732/y^9+1116/y^8+1956/y^7+3372/y^6+4656/y^5+5898/y^4+7164/y^3+7626/y^2+8256/y+8580 y+8490 y^2+6312 y^3+6078 y^4+4512 y^5+3432 y^6+1956 y^7+1242 y^8+480 y^9+246 y^10)+q^(69/11) (16340+24/y^12+408/y^11+768/y^10+2022/y^9+3432/y^8+5874/y^7+7603/y^6+10356/y^5+11664/y^4+15252/y^3+15339/y^2+18468/y+16986 y+15672 y^2+14724 y^3+12888 y^4+9786 y^5+7786 y^6+5874 y^7+3372 y^8+1920 y^9+1017 y^10+180 y^11+80 y^12)+q^(80/11) (27846+60/y^13+327/y^12+1168/y^11+2576/y^10+4512/y^9+7786/y^8+9540/y^7+14238/y^6+17264/y^5+20630/y^4+22692/y^3+25742/y^2+26112/y+26560 y+26444 y^2+21180 y^3+21710 y^4+16652 y^5+14508 y^6+9540 y^7+7603 y^8+4656 y^9+2666 y^10+964 y^11+480 y^12+20 y^13)+q^(91/11) (44652+90/y^14+450/y^13+1398/y^12+3732/y^11+6078/y^10+9786/y^9+14508/y^8+20496/y^7+24210/y^6+31140/y^5+33600/y^4+42282/y^3+39972/y^2+45864/y+45324 y+41610 y^2+41904 y^3+33996 y^4+29178 y^5+25080 y^6+20496 y^7+14238 y^8+10356 y^9+5898 y^10+3552 y^11+1680 y^12+360 y^13+90 y^14)+q^(102/11) (65540+20/y^15+516/y^14+1644/y^13+3873/y^12+6312/y^11+12888/y^10+16652/y^9+25080/y^8+28872/y^7+38780/y^6+43920/y^5+52812/y^4+54232/y^3+63636/y^2+61332/y+61488 y+62112 y^2+53228 y^3+53574 y^4+45276 y^5+39216 y^6+28872 y^7+24210 y^8+17264 y^9+11664 y^10+7164 y^11+3833 y^12+1464 y^13+516 y^14+60 y^15)+q^(113/11) (92388+80/y^16+360/y^15+1778/y^14+4338/y^13+8490/y^12+14724/y^11+21710/y^10+29178/y^9+39216/y^8+52682/y^7+59004/y^6+72004/y^5+77534/y^4+86634/y^3+90508/y^2+98184/y+97714 y+89502 y^2+90144 y^3+76246 y^4+72040 y^5+57951 y^6+52682 y^7+38780 y^8+31140 y^9+20630 y^10+15252 y^11+7626 y^12+4644 y^13+1778 y^14+450 y^15+24 y^16)+q^(124/11) (133197+480/y^16+1464/y^15+4404/y^14+8580/y^13+15672/y^12+21180/y^11+33996/y^10+45276/y^9+57951/y^8+66048/y^7+86364/y^6+91392/y^5+108525/y^4+110892/y^3+123564/y^2+117084/y+121728 y+123474 y^2+111132 y^3+106446 y^4+91068 y^5+86898 y^6+66048 y^7+59004 y^8+43920 y^9+33600 y^10+22692 y^11+15339 y^12+8256 y^13+4404 y^14+1644 y^15+327 y^16+36 y^17)+q^(135/11) (177262+15/y^18+180/y^17+1680/y^16+4644/y^15+8874/y^14+16986/y^13+26444/y^12+41904/y^11+53574/y^10+72040/y^9+86898/y^8+111756/y^7+118282/y^6+142200/y^5+151068/y^4+168990/y^3+172752/y^2+187128/y+184560 y+167733 y^2+172378 y^3+149052 y^4+145950 y^5+117357 y^6+111756 y^7+86364 y^8+72004 y^9+52812 y^10+42282 y^11+25742 y^12+18468 y^13+8874 y^14+4338 y^15+1398 y^16+408 y^17+y^18)+q^(146/11) (226635+246/y^18+964/y^17+3833/y^16+8256/y^15+16340/y^14+26560/y^13+41610/y^12+53228/y^11+76246/y^10+91068/y^9+117357/y^8+131536/y^7+159312/y^6+169056/y^5+198682/y^4+193452/y^3+222858/y^2+212536/y+214420 y+221324 y^2+196800 y^3+195242 y^4+171940 y^5+155298 y^6+131536 y^7+118282 y^8+91392 y^9+77534 y^10+54232 y^11+39972 y^12+26112 y^13+16340 y^14+8580 y^15+3873 y^16+1168 y^17+66 y^18+4 y^19)+q^(157/11) (300138+60/y^19+1017/y^18+3552/y^17+7626/y^16+18468/y^15+27846/y^14+45324/y^13+62112/y^12+90144/y^11+106446/y^10+145950/y^9+155298/y^8+198810/y^7+215658/y^6+249384/y^5+255948/y^4+295680/y^3+283515/y^2+307476/y+310194 y+285216 y^2+295950 y^3+252204 y^4+247980 y^5+218604 y^6+198810 y^7+159312 y^8+142200 y^9+108525 y^10+86634 y^11+63636 y^12+45864 y^13+27846 y^14+16986 y^15+8490 y^16+3732 y^17+768 y^18+132 y^19)+q^(168/11) (378691+24/y^20+480/y^19+2666/y^18+7164/y^17+15339/y^16+26112/y^15+44652/y^14+61488/y^13+89502/y^12+111132/y^11+149052/y^10+171940/y^9+218604/y^8+232392/y^7+278298/y^6+288156/y^5+333246/y^4+326872/y^3+372492/y^2+355272/y+352344 y+368028 y^2+327684 y^3+334158 y^4+294168 y^5+277848 y^6+232392 y^7+215658 y^8+169056 y^9+151068 y^10+110892 y^11+90508 y^12+61332 y^13+44652 y^14+26560 y^15+15672 y^16+6312 y^17+2576 y^18+732 y^19+6 y^20)+q^(179/11) (467358+6/y^21+312/y^20+1920/y^19+5898/y^18+15252/y^17+25742/y^16+45864/y^15+65540/y^14+97714/y^13+123474/y^12+172378/y^11+195242/y^10+247980/y^9+277848/y^8+336346/y^7+350550/y^6+410060/y^5+414800/y^4+457902/y^3+453146/y^2+496464/y+497438 y+454874 y^2+459990 y^3+418512 y^4+409106 y^5+344106 y^6+336346 y^7+278298 y^8+249384 y^9+198682 y^10+168990 y^11+123564 y^12+98184 y^13+65540 y^14+45324 y^15+26444 y^16+14724 y^17+6078 y^18+2022 y^19+212 y^20+6 y^21)+q^(190/11) (580680+132/y^21+1242/y^20+4656/y^19+11664/y^18+22692/y^17+39972/y^16+61332/y^15+92388/y^14+121728/y^13+167733/y^12+196800/y^11+252204/y^10+294168/y^9+344106/y^8+370680/y^7+443064/y^6+449376/y^5+509751/y^4+520056/y^3+549024/y^2+534096/y+535824 y+558168 y^2+513948 y^3+507834 y^4+440988 y^5+448128 y^6+370680 y^7+350550 y^8+288156 y^9+255948 y^10+193452 y^11+172752 y^12+117084 y^13+92388 y^14+61488 y^15+41610 y^16+21180 y^17+12888 y^18+4512 y^19+1116 y^20+132 y^21)+q^(201/11) (699196+6/y^22+850/y^21+3372/y^20+10356/y^19+20630/y^18+42282/y^17+63636/y^16+98184/y^15+133197/y^14+184560/y^13+221324/y^12+295950/y^11+334158/y^10+409106/y^9+448128/y^8+533286/y^7+547984/y^6+634548/y^5+635946/y^4+708696/y^3+699942/y^2+758352/y+751938 y+696387 y^2+703292 y^3+641412 y^4+637722 y^5+549964 y^6+533286 y^7+443064 y^8+410060 y^9+333246 y^10+295680 y^11+222858 y^12+187128 y^13+133197 y^14+97714 y^15+62112 y^16+41904 y^17+21710 y^18+9786 y^19+3432 y^20+850 y^21+24 y^22)+q^(212/11) (848754+4/y^23+212/y^22+1956/y^21+7603/y^20+17264/y^19+33600/y^18+54232/y^17+90508/y^16+117084/y^15+177262/y^14+214420/y^13+285216/y^12+327684/y^11+418512/y^10+440988/y^9+549964/y^8+570420/y^7+664980/y^6+674936/y^5+763242/y^4+744012/y^3+828436/y^2+796808/y+789224 y+831358 y^2+741276 y^3+768310 y^4+671644 y^5+664926 y^6+570420 y^7+547984 y^8+449376 y^9+414800 y^10+326872 y^11+283515 y^12+212536 y^13+177262 y^14+121728 y^15+89502 y^16+53228 y^17+33996 y^18+16652 y^19+7786 y^20+1956 y^21+312 y^22),
q^(12/11) (15+20/y^3+60/y+36 y+24 y^2+4 y^3+6 y^4)+q^(23/11) (270+15/y^6+60/y^5+80/y^4+300/y^3+170/y^2+444/y+408 y+313 y^2+138 y^3+188 y^4+10 y^5+24 y^6)+q^(34/11) (1329+24/y^8+36/y^7+246/y^6+444/y^5+570/y^4+1020/y^3+996/y^2+1512/y+1224 y+1194 y^2+864 y^3+804 y^4+264 y^5+312 y^6+36 y^7+15 y^8)+q^(45/11) (3738+6/y^10+10/y^9+312/y^8+468/y^7+1041/y^6+1632/y^5+2196/y^4+3192/y^3+3378/y^2+3618/y+4044 y+3312 y^2+2862 y^3+2304 y^4+1578 y^5+1153 y^6+468 y^7+246 y^8+60 y^9)+q^(56/11) (8250+4/y^11+188/y^10+264/y^9+1153/y^8+1608/y^7+2898/y^6+4012/y^5+5426/y^4+5268/y^3+7652/y^2+7408/y+7036 y+7328 y^2+6168 y^3+5266 y^4+3840 y^5+2898 y^6+1608 y^7+1041 y^8+444 y^9+80 y^10+20 y^11)+q^(67/11) (15576+24/y^12+138/y^11+804/y^10+1578/y^9+2898/y^8+5112/y^7+6546/y^6+8802/y^5+10788/y^4+13668/y^3+14034/y^2+14610/y+15888 y+13584 y^2+13674 y^3+10068 y^4+9486 y^5+6450 y^6+5112 y^7+2898 y^8+1632 y^9+570 y^10+300 y^11)+q^(78/11) (26102+36/y^13+313/y^12+864/y^11+2304/y^10+3840/y^9+6450/y^8+9012/y^7+12608/y^6+15528/y^5+19809/y^4+19332/y^3+24924/y^2+24072/y+22812 y+24084 y^2+21164 y^3+18792 y^4+15996 y^5+12212 y^6+9012 y^7+6546 y^8+4012 y^9+2196 y^10+1020 y^11+170 y^12+60 y^13)+q^(89/11) (40944+15/y^14+408/y^13+1194/y^12+2862/y^11+5266/y^10+9486/y^9+12212/y^8+19024/y^7+22134/y^6+27918/y^5+31778/y^4+37092/y^3+39101/y^2+41214/y+43620 y+38192 y^2+36552 y^3+31080 y^4+29372 y^5+21504 y^6+19024 y^7+12608 y^8+8802 y^9+5426 y^10+3192 y^11+996 y^12+444 y^13+15 y^14)+q^(100/11) (61026+60/y^15+270/y^14+1224/y^13+3312/y^12+6168/y^11+10068/y^10+15996/y^9+21504/y^8+27180/y^7+35832/y^6+40368/y^5+48255/y^4+50688/y^3+57138/y^2+57420/y+55728 y+57264 y^2+52284 y^3+47904 y^4+39360 y^5+35964 y^6+27180 y^7+22134 y^8+15528 y^9+10788 y^10+5268 y^11+3378 y^12+1512 y^13+270 y^14+36 y^15)+q^(111/11) (87898+444/y^15+1329/y^14+4044/y^13+7328/y^12+13674/y^11+18792/y^10+29372/y^9+35964/y^8+49188/y^7+54596/y^6+67770/y^5+73446/y^4+85596/y^3+84237/y^2+93036/y+94092 y+85494 y^2+83254 y^3+74700 y^4+68670 y^5+54560 y^6+49188 y^7+35832 y^8+27918 y^9+19809 y^10+13668 y^11+7652 y^12+3618 y^13+1329 y^14+408 y^15+24 y^16)+q^(122/11) (122409+20/y^17+170/y^16+1512/y^15+3738/y^14+7036/y^13+13584/y^12+21164/y^11+31080/y^10+39360/y^9+54560/y^8+62420/y^7+79950/y^6+87232/y^5+101038/y^4+101628/y^3+115078/y^2+116680/y+112936 y+117310 y^2+101736 y^3+101868 y^4+85600 y^5+79896 y^6+62420 y^7+54596 y^8+40368 y^9+31778 y^10+19332 y^11+14034 y^12+7408 y^13+3738 y^14+1224 y^15+313 y^16+4 y^17)+q^(133/11) (165612+300/y^17+996/y^16+3618/y^15+8250/y^14+15888/y^13+24084/y^12+36552/y^11+47904/y^10+68670/y^9+79896/y^8+101616/y^7+113115/y^6+132828/y^5+136044/y^4+166596/y^3+156744/y^2+173262/y+175152 y+158562 y^2+162060 y^3+137088 y^4+131748 y^5+114306 y^6+101616 y^7+79950 y^8+67770 y^9+48255 y^10+37092 y^11+24924 y^12+14610 y^13+8250 y^14+4044 y^15+1194 y^16+138 y^17+6 y^18)+q^(144/11) (218610+80/y^18+1020/y^17+3378/y^16+7408/y^15+15576/y^14+22812/y^13+38192/y^12+52284/y^11+74700/y^10+85600/y^9+114306/y^8+123504/y^7+153976/y^6+163608/y^5+191604/y^4+188704/y^3+215040/y^2+208272/y+205848 y+214116 y^2+187948 y^3+196065 y^4+161676 y^5+154534 y^6+123504 y^7+113115 y^8+87232 y^9+73446 y^10+50688 y^11+39101 y^12+24072 y^13+15576 y^14+7036 y^15+3312 y^16+864 y^17+188 y^18)+q^(155/11) (281652+60/y^19+570/y^18+3192/y^17+7652/y^16+14610/y^15+26102/y^14+43620/y^13+57264/y^12+83254/y^11+101868/y^10+131748/y^9+154534/y^8+189296/y^7+202284/y^6+239826/y^5+246912/y^4+276036/y^3+271584/y^2+300160/y+300520 y+273236 y^2+272742 y^3+249006 y^4+238174 y^5+203040 y^6+189296 y^7+153976 y^8+132828 y^9+101038 y^10+85596 y^11+57138 y^12+41214 y^13+26102 y^14+15888 y^15+7328 y^16+2862 y^17+804 y^18+10 y^19)+q^(166/11) (362478+15/y^20+444/y^19+2196/y^18+5268/y^17+14034/y^16+24072/y^15+40944/y^14+55728/y^13+85494/y^12+101736/y^11+137088/y^10+161676/y^9+203040/y^8+218412/y^7+265392/y^6+270816/y^5+307422/y^4+319728/y^3+341928/y^2+332544/y+332940 y+345852 y^2+320772 y^3+307620 y^4+267792 y^5+266796 y^6+218412 y^7+202284 y^8+163608 y^9+136044 y^10+101628 y^11+84237 y^12+57420 y^13+40944 y^14+22812 y^15+13584 y^16+6168 y^17+2304 y^18+264 y^19+24 y^20)+q^(177/11) (453952+246/y^20+1632/y^19+5426/y^18+13668/y^17+24924/y^16+41214/y^15+61026/y^14+94092/y^13+117310/y^12+162060/y^11+196065/y^10+238174/y^9+266796/y^8+322344/y^7+337904/y^6+398652/y^5+403542/y^4+446592/y^3+446724/y^2+481734/y+478818 y+443862 y^2+447854 y^3+401688 y^4+400782 y^5+340078 y^6+322344 y^7+265392 y^8+239826 y^9+191604 y^10+166596 y^11+115078 y^12+93036 y^13+61026 y^14+43620 y^15+24084 y^16+13674 y^17+5266 y^18+1578 y^19+312 y^20)+q^(188/11) (557673+36/y^21+1041/y^20+4012/y^19+10788/y^18+19332/y^17+39101/y^16+57420/y^15+87898/y^14+112936/y^13+158562/y^12+187948/y^11+249006/y^10+267792/y^9+340078/y^8+358840/y^7+421884/y^6+434072/y^5+498701/y^4+480648/y^3+547706/y^2+516604/y+518416 y+545060 y^2+482556 y^3+497275 y^4+435500 y^5+421056 y^6+358840 y^7+337904 y^8+270816 y^9+246912 y^10+188704 y^11+156744 y^12+116680 y^13+87898 y^14+55728 y^15+38192 y^16+21164 y^17+10068 y^18+3840 y^19+1153 y^20+36 y^21)+q^(199/11) (689538+24/y^22+468/y^21+2898/y^20+8802/y^19+19809/y^18+37092/y^17+57138/y^16+93036/y^15+122409/y^14+175152/y^13+214116/y^12+272742/y^11+307620/y^10+400782/y^9+421056/y^8+503892/y^7+532923/y^6+598098/y^5+603768/y^4+688344/y^3+651063/y^2+709374/y+714846 y+651288 y^2+691446 y^3+603354 y^4+599106 y^5+527922 y^6+503892 y^7+421884 y^8+398652 y^9+307422 y^10+276036 y^11+215040 y^12+173262 y^13+122409 y^14+94092 y^15+57264 y^16+36552 y^17+18792 y^18+9486 y^19+2898 y^20+468 y^21+15 y^22)+q^(210/11) (821448+312/y^22+1608/y^21+6546/y^20+15528/y^19+31778/y^18+50688/y^17+84237/y^16+116680/y^15+165612/y^14+205848/y^13+273236/y^12+320772/y^11+401688/y^10+435500/y^9+527922/y^8+555876/y^7+644034/y^6+659208/y^5+751650/y^4+728420/y^3+813600/y^2+771372/y+774828 y+807552 y^2+727288 y^3+744432 y^4+664452 y^5+641492 y^6+555876 y^7+532923 y^8+434072 y^9+403542 y^10+319728 y^11+271584 y^12+208272 y^13+165612 y^14+112936 y^15+85494 y^16+52284 y^17+31080 y^18+15996 y^19+6450 y^20+1608 y^21+246 y^22),
q^(9/11) (24+15/y^2+6 y+6 y^2+4 y^3)+q^(20/11) (312+20/y^5+80/y^4+60/y^3+246/y^2+96/y+136 y+188 y^2+132 y^3+25 y^4+36 y^5)+q^(31/11) (1152+60/y^7+90/y^6+300/y^5+480/y^4+564/y^3+1017/y^2+852/y+978 y+828 y^2+738 y^3+354 y^4+408 y^5+39 y^6+60 y^7)+q^(42/11) (2947+36/y^9+39/y^8+444/y^7+596/y^6+1080/y^5+1770/y^4+2032/y^3+2610/y^2+2676/y+2556 y+2592 y^2+2148 y^3+1608 y^4+1164 y^5+558 y^6+444 y^7+90 y^8+20 y^9)+q^(53/11) (6462+4/y^11+25/y^10+408/y^9+558/y^8+1518/y^7+2178/y^6+3576/y^5+4244/y^4+5532/y^3+5786/y^2+7092/y+7158 y+6082 y^2+5190 y^3+4280 y^4+3664 y^5+2169 y^6+1518 y^7+596 y^8+300 y^9+80 y^10)+q^(64/11) (12426+6/y^12+132/y^11+354/y^10+1164/y^9+2169/y^8+3624/y^7+5604/y^6+6276/y^5+8577/y^4+10428/y^3+11304/y^2+12276/y+11808 y+11484 y^2+10392 y^3+9126 y^4+6096 y^5+5442 y^6+3624 y^7+2178 y^8+1080 y^9+480 y^10+60 y^11+15 y^12)+q^(75/11) (21932+6/y^13+188/y^12+738/y^11+1608/y^10+3664/y^9+5442/y^8+7722/y^7+10898/y^6+15264/y^5+16794/y^4+20226/y^3+20286/y^2+23988/y+24300 y+21000 y^2+19214 y^3+17256 y^4+14508 y^5+11298 y^6+7722 y^7+5604 y^8+3576 y^9+1770 y^10+564 y^11+246 y^12)+q^(86/11) (35448+24/y^14+136/y^13+828/y^12+2148/y^11+4280/y^10+6096/y^9+11298/y^8+14068/y^7+19188/y^6+21528/y^5+27419/y^4+29676/y^3+33512/y^2+33924/y+32936 y+33744 y^2+29064 y^3+28112 y^4+20832 y^5+19944 y^6+14068 y^7+10898 y^8+6276 y^9+4244 y^10+2032 y^11+1017 y^12+96 y^13+24 y^14)+q^(97/11) (55236+312/y^14+978/y^13+2592/y^12+5190/y^11+9126/y^10+14508/y^9+19944/y^8+25758/y^7+32766/y^6+40080/y^5+42294/y^4+52062/y^3+51420/y^2+57888/y+57474 y+51168 y^2+51600 y^3+42960 y^4+40980 y^5+32340 y^6+25758 y^7+19188 y^8+15264 y^9+8577 y^10+5532 y^11+2610 y^12+852 y^13+312 y^14+6 y^15)+q^(108/11) (81476+15/y^16+96/y^15+1152/y^14+2556/y^13+6082/y^12+10392/y^11+17256/y^10+20832/y^9+32340/y^8+38712/y^7+49556/y^6+54276/y^5+66888/y^4+66952/y^3+77238/y^2+73548/y+74676 y+78804 y^2+68416 y^3+65790 y^4+53064 y^5+49204 y^6+38712 y^7+32766 y^8+21528 y^9+16794 y^10+10428 y^11+5786 y^12+2676 y^13+1152 y^14+136 y^15+6 y^16)+q^(119/11) (112920+246/y^16+852/y^15+2947/y^14+7158/y^13+11484/y^12+19214/y^11+28112/y^10+40980/y^9+49204/y^8+63192/y^7+70683/y^6+89628/y^5+93772/y^4+104562/y^3+108821/y^2+116820/y+118972 y+106467 y^2+104706 y^3+93070 y^4+90224 y^5+71520 y^6+63192 y^7+49556 y^8+40080 y^9+27419 y^10+20226 y^11+11304 y^12+7092 y^13+2947 y^14+978 y^15+188 y^16+4 y^17)+q^(130/11) (155256+60/y^17+1017/y^16+2676/y^15+6462/y^14+11808/y^13+21000/y^12+29064/y^11+42960/y^10+53064/y^9+71520/y^8+83484/y^7+102522/y^6+106224/y^5+126690/y^4+132636/y^3+147708/y^2+141144/y+138660 y+143118 y^2+134784 y^3+126366 y^4+108276 y^5+102198 y^6+83484 y^7+70683 y^8+54276 y^9+42294 y^10+29676 y^11+20286 y^12+12276 y^13+6462 y^14+2556 y^15+828 y^16+132 y^17)+q^(141/11) (204342+80/y^18+564/y^17+2610/y^16+7092/y^15+12426/y^14+24300/y^13+33744/y^12+51600/y^11+65790/y^10+90224/y^9+102198/y^8+130938/y^7+141151/y^6+172704/y^5+176964/y^4+196968/y^3+199590/y^2+213420/y+216630 y+202323 y^2+198340 y^3+174756 y^4+172008 y^5+139551 y^6+130938 y^7+102522 y^8+89628 y^9+66888 y^10+52062 y^11+33512 y^12+23988 y^13+12426 y^14+7158 y^15+2592 y^16+738 y^17+25 y^18)+q^(152/11) (266010+20/y^19+480/y^18+2032/y^17+5786/y^16+12276/y^15+21932/y^14+32936/y^13+51168/y^12+68416/y^11+93070/y^10+108276/y^9+139551/y^8+157388/y^7+186714/y^6+196504/y^5+230466/y^4+224868/y^3+256188/y^2+246224/y+245068 y+257466 y^2+225372 y^3+227726 y^4+198540 y^5+186552 y^6+157388 y^7+141151 y^8+106224 y^9+93772 y^10+66952 y^11+51420 y^12+33924 y^13+21932 y^14+11808 y^15+6082 y^16+2148 y^17+354 y^18+36 y^19)+q^(163/11) (344448+300/y^19+1770/y^18+5532/y^17+11304/y^16+23988/y^15+35448/y^14+57474/y^13+78804/y^12+104706/y^11+126366/y^10+172008/y^9+186552/y^8+230628/y^7+247668/y^6+285204/y^5+291630/y^4+337830/y^3+325260/y^2+354804/y+352230 y+320022 y^2+339930 y^3+290748 y^4+289866 y^5+246048 y^6+230628 y^7+186714 y^8+172704 y^9+126690 y^10+104562 y^11+77238 y^12+57888 y^13+35448 y^14+24300 y^15+11484 y^16+5190 y^17+1608 y^18+408 y^19)+q^(174/11) (422554+90/y^20+1080/y^19+4244/y^18+10428/y^17+20286/y^16+33924/y^15+55236/y^14+74676/y^13+106467/y^12+134784/y^11+174756/y^10+198540/y^9+246048/y^8+268128/y^7+315000/y^6+330984/y^5+379239/y^4+371476/y^3+415644/y^2+398520/y+404748 y+416136 y^2+371228 y^3+380196 y^4+327936 y^5+315176 y^6+268128 y^7+247668 y^8+196504 y^9+176964 y^10+132636 y^11+108821 y^12+73548 y^13+55236 y^14+32936 y^15+21000 y^16+10392 y^17+4280 y^18+1164 y^19+39 y^20)+q^(185/11) (520512+60/y^21+596/y^20+3576/y^19+8577/y^18+20226/y^17+33512/y^16+57888/y^15+81476/y^14+118972/y^13+143118/y^12+198340/y^11+227726/y^10+289866/y^9+315176/y^8+381534/y^7+396510/y^6+463356/y^5+466196/y^4+518148/y^3+512773/y^2+558940/y+558074 y+516373 y^2+514818 y^3+468600 y^4+461626 y^5+399102 y^6+381534 y^7+315000 y^8+285204 y^9+230466 y^10+196968 y^11+147708 y^12+116820 y^13+81476 y^14+57474 y^15+33744 y^16+19214 y^17+9126 y^18+3664 y^19+558 y^20+60 y^21)+q^(196/11) (650352+444/y^21+2178/y^20+6276/y^19+16794/y^18+29676/y^17+51420/y^16+73548/y^15+112920/y^14+138660/y^13+202323/y^12+225372/y^11+290748/y^10+327936/y^9+399102/y^8+417972/y^7+507084/y^6+497880/y^5+567720/y^4+578004/y^3+621894/y^2+598164/y+593376 y+622686 y^2+578796 y^3+570636 y^4+498888 y^5+501660 y^6+417972 y^7+396510 y^8+330984 y^9+291630 y^10+224868 y^11+199590 y^12+141144 y^13+112920 y^14+74676 y^15+51168 y^16+29064 y^17+17256 y^18+6096 y^19+2169 y^20+444 y^21)+q^(207/11) (783992+39/y^22+1518/y^21+5604/y^20+15264/y^19+27419/y^18+52062/y^17+77238/y^16+116820/y^15+155256/y^14+216630/y^13+257466/y^12+339930/y^11+380196/y^10+461626/y^9+501660/y^8+595074/y^7+607191/y^6+713028/y^5+717924/y^4+785830/y^3+763260/y^2+837228/y+835008 y+767181 y^2+782050 y^3+714432 y^4+706914 y^5+613117 y^6+595074 y^7+507084 y^8+463356 y^9+379239 y^10+337830 y^11+256188 y^12+213420 y^13+155256 y^14+118972 y^15+78804 y^16+51600 y^17+28112 y^18+14508 y^19+5442 y^20+1518 y^21+90 y^22)+q^(218/11) (924480+36/y^23+558/y^22+3624/y^21+10898/y^20+21528/y^19+42294/y^18+66952/y^17+108821/y^16+141144/y^15+204342/y^14+245068/y^13+320022/y^12+371228/y^11+468600/y^10+498888/y^9+613117/y^8+633528/y^7+727980/y^6+750620/y^5+840352/y^4+820176/y^3+909878/y^2+875432/y+874844 y+908856 y^2+814524 y^3+845682 y^4+747908 y^5+737070 y^6+633528 y^7+607191 y^8+497880 y^9+466196 y^10+371476 y^11+325260 y^12+246224 y^13+204342 y^14+138660 y^15+106467 y^16+68416 y^17+42960 y^18+20832 y^19+11298 y^20+3624 y^21+596 y^22+20 y^23),
q^(5/11) (6/y+4 y+y^2)+q^(16/11) (30+15/y^4+60/y^3+24/y^2+132/y+132 y+42 y^2+36 y^3+24 y^4)+q^(27/11) (500+80/y^6+120/y^5+246/y^4+444/y^3+402/y^2+846/y+732 y+480 y^2+412 y^3+312 y^4+66 y^5+90 y^6)+q^(38/11) (1956+90/y^8+80/y^7+480/y^6+580/y^5+1097/y^4+1548/y^3+1668/y^2+1828/y+2052 y+1736 y^2+1296 y^3+1167 y^4+576 y^5+516 y^6+80 y^7+80 y^8)+q^(49/11) (5136+24/y^10+66/y^9+516/y^8+744/y^7+1695/y^6+2484/y^5+3066/y^4+3900/y^3+4554/y^2+5334/y+4758 y+4374 y^2+4332 y^3+3102 y^4+2358 y^5+1698 y^6+744 y^7+480 y^8+120 y^9+15 y^10)+q^(60/11) (10834+1/y^12+36/y^11+312/y^10+576/y^9+1698/y^8+2532/y^7+3974/y^6+5184/y^5+7074/y^4+7940/y^3+9828/y^2+8640/y+9828 y+9840 y^2+7536 y^3+6927 y^4+5316 y^5+4028 y^6+2532 y^7+1695 y^8+580 y^9+246 y^10+60 y^11)+q^(71/11) (18876+4/y^13+42/y^12+412/y^11+1167/y^10+2358/y^9+4028/y^8+6624/y^7+7971/y^6+11988/y^5+13424/y^4+15624/y^3+17443/y^2+19236/y+18110 y+17366 y^2+16668 y^3+13046 y^4+11898 y^5+7962 y^6+6624 y^7+3974 y^8+2484 y^9+1097 y^10+444 y^11+24 y^12+6 y^13)+q^(82/11) (31383+132/y^13+480/y^12+1296/y^11+3102/y^10+5316/y^9+7962/y^8+11520/y^7+15726/y^6+17784/y^5+22926/y^4+25116/y^3+28926/y^2+26664/y+27780 y+27972 y^2+24300 y^3+22782 y^4+19188 y^5+15132 y^6+11520 y^7+7971 y^8+5184 y^9+3066 y^10+1548 y^11+402 y^12+132 y^13)+q^(93/11) (47646+6/y^15+30/y^14+732/y^13+1736/y^12+4332/y^11+6927/y^10+11898/y^9+15132/y^8+23436/y^7+26324/y^6+35808/y^5+37656/y^4+42972/y^3+45342/y^2+50814/y+49698 y+45852 y^2+45056 y^3+37008 y^4+34404 y^5+26414 y^6+23436 y^7+15726 y^8+11988 y^9+7074 y^10+3900 y^11+1668 y^12+846 y^13+30 y^14+4 y^15)+q^(104/11) (69009+132/y^15+500/y^14+2052/y^13+4374/y^12+7536/y^11+13046/y^10+19188/y^9+26414/y^8+32940/y^7+41004/y^6+46168/y^5+56372/y^4+59076/y^3+66628/y^2+64244/y+66856 y+66538 y^2+56736 y^3+56632 y^4+46928 y^5+41940 y^6+32940 y^7+26324 y^8+17784 y^9+13424 y^10+7940 y^11+4554 y^12+1828 y^13+500 y^14+132 y^15+y^16)+q^(115/11) (101790+24/y^16+846/y^15+1956/y^14+4758/y^13+9840/y^12+16668/y^11+22782/y^10+34404/y^9+41940/y^8+54888/y^7+64584/y^6+76362/y^5+81342/y^4+95280/y^3+94314/y^2+106752/y+102504 y+93630 y^2+97038 y^3+82692 y^4+76686 y^5+63300 y^6+54888 y^7+41004 y^8+35808 y^9+22926 y^10+15624 y^11+9828 y^12+5334 y^13+1956 y^14+732 y^15+42 y^16)+q^(126/11) (134838+60/y^17+402/y^16+1828/y^15+5136/y^14+9828/y^13+17366/y^12+24300/y^11+37008/y^10+46928/y^9+63300/y^8+72804/y^7+91108/y^6+97764/y^5+116559/y^4+118912/y^3+129732/y^2+128724/y+132180 y+133860 y^2+116188 y^3+115428 y^4+96948 y^5+90524 y^6+72804 y^7+64584 y^8+46168 y^9+37656 y^10+25116 y^11+17443 y^12+8640 y^13+5136 y^14+2052 y^15+480 y^16+36 y^17)+q^(137/11) (178392+15/y^18+444/y^17+1668/y^16+5334/y^15+10834/y^14+18110/y^13+27972/y^12+45056/y^11+56632/y^10+76686/y^9+90524/y^8+114096/y^7+124626/y^6+151578/y^5+156376/y^4+177408/y^3+176836/y^2+196966/y+193846 y+175706 y^2+177066 y^3+157166 y^4+150024 y^5+127398 y^6+114096 y^7+91108 y^8+76362 y^9+56372 y^10+42972 y^11+28926 y^12+19236 y^13+10834 y^14+4758 y^15+1736 y^16+412 y^17+24 y^18)+q^(148/11) (246840+246/y^18+1548/y^17+4554/y^16+8640/y^15+18876/y^14+27780/y^13+45852/y^12+56736/y^11+82692/y^10+96948/y^9+127398/y^8+136260/y^7+175290/y^6+173988/y^5+204978/y^4+210672/y^3+232212/y^2+222336/y+221760 y+228108 y^2+210708 y^3+207669 y^4+176616 y^5+174648 y^6+136260 y^7+124626 y^8+97764 y^9+81342 y^10+59076 y^11+45342 y^12+26664 y^13+18876 y^14+9828 y^15+4374 y^16+1296 y^17+312 y^18)+q^(159/11) (311568+120/y^19+1097/y^18+3900/y^17+9828/y^16+19236/y^15+31383/y^14+49698/y^13+66538/y^12+97038/y^11+115428/y^10+150024/y^9+174648/y^8+211500/y^7+225345/y^6+269094/y^5+272652/y^4+304692/y^3+298806/y^2+331626/y+334524 y+304410 y^2+305278 y^3+272784 y^4+263550 y^5+224306 y^6+211500 y^7+175290 y^8+151578 y^9+116559 y^10+95280 y^11+66628 y^12+50814 y^13+31383 y^14+18110 y^15+9840 y^16+4332 y^17+1167 y^18+66 y^19)+q^(170/11) (385680+80/y^20+580/y^19+3066/y^18+7940/y^17+17443/y^16+26664/y^15+47646/y^14+66856/y^13+93630/y^12+116188/y^11+157166/y^10+176616/y^9+224306/y^8+240508/y^7+283920/y^6+297736/y^5+344592/y^4+340812/y^3+379986/y^2+365600/y+365684 y+381960 y^2+337140 y^3+344516 y^4+298092 y^5+286440 y^6+240508 y^7+225345 y^8+173988 y^9+156376 y^10+118912 y^11+94314 y^12+64244 y^13+47646 y^14+27780 y^15+17366 y^16+7536 y^17+3102 y^18+576 y^19+90 y^20)+q^(181/11) (493470+480/y^20+2484/y^19+7074/y^18+15624/y^17+28926/y^16+50814/y^15+69009/y^14+102504/y^13+133860/y^12+177066/y^11+207669/y^10+263550/y^9+286440/y^8+345276/y^7+375174/y^6+419208/y^5+426228/y^4+489168/y^3+474228/y^2+509214/y+505506 y+467964 y^2+491928 y^3+425976 y^4+424734 y^5+373113 y^6+345276 y^7+283920 y^8+269094 y^9+204978 y^10+177408 y^11+129732 y^12+106752 y^13+69009 y^14+49698 y^15+27972 y^16+16668 y^17+6927 y^18+2358 y^19+516 y^20)+q^(192/11) (606589+80/y^21+1695/y^20+5184/y^19+13424/y^18+25116/y^17+45342/y^16+64244/y^15+101790/y^14+132180/y^13+175706/y^12+210708/y^11+272784/y^10+298092/y^9+373113/y^8+394920/y^7+460232/y^6+478668/y^5+543357/y^4+526212/y^3+592548/y^2+564984/y+566544 y+593724 y^2+527260 y^3+540768 y^4+475044 y^5+462230 y^6+394920 y^7+375174 y^8+297736 y^9+272652 y^10+210672 y^11+176836 y^12+128724 y^13+101790 y^14+66856 y^15+45852 y^16+24300 y^17+13046 y^18+5316 y^19+1698 y^20+80 y^21)+q^(203/11) (727716+90/y^22+744/y^21+3974/y^20+11988/y^19+22926/y^18+42972/y^17+66628/y^16+106752/y^15+134838/y^14+193846/y^13+228108/y^12+305278/y^11+344516/y^10+424734/y^9+462230/y^8+549312/y^7+553968/y^6+654516/y^5+655366/y^4+723384/y^3+707562/y^2+765116/y+768934 y+711214 y^2+722106 y^3+654104 y^4+655618 y^5+555138 y^6+549312 y^7+460232 y^8+419208 y^9+344592 y^10+304692 y^11+232212 y^12+196966 y^13+134838 y^14+102504 y^15+66538 y^16+45056 y^17+22782 y^18+11898 y^19+4028 y^20+744 y^21+80 y^22)+q^(214/11) (887712+516/y^22+2532/y^21+7971/y^20+17784/y^19+37656/y^18+59076/y^17+94314/y^16+128724/y^15+178392/y^14+221760/y^13+304410/y^12+337140/y^11+425976/y^10+475044/y^9+555138/y^8+586116/y^7+702384/y^6+690120/y^5+779754/y^4+778776/y^3+846756/y^2+808716/y+802632 y+840384 y^2+788280 y^3+782013 y^4+694692 y^5+691860 y^6+586116 y^7+553968 y^8+478668 y^9+426228 y^10+340812 y^11+298806 y^12+222336 y^13+178392 y^14+132180 y^15+93630 y^16+56736 y^17+37008 y^18+19188 y^19+7962 y^20+2532 y^21+480 y^22)},
{1+(60+36/y^2+36 y^2) q+(1080+225/y^4+720/y^2+720 y^2+225 y^4) q^2+(5680+400/y^6+1980/y^4+4680/y^2+4680 y^2+1980 y^4+400 y^6) q^3+(17040+225/y^8+2400/y^6+8406/y^4+13680/y^2+13680 y^2+8406 y^4+2400 y^6+225 y^8) q^4+(42120+36/y^10+1980/y^8+10800/y^6+24120/y^4+39420/y^2+39420 y^2+24120 y^4+10800 y^6+1980 y^8+36 y^10) q^5+(90460+1/y^12+720/y^10+8406/y^8+26880/y^6+54945/y^4+74160/y^2+74160 y^2+54945 y^4+26880 y^6+8406 y^8+720 y^10+y^12) q^6+(161520+60/y^12+4680/y^10+24120/y^8+65040/y^6+108900/y^4+157320/y^2+157320 y^2+108900 y^4+65040 y^6+24120 y^8+4680 y^10+60 y^12) q^7+(274320+1080/y^12+13680/y^10+54945/y^8+112320/y^6+196920/y^4+239760/y^2+239760 y^2+196920 y^4+112320 y^6+54945 y^8+13680 y^10+1080 y^12) q^8+(455340+36/y^14+5680/y^12+39420/y^10+108900/y^8+234224/y^6+329472/y^4+439740/y^2+439740 y^2+329472 y^4+234224 y^6+108900 y^8+39420 y^10+5680 y^12+36 y^14) q^9+(674640+720/y^14+17040/y^12+74160/y^10+196920/y^8+329280/y^6+515520/y^4+596160/y^2+596160 y^2+515520 y^4+329280 y^6+196920 y^8+74160 y^10+17040 y^12+720 y^14) q^10+(987120+4680/y^14+42120/y^12+157320/y^10+329472/y^8+581040/y^6+772020/y^4+997272/y^2+997272 y^2+772020 y^4+581040 y^6+329472 y^8+157320 y^10+42120 y^12+4680 y^14) q^11+(1442500+225/y^16+13680/y^14+90460/y^12+239760/y^10+515520/y^8+793440/y^6+1122030/y^4+1249200/y^2+1249200 y^2+1122030 y^4+793440 y^6+515520 y^8+239760 y^10+90460 y^12+13680 y^14+225 y^16) q^12+(1908120+1980/y^16+39420/y^14+161520/y^12+439740/y^10+772020/y^8+1248960/y^6+1579680/y^4+1957680/y^2+1957680 y^2+1579680 y^4+1248960 y^6+772020 y^8+439740 y^10+161520 y^12+39420 y^14+1980 y^16) q^13+(2579040+8406/y^16+74160/y^14+274320/y^12+596160/y^10+1122030/y^8+1537920/y^6+2150946/y^4+2333520/y^2+2333520 y^2+2150946 y^4+1537920 y^6+1122030 y^8+596160 y^10+274320 y^12+74160 y^14+8406 y^16) q^14+(3549104+400/y^18+24120/y^16+157320/y^14+455340/y^12+997272/y^10+1579680/y^8+2458720/y^6+2859660/y^4+3497760/y^2+3497760 y^2+2859660 y^4+2458720 y^6+1579680 y^8+997272 y^10+455340 y^12+157320 y^14+24120 y^16+400 y^18) q^15+(4402800+2400/y^18+54945/y^16+239760/y^14+674640/y^12+1249200/y^10+2150946/y^8+2781600/y^6+3756960/y^4+4014720/y^2+4014720 y^2+3756960 y^4+2781600 y^6+2150946 y^8+1249200 y^10+674640 y^12+239760 y^14+54945 y^16+2400 y^18) q^16+(5586840+10800/y^18+108900/y^16+439740/y^14+987120/y^12+1957680/y^10+2859660/y^8+4119120/y^6+4854960/y^4+5800860/y^2+5800860 y^2+4854960 y^4+4119120 y^6+2859660 y^8+1957680 y^10+987120 y^12+439740 y^14+108900 y^16+10800 y^18) q^17+(7309080+225/y^20+26880/y^18+196920/y^16+596160/y^14+1442500/y^12+2333520/y^10+3756960/y^8+4841280/y^6+6138450/y^4+6444000/y^2+6444000 y^2+6138450 y^4+4841280 y^6+3756960 y^8+2333520 y^10+1442500 y^12+596160 y^14+196920 y^16+26880 y^18+225 y^20) q^18+(8778960+1980/y^20+65040/y^18+329472/y^16+997272/y^14+1908120/y^12+3497760/y^10+4854960/y^8+6696480/y^6+7661160/y^4+9085680/y^2+9085680 y^2+7661160 y^4+6696480 y^6+4854960 y^8+3497760 y^10+1908120 y^12+997272 y^14+329472 y^16+65040 y^18+1980 y^20) q^19+(10761120+8406/y^20+112320/y^18+515520/y^16+1249200/y^14+2579040/y^12+4014720/y^10+6138450/y^8+7378560/y^6+9501030/y^4+9857520/y^2+9857520 y^2+9501030 y^4+7378560 y^6+6138450 y^8+4014720 y^10+2579040 y^12+1249200 y^14+515520 y^16+112320 y^18+8406 y^20) q^20,
(6/y+6 y) q^(11/24)+(90/y^3+240/y+240 y+90 y^3) q^(35/24)+(300/y^5+1296/y^3+2430/y+2430 y+1296 y^3+300 y^5) q^(59/24)+(300/y^7+2220/y^5+6120/y^3+9180/y+9180 y+6120 y^3+2220 y^5+300 y^7) q^(83/24)+(90/y^9+2220/y^7+9360/y^5+18900/y^3+25530/y+25530 y+18900 y^3+9360 y^5+2220 y^7+90 y^9) q^(107/24)+(6/y^11+1296/y^9+9360/y^7+26160/y^5+45540/y^3+59340/y+59340 y+45540 y^3+26160 y^5+9360 y^7+1296 y^9+6 y^11) q^(131/24)+(240/y^11+6120/y^9+26160/y^7+57912/y^5+92880/y^3+115140/y+115140 y+92880 y^3+57912 y^5+26160 y^7+6120 y^9+240 y^11) q^(155/24)+(6/y^13+2430/y^11+18900/y^9+57912/y^7+115140/y^5+171306/y^3+205140/y+205140 y+171306 y^3+115140 y^5+57912 y^7+18900 y^9+2430 y^11+6 y^13) q^(179/24)+(240/y^13+9180/y^11+45540/y^9+115140/y^7+206700/y^5+290520/y^3+340830/y+340830 y+290520 y^3+206700 y^5+115140 y^7+45540 y^9+9180 y^11+240 y^13) q^(203/24)+(2430/y^13+25530/y^11+92880/y^9+206700/y^7+341820/y^5+462870/y^3+534600/y+534600 y+462870 y^3+341820 y^5+206700 y^7+92880 y^9+25530 y^11+2430 y^13) q^(227/24)+(90/y^15+9180/y^13+59340/y^11+171306/y^9+341820/y^7+533760/y^5+702900/y^3+804576/y+804576 y+702900 y^3+533760 y^5+341820 y^7+171306 y^9+59340 y^11+9180 y^13+90 y^15) q^(251/24)+(1296/y^15+25530/y^13+115140/y^11+290520/y^9+533760/y^7+798252/y^5+1025100/y^3+1152780/y+1152780 y+1025100 y^3+798252 y^5+533760 y^7+290520 y^9+115140 y^11+25530 y^13+1296 y^15) q^(275/24)+(6120/y^15+59340/y^13+205140/y^11+462870/y^9+798252/y^7+1157400/y^5+1451916/y^3+1614690/y+1614690 y+1451916 y^3+1157400 y^5+798252 y^7+462870 y^9+205140 y^11+59340 y^13+6120 y^15) q^(299/24)+(300/y^17+18900/y^15+115140/y^13+340830/y^11+702900/y^9+1157400/y^7+1618260/y^5+1992240/y^3+2202720/y+2202720 y+1992240 y^3+1618260 y^5+1157400 y^7+702900 y^9+340830 y^11+115140 y^13+18900 y^15+300 y^17) q^(323/24)+(2220/y^17+45540/y^15+205140/y^13+534600/y^11+1025100/y^9+1618260/y^7+2202720/y^5+2673720/y^3+2934810/y+2934810 y+2673720 y^3+2202720 y^5+1618260 y^7+1025100 y^9+534600 y^11+205140 y^13+45540 y^15+2220 y^17) q^(347/24)+(9360/y^17+92880/y^15+340830/y^13+804576/y^11+1451916/y^9+2202720/y^7+2939100/y^5+3519630/y^3+3852252/y+3852252 y+3519630 y^3+2939100 y^5+2202720 y^7+1451916 y^9+804576 y^11+340830 y^13+92880 y^15+9360 y^17) q^(371/24)+(300/y^19+26160/y^17+171306/y^15+534600/y^13+1152780/y^11+1992240/y^9+2939100/y^7+3839280/y^5+4548600/y^3+4937910/y+4937910 y+4548600 y^3+3839280 y^5+2939100 y^7+1992240 y^9+1152780 y^11+534600 y^13+171306 y^15+26160 y^17+300 y^19) q^(395/24)+(2220/y^19+57912/y^17+290520/y^15+804576/y^13+1614690/y^11+2673720/y^9+3839280/y^7+4935180/y^5+5799546/y^3+6255900/y+6255900 y+5799546 y^3+4935180 y^5+3839280 y^7+2673720 y^9+1614690 y^11+804576 y^13+290520 y^15+57912 y^17+2220 y^19) q^(419/24)+(9360/y^19+115140/y^17+462870/y^15+1152780/y^13+2202720/y^11+3519630/y^9+4935180/y^7+6255900/y^5+7268220/y^3+7815420/y+7815420 y+7268220 y^3+6255900 y^5+4935180 y^7+3519630 y^9+2202720 y^11+1152780 y^13+462870 y^15+115140 y^17+9360 y^19) q^(443/24)+(90/y^21+26160/y^19+206700/y^17+702900/y^15+1614690/y^13+2934810/y^11+4548600/y^9+6255900/y^7+7829700/y^5+9017370/y^3+9659460/y+9659460 y+9017370 y^3+7829700 y^5+6255900 y^7+4548600 y^9+2934810 y^11+1614690 y^13+702900 y^15+206700 y^17+26160 y^19+90 y^21) q^(467/24),
(36+15/y^2+15 y^2) q^(5/6)+(720+120/y^4+516/y^2+516 y^2+120 y^4) q^(11/6)+(4680+225/y^6+1560/y^4+3465/y^2+3465 y^2+1560 y^4+225 y^6) q^(17/6)+(13680+120/y^8+1980/y^6+6480/y^4+12300/y^2+12300 y^2+6480 y^4+1980 y^6+120 y^8) q^(23/6)+(39420+15/y^10+1560/y^8+8406/y^6+21792/y^4+32040/y^2+32040 y^2+21792 y^4+8406 y^6+1560 y^8+15 y^10) q^(29/6)+(74160+516/y^10+6480/y^8+24120/y^6+45240/y^4+70440/y^2+70440 y^2+45240 y^4+24120 y^6+6480 y^8+516 y^10) q^(35/6)+(157320+36/y^12+3465/y^10+21792/y^8+54945/y^6+104640/y^4+134706/y^2+134706 y^2+104640 y^4+54945 y^6+21792 y^8+3465 y^10+36 y^12) q^(41/6)+(239760+720/y^12+12300/y^10+45240/y^8+108900/y^6+168240/y^4+233760/y^2+233760 y^2+168240 y^4+108900 y^6+45240 y^8+12300 y^10+720 y^12) q^(47/6)+(439740+15/y^14+4680/y^12+32040/y^10+104640/y^8+196920/y^6+321360/y^4+383550/y^2+383550 y^2+321360 y^4+196920 y^6+104640 y^8+32040 y^10+4680 y^12+15 y^14) q^(53/6)+(596160+516/y^14+13680/y^12+70440/y^10+168240/y^8+329472/y^6+450240/y^4+595740/y^2+595740 y^2+450240 y^4+329472 y^6+168240 y^8+70440 y^10+13680 y^12+516 y^14) q^(59/6)+(997272+3465/y^14+39420/y^12+134706/y^10+321360/y^8+515520/y^6+771600/y^4+880785/y^2+880785 y^2+771600 y^4+515520 y^6+321360 y^8+134706 y^10+39420 y^12+3465 y^14) q^(65/6)+(1249200+120/y^16+12300/y^14+74160/y^12+233760/y^10+450240/y^8+772020/y^6+991680/y^4+1256520/y^2+1256520 y^2+991680 y^4+772020 y^6+450240 y^8+233760 y^10+74160 y^12+12300 y^14+120 y^16) q^(71/6)+(1957680+1560/y^16+32040/y^14+157320/y^12+383550/y^10+771600/y^8+1122030/y^6+1582080/y^4+1748520/y^2+1748520 y^2+1582080 y^4+1122030 y^6+771600 y^8+383550 y^10+157320 y^12+32040 y^14+1560 y^16) q^(77/6)+(2333520+6480/y^16+70440/y^14+239760/y^12+595740/y^10+991680/y^8+1579680/y^6+1916760/y^4+2381640/y^2+2381640 y^2+1916760 y^4+1579680 y^6+991680 y^8+595740 y^10+239760 y^12+70440 y^14+6480 y^16) q^(83/6)+(3497760+225/y^18+21792/y^16+134706/y^14+439740/y^12+880785/y^10+1582080/y^8+2150946/y^6+2913912/y^4+3146160/y^2+3146160 y^2+2913912 y^4+2150946 y^6+1582080 y^8+880785 y^10+439740 y^12+134706 y^14+21792 y^16+225 y^18) q^(89/6)+(4014720+1980/y^18+45240/y^16+233760/y^14+596160/y^12+1256520/y^10+1916760/y^8+2859660/y^6+3369840/y^4+4079400/y^2+4079400 y^2+3369840 y^4+2859660 y^6+1916760 y^8+1256520 y^10+596160 y^12+233760 y^14+45240 y^16+1980 y^18) q^(95/6)+(5800860+8406/y^18+104640/y^16+383550/y^14+997272/y^12+1748520/y^10+2913912/y^8+3756960/y^6+4934400/y^4+5255517/y^2+5255517 y^2+4934400 y^4+3756960 y^6+2913912 y^8+1748520 y^10+997272 y^12+383550 y^14+104640 y^16+8406 y^18) q^(101/6)+(6444000+120/y^20+24120/y^18+168240/y^16+595740/y^14+1249200/y^12+2381640/y^10+3369840/y^8+4854960/y^6+5535240/y^4+6647580/y^2+6647580 y^2+5535240 y^4+4854960 y^6+3369840 y^8+2381640 y^10+1249200 y^12+595740 y^14+168240 y^16+24120 y^18+120 y^20) q^(107/6)+(9085680+1560/y^20+54945/y^18+321360/y^16+880785/y^14+1957680/y^12+3146160/y^10+4934400/y^8+6138450/y^6+7869480/y^4+8252160/y^2+8252160 y^2+7869480 y^4+6138450 y^6+4934400 y^8+3146160 y^10+1957680 y^12+880785 y^14+321360 y^16+54945 y^18+1560 y^20) q^(113/6)+(9857520+6480/y^20+108900/y^18+450240/y^16+1256520/y^14+2333520/y^12+4079400/y^10+5535240/y^8+7661160/y^6+8614560/y^4+10129620/y^2+10129620 y^2+8614560 y^4+7661160 y^6+5535240 y^8+4079400 y^10+2333520 y^12+1256520 y^14+450240 y^16+108900 y^18+6480 y^20) q^(119/6),
(20/y^3+90/y+90 y+20 y^3) q^(9/8)+(90/y^5+660/y^3+1296/y+1296 y+660 y^3+90 y^5) q^(17/8)+(90/y^7+1296/y^5+3780/y^3+6120/y+6120 y+3780 y^3+1296 y^5+90 y^7) q^(25/8)+(20/y^9+1296/y^7+6120/y^5+13732/y^3+18900/y+18900 y+13732 y^3+6120 y^5+1296 y^7+20 y^9) q^(33/8)+(660/y^9+6120/y^7+18900/y^5+34380/y^3+45540/y+45540 y+34380 y^3+18900 y^5+6120 y^7+660 y^9) q^(41/8)+(90/y^11+3780/y^9+18900/y^7+45540/y^5+73440/y^3+92880/y+92880 y+73440 y^3+45540 y^5+18900 y^7+3780 y^9+90 y^11) q^(49/8)+(1296/y^11+13732/y^9+45540/y^7+92880/y^5+144440/y^3+171306/y+171306 y+144440 y^3+92880 y^5+45540 y^7+13732 y^9+1296 y^11) q^(57/8)+(90/y^13+6120/y^11+34380/y^9+92880/y^7+171306/y^5+241980/y^3+290520/y+290520 y+241980 y^3+171306 y^5+92880 y^7+34380 y^9+6120 y^11+90 y^13) q^(65/8)+(1296/y^13+18900/y^11+73440/y^9+171306/y^7+290520/y^5+394200/y^3+462870/y+462870 y+394200 y^3+290520 y^5+171306 y^7+73440 y^9+18900 y^11+1296 y^13) q^(73/8)+(20/y^15+6120/y^13+45540/y^11+144440/y^9+290520/y^7+462870/y^5+630640/y^3+702900/y+702900 y+630640 y^3+462870 y^5+290520 y^7+144440 y^9+45540 y^11+6120 y^13+20 y^15) q^(81/8)+(660/y^15+18900/y^13+92880/y^11+241980/y^9+462870/y^7+702900/y^5+895620/y^3+1025100/y+1025100 y+895620 y^3+702900 y^5+462870 y^7+241980 y^9+92880 y^11+18900 y^13+660 y^15) q^(89/8)+(3780/y^15+45540/y^13+171306/y^11+394200/y^9+702900/y^7+1025100/y^5+1279800/y^3+1451916/y+1451916 y+1279800 y^3+1025100 y^5+702900 y^7+394200 y^9+171306 y^11+45540 y^13+3780 y^15) q^(97/8)+(90/y^17+13732/y^15+92880/y^13+290520/y^11+630640/y^9+1025100/y^7+1451916/y^5+1840960/y^3+1992240/y+1992240 y+1840960 y^3+1451916 y^5+1025100 y^7+630640 y^9+290520 y^11+92880 y^13+13732 y^15+90 y^17) q^(105/8)+(1296/y^17+34380/y^15+171306/y^13+462870/y^11+895620/y^9+1451916/y^7+1992240/y^5+2403960/y^3+2673720/y+2673720 y+2403960 y^3+1992240 y^5+1451916 y^7+895620 y^9+462870 y^11+171306 y^13+34380 y^15+1296 y^17) q^(113/8)+(6120/y^17+73440/y^15+290520/y^13+702900/y^11+1279800/y^9+1992240/y^7+2673720/y^5+3180060/y^3+3519630/y+3519630 y+3180060 y^3+2673720 y^5+1992240 y^7+1279800 y^9+702900 y^11+290520 y^13+73440 y^15+6120 y^17) q^(121/8)+(90/y^19+18900/y^17+144440/y^15+462870/y^13+1025100/y^11+1840960/y^9+2673720/y^7+3519630/y^5+4282980/y^3+4548600/y+4548600 y+4282980 y^3+3519630 y^5+2673720 y^7+1840960 y^9+1025100 y^11+462870 y^13+144440 y^15+18900 y^17+90 y^19) q^(129/8)+(1296/y^19+45540/y^17+241980/y^15+702900/y^13+1451916/y^11+2403960/y^9+3519630/y^7+4548600/y^5+5287380/y^3+5799546/y+5799546 y+5287380 y^3+4548600 y^5+3519630 y^7+2403960 y^9+1451916 y^11+702900 y^13+241980 y^15+45540 y^17+1296 y^19) q^(137/8)+(6120/y^19+92880/y^17+394200/y^15+1025100/y^13+1992240/y^11+3180060/y^9+4548600/y^7+5799546/y^5+6663600/y^3+7268220/y+7268220 y+6663600 y^3+5799546 y^5+4548600 y^7+3180060 y^9+1992240 y^11+1025100 y^13+394200 y^15+92880 y^17+6120 y^19) q^(145/8)+(20/y^21+18900/y^19+171306/y^17+630640/y^15+1451916/y^13+2673720/y^11+4282980/y^9+5799546/y^7+7268220/y^5+8625084/y^3+9017370/y+9017370 y+8625084 y^3+7268220 y^5+5799546 y^7+4282980 y^9+2673720 y^11+1451916 y^13+630640 y^15+171306 y^17+18900 y^19+20 y^21) q^(153/8),
(225+15/y^4+120/y^2+120 y^2+15 y^4) q^(4/3)+(1980+36/y^6+516/y^4+1560/y^2+1560 y^2+516 y^4+36 y^6) q^(7/3)+(8406+15/y^8+720/y^6+3465/y^4+6480/y^2+6480 y^2+3465 y^4+720 y^6+15 y^8) q^(10/3)+(24120+516/y^8+4680/y^6+12300/y^4+21792/y^2+21792 y^2+12300 y^4+4680 y^6+516 y^8) q^(13/3)+(54945+120/y^10+3465/y^8+13680/y^6+32040/y^4+45240/y^2+45240 y^2+32040 y^4+13680 y^6+3465 y^8+120 y^10) q^(16/3)+(108900+1560/y^10+12300/y^8+39420/y^6+70440/y^4+104640/y^2+104640 y^2+70440 y^4+39420 y^6+12300 y^8+1560 y^10) q^(19/3)+(196920+225/y^12+6480/y^10+32040/y^8+74160/y^6+134706/y^4+168240/y^2+168240 y^2+134706 y^4+74160 y^6+32040 y^8+6480 y^10+225 y^12) q^(22/3)+(329472+1980/y^12+21792/y^10+70440/y^8+157320/y^6+233760/y^4+321360/y^2+321360 y^2+233760 y^4+157320 y^6+70440 y^8+21792 y^10+1980 y^12) q^(25/3)+(515520+120/y^14+8406/y^12+45240/y^10+134706/y^8+239760/y^6+383550/y^4+450240/y^2+450240 y^2+383550 y^4+239760 y^6+134706 y^8+45240 y^10+8406 y^12+120 y^14) q^(28/3)+(772020+1560/y^14+24120/y^12+104640/y^10+233760/y^8+439740/y^6+595740/y^4+771600/y^2+771600 y^2+595740 y^4+439740 y^6+233760 y^8+104640 y^10+24120 y^12+1560 y^14) q^(31/3)+(1122030+15/y^16+6480/y^14+54945/y^12+168240/y^10+383550/y^8+596160/y^6+880785/y^4+991680/y^2+991680 y^2+880785 y^4+596160 y^6+383550 y^8+168240 y^10+54945 y^12+6480 y^14+15 y^16) q^(34/3)+(1579680+516/y^16+21792/y^14+108900/y^12+321360/y^10+595740/y^8+997272/y^6+1256520/y^4+1582080/y^2+1582080 y^2+1256520 y^4+997272 y^6+595740 y^8+321360 y^10+108900 y^12+21792 y^14+516 y^16) q^(37/3)+(2150946+3465/y^16+45240/y^14+196920/y^12+450240/y^10+880785/y^8+1249200/y^6+1748520/y^4+1916760/y^2+1916760 y^2+1748520 y^4+1249200 y^6+880785 y^8+450240 y^10+196920 y^12+45240 y^14+3465 y^16) q^(40/3)+(2859660+36/y^18+12300/y^16+104640/y^14+329472/y^12+771600/y^10+1256520/y^8+1957680/y^6+2381640/y^4+2913912/y^2+2913912 y^2+2381640 y^4+1957680 y^6+1256520 y^8+771600 y^10+329472 y^12+104640 y^14+12300 y^16+36 y^18) q^(43/3)+(3756960+720/y^18+32040/y^16+168240/y^14+515520/y^12+991680/y^10+1748520/y^8+2333520/y^6+3146160/y^4+3369840/y^2+3369840 y^2+3146160 y^4+2333520 y^6+1748520 y^8+991680 y^10+515520 y^12+168240 y^14+32040 y^16+720 y^18) q^(46/3)+(4854960+4680/y^18+70440/y^16+321360/y^14+772020/y^12+1582080/y^10+2381640/y^8+3497760/y^6+4079400/y^4+4934400/y^2+4934400 y^2+4079400 y^4+3497760 y^6+2381640 y^8+1582080 y^10+772020 y^12+321360 y^14+70440 y^16+4680 y^18) q^(49/3)+(6138450+15/y^20+13680/y^18+134706/y^16+450240/y^14+1122030/y^12+1916760/y^10+3146160/y^8+4014720/y^6+5255517/y^4+5535240/y^2+5535240 y^2+5255517 y^4+4014720 y^6+3146160 y^8+1916760 y^10+1122030 y^12+450240 y^14+134706 y^16+13680 y^18+15 y^20) q^(52/3)+(7661160+516/y^20+39420/y^18+233760/y^16+771600/y^14+1579680/y^12+2913912/y^10+4079400/y^8+5800860/y^6+6647580/y^4+7869480/y^2+7869480 y^2+6647580 y^4+5800860 y^6+4079400 y^8+2913912 y^10+1579680 y^12+771600 y^14+233760 y^16+39420 y^18+516 y^20) q^(55/3)+(9501030+3465/y^20+74160/y^18+383550/y^16+991680/y^14+2150946/y^12+3369840/y^10+5255517/y^8+6444000/y^6+8252160/y^4+8614560/y^2+8614560 y^2+8252160 y^4+6444000 y^6+5255517 y^8+3369840 y^10+2150946 y^12+991680 y^14+383550 y^16+74160 y^18+3465 y^20) q^(58/3),
(6/y^5+90/y^3+300/y+300 y+90 y^3+6 y^5) q^(35/24)+(6/y^7+240/y^5+1296/y^3+2220/y+2220 y+1296 y^3+240 y^5+6 y^7) q^(59/24)+(240/y^7+2430/y^5+6120/y^3+9360/y+9360 y+6120 y^3+2430 y^5+240 y^7) q^(83/24)+(90/y^9+2430/y^7+9180/y^5+18900/y^3+26160/y+26160 y+18900 y^3+9180 y^5+2430 y^7+90 y^9) q^(107/24)+(1296/y^9+9180/y^7+25530/y^5+45540/y^3+57912/y+57912 y+45540 y^3+25530 y^5+9180 y^7+1296 y^9) q^(131/24)+(300/y^11+6120/y^9+25530/y^7+59340/y^5+92880/y^3+115140/y+115140 y+92880 y^3+59340 y^5+25530 y^7+6120 y^9+300 y^11) q^(155/24)+(2220/y^11+18900/y^9+59340/y^7+115140/y^5+171306/y^3+206700/y+206700 y+171306 y^3+115140 y^5+59340 y^7+18900 y^9+2220 y^11) q^(179/24)+(300/y^13+9360/y^11+45540/y^9+115140/y^7+205140/y^5+290520/y^3+341820/y+341820 y+290520 y^3+205140 y^5+115140 y^7+45540 y^9+9360 y^11+300 y^13) q^(203/24)+(2220/y^13+26160/y^11+92880/y^9+205140/y^7+340830/y^5+462870/y^3+533760/y+533760 y+462870 y^3+340830 y^5+205140 y^7+92880 y^9+26160 y^11+2220 y^13) q^(227/24)+(90/y^15+9360/y^13+57912/y^11+171306/y^9+340830/y^7+534600/y^5+702900/y^3+798252/y+798252 y+702900 y^3+534600 y^5+340830 y^7+171306 y^9+57912 y^11+9360 y^13+90 y^15) q^(251/24)+(1296/y^15+26160/y^13+115140/y^11+290520/y^9+534600/y^7+804576/y^5+1025100/y^3+1157400/y+1157400 y+1025100 y^3+804576 y^5+534600 y^7+290520 y^9+115140 y^11+26160 y^13+1296 y^15) q^(275/24)+(6/y^17+6120/y^15+57912/y^13+206700/y^11+462870/y^9+804576/y^7+1152780/y^5+1451916/y^3+1618260/y+1618260 y+1451916 y^3+1152780 y^5+804576 y^7+462870 y^9+206700 y^11+57912 y^13+6120 y^15+6 y^17) q^(299/24)+(240/y^17+18900/y^15+115140/y^13+341820/y^11+702900/y^9+1152780/y^7+1614690/y^5+1992240/y^3+2202720/y+2202720 y+1992240 y^3+1614690 y^5+1152780 y^7+702900 y^9+341820 y^11+115140 y^13+18900 y^15+240 y^17) q^(323/24)+(2430/y^17+45540/y^15+206700/y^13+533760/y^11+1025100/y^9+1614690/y^7+2202720/y^5+2673720/y^3+2939100/y+2939100 y+2673720 y^3+2202720 y^5+1614690 y^7+1025100 y^9+533760 y^11+206700 y^13+45540 y^15+2430 y^17) q^(347/24)+(6/y^19+9180/y^17+92880/y^15+341820/y^13+798252/y^11+1451916/y^9+2202720/y^7+2934810/y^5+3519630/y^3+3839280/y+3839280 y+3519630 y^3+2934810 y^5+2202720 y^7+1451916 y^9+798252 y^11+341820 y^13+92880 y^15+9180 y^17+6 y^19) q^(371/24)+(240/y^19+25530/y^17+171306/y^15+533760/y^13+1157400/y^11+1992240/y^9+2934810/y^7+3852252/y^5+4548600/y^3+4935180/y+4935180 y+4548600 y^3+3852252 y^5+2934810 y^7+1992240 y^9+1157400 y^11+533760 y^13+171306 y^15+25530 y^17+240 y^19) q^(395/24)+(2430/y^19+59340/y^17+290520/y^15+798252/y^13+1618260/y^11+2673720/y^9+3852252/y^7+4937910/y^5+5799546/y^3+6255900/y+6255900 y+5799546 y^3+4937910 y^5+3852252 y^7+2673720 y^9+1618260 y^11+798252 y^13+290520 y^15+59340 y^17+2430 y^19) q^(419/24)+(9180/y^19+115140/y^17+462870/y^15+1157400/y^13+2202720/y^11+3519630/y^9+4937910/y^7+6255900/y^5+7268220/y^3+7829700/y+7829700 y+7268220 y^3+6255900 y^5+4937910 y^7+3519630 y^9+2202720 y^11+1157400 y^13+462870 y^15+115140 y^17+9180 y^19) q^(443/24)+(90/y^21+25530/y^19+205140/y^17+702900/y^15+1618260/y^13+2939100/y^11+4548600/y^9+6255900/y^7+7815420/y^5+9017370/y^3+9670380/y+9670380 y+9017370 y^3+7815420 y^5+6255900 y^7+4548600 y^9+2939100 y^11+1618260 y^13+702900 y^15+205140 y^17+25530 y^19+90 y^21) q^(467/24),
(400+1/y^6+36/y^4+225/y^2+225 y^2+36 y^4+y^6) q^(3/2)+(2400+60/y^6+720/y^4+1980/y^2+1980 y^2+720 y^4+60 y^6) q^(5/2)+(10800+36/y^8+1080/y^6+4680/y^4+8406/y^2+8406 y^2+4680 y^4+1080 y^6+36 y^8) q^(7/2)+(26880+720/y^8+5680/y^6+13680/y^4+24120/y^2+24120 y^2+13680 y^4+5680 y^6+720 y^8) q^(9/2)+(65040+225/y^10+4680/y^8+17040/y^6+39420/y^4+54945/y^2+54945 y^2+39420 y^4+17040 y^6+4680 y^8+225 y^10) q^(11/2)+(112320+1980/y^10+13680/y^8+42120/y^6+74160/y^4+108900/y^2+108900 y^2+74160 y^4+42120 y^6+13680 y^8+1980 y^10) q^(13/2)+(234224+400/y^12+8406/y^10+39420/y^8+90460/y^6+157320/y^4+196920/y^2+196920 y^2+157320 y^4+90460 y^6+39420 y^8+8406 y^10+400 y^12) q^(15/2)+(329280+2400/y^12+24120/y^10+74160/y^8+161520/y^6+239760/y^4+329472/y^2+329472 y^2+239760 y^4+161520 y^6+74160 y^8+24120 y^10+2400 y^12) q^(17/2)+(581040+225/y^14+10800/y^12+54945/y^10+157320/y^8+274320/y^6+439740/y^4+515520/y^2+515520 y^2+439740 y^4+274320 y^6+157320 y^8+54945 y^10+10800 y^12+225 y^14) q^(19/2)+(793440+1980/y^14+26880/y^12+108900/y^10+239760/y^8+455340/y^6+596160/y^4+772020/y^2+772020 y^2+596160 y^4+455340 y^6+239760 y^8+108900 y^10+26880 y^12+1980 y^14) q^(21/2)+(1248960+36/y^16+8406/y^14+65040/y^12+196920/y^10+439740/y^8+674640/y^6+997272/y^4+1122030/y^2+1122030 y^2+997272 y^4+674640 y^6+439740 y^8+196920 y^10+65040 y^12+8406 y^14+36 y^16) q^(23/2)+(1537920+720/y^16+24120/y^14+112320/y^12+329472/y^10+596160/y^8+987120/y^6+1249200/y^4+1579680/y^2+1579680 y^2+1249200 y^4+987120 y^6+596160 y^8+329472 y^10+112320 y^12+24120 y^14+720 y^16) q^(25/2)+(2458720+1/y^18+4680/y^16+54945/y^14+234224/y^12+515520/y^10+997272/y^8+1442500/y^6+1957680/y^4+2150946/y^2+2150946 y^2+1957680 y^4+1442500 y^6+997272 y^8+515520 y^10+234224 y^12+54945 y^14+4680 y^16+y^18) q^(27/2)+(2781600+60/y^18+13680/y^16+108900/y^14+329280/y^12+772020/y^10+1249200/y^8+1908120/y^6+2333520/y^4+2859660/y^2+2859660 y^2+2333520 y^4+1908120 y^6+1249200 y^8+772020 y^10+329280 y^12+108900 y^14+13680 y^16+60 y^18) q^(29/2)+(4119120+1080/y^18+39420/y^16+196920/y^14+581040/y^12+1122030/y^10+1957680/y^8+2579040/y^6+3497760/y^4+3756960/y^2+3756960 y^2+3497760 y^4+2579040 y^6+1957680 y^8+1122030 y^10+581040 y^12+196920 y^14+39420 y^16+1080 y^18) q^(31/2)+(4841280+5680/y^18+74160/y^16+329472/y^14+793440/y^12+1579680/y^10+2333520/y^8+3549104/y^6+4014720/y^4+4854960/y^2+4854960 y^2+4014720 y^4+3549104 y^6+2333520 y^8+1579680 y^10+793440 y^12+329472 y^14+74160 y^16+5680 y^18) q^(33/2)+(6696480+36/y^20+17040/y^18+157320/y^16+515520/y^14+1248960/y^12+2150946/y^10+3497760/y^8+4402800/y^6+5800860/y^4+6138450/y^2+6138450 y^2+5800860 y^4+4402800 y^6+3497760 y^8+2150946 y^10+1248960 y^12+515520 y^14+157320 y^16+17040 y^18+36 y^20) q^(35/2)+(7378560+720/y^20+42120/y^18+239760/y^16+772020/y^14+1537920/y^12+2859660/y^10+4014720/y^8+5586840/y^6+6444000/y^4+7661160/y^2+7661160 y^2+6444000 y^4+5586840 y^6+4014720 y^8+2859660 y^10+1537920 y^12+772020 y^14+239760 y^16+42120 y^18+720 y^20) q^(37/2)+(10703360+4680/y^20+90460/y^18+439740/y^16+1122030/y^14+2458720/y^12+3756960/y^10+5800860/y^8+7309080/y^6+9085680/y^4+9501030/y^2+9501030 y^2+9085680 y^4+7309080 y^6+5800860 y^8+3756960 y^10+2458720 y^12+1122030 y^14+439740 y^16+90460 y^18+4680 y^20) q^(39/2)+(11117760+13680/y^20+161520/y^18+596160/y^16+1579680/y^14+2781600/y^12+4854960/y^10+6444000/y^8+8778960/y^6+9857520/y^4+11666160/y^2+11666160 y^2+9857520 y^4+8778960 y^6+6444000 y^8+4854960 y^10+2781600 y^12+1579680 y^14+596160 y^16+161520 y^18+13680 y^20) q^(41/2),
(6/y^5+90/y^3+300/y+300 y+90 y^3+6 y^5) q^(35/24)+(6/y^7+240/y^5+1296/y^3+2220/y+2220 y+1296 y^3+240 y^5+6 y^7) q^(59/24)+(240/y^7+2430/y^5+6120/y^3+9360/y+9360 y+6120 y^3+2430 y^5+240 y^7) q^(83/24)+(90/y^9+2430/y^7+9180/y^5+18900/y^3+26160/y+26160 y+18900 y^3+9180 y^5+2430 y^7+90 y^9) q^(107/24)+(1296/y^9+9180/y^7+25530/y^5+45540/y^3+57912/y+57912 y+45540 y^3+25530 y^5+9180 y^7+1296 y^9) q^(131/24)+(300/y^11+6120/y^9+25530/y^7+59340/y^5+92880/y^3+115140/y+115140 y+92880 y^3+59340 y^5+25530 y^7+6120 y^9+300 y^11) q^(155/24)+(2220/y^11+18900/y^9+59340/y^7+115140/y^5+171306/y^3+206700/y+206700 y+171306 y^3+115140 y^5+59340 y^7+18900 y^9+2220 y^11) q^(179/24)+(300/y^13+9360/y^11+45540/y^9+115140/y^7+205140/y^5+290520/y^3+341820/y+341820 y+290520 y^3+205140 y^5+115140 y^7+45540 y^9+9360 y^11+300 y^13) q^(203/24)+(2220/y^13+26160/y^11+92880/y^9+205140/y^7+340830/y^5+462870/y^3+533760/y+533760 y+462870 y^3+340830 y^5+205140 y^7+92880 y^9+26160 y^11+2220 y^13) q^(227/24)+(90/y^15+9360/y^13+57912/y^11+171306/y^9+340830/y^7+534600/y^5+702900/y^3+798252/y+798252 y+702900 y^3+534600 y^5+340830 y^7+171306 y^9+57912 y^11+9360 y^13+90 y^15) q^(251/24)+(1296/y^15+26160/y^13+115140/y^11+290520/y^9+534600/y^7+804576/y^5+1025100/y^3+1157400/y+1157400 y+1025100 y^3+804576 y^5+534600 y^7+290520 y^9+115140 y^11+26160 y^13+1296 y^15) q^(275/24)+(6/y^17+6120/y^15+57912/y^13+206700/y^11+462870/y^9+804576/y^7+1152780/y^5+1451916/y^3+1618260/y+1618260 y+1451916 y^3+1152780 y^5+804576 y^7+462870 y^9+206700 y^11+57912 y^13+6120 y^15+6 y^17) q^(299/24)+(240/y^17+18900/y^15+115140/y^13+341820/y^11+702900/y^9+1152780/y^7+1614690/y^5+1992240/y^3+2202720/y+2202720 y+1992240 y^3+1614690 y^5+1152780 y^7+702900 y^9+341820 y^11+115140 y^13+18900 y^15+240 y^17) q^(323/24)+(2430/y^17+45540/y^15+206700/y^13+533760/y^11+1025100/y^9+1614690/y^7+2202720/y^5+2673720/y^3+2939100/y+2939100 y+2673720 y^3+2202720 y^5+1614690 y^7+1025100 y^9+533760 y^11+206700 y^13+45540 y^15+2430 y^17) q^(347/24)+(6/y^19+9180/y^17+92880/y^15+341820/y^13+798252/y^11+1451916/y^9+2202720/y^7+2934810/y^5+3519630/y^3+3839280/y+3839280 y+3519630 y^3+2934810 y^5+2202720 y^7+1451916 y^9+798252 y^11+341820 y^13+92880 y^15+9180 y^17+6 y^19) q^(371/24)+(240/y^19+25530/y^17+171306/y^15+533760/y^13+1157400/y^11+1992240/y^9+2934810/y^7+3852252/y^5+4548600/y^3+4935180/y+4935180 y+4548600 y^3+3852252 y^5+2934810 y^7+1992240 y^9+1157400 y^11+533760 y^13+171306 y^15+25530 y^17+240 y^19) q^(395/24)+(2430/y^19+59340/y^17+290520/y^15+798252/y^13+1618260/y^11+2673720/y^9+3852252/y^7+4937910/y^5+5799546/y^3+6255900/y+6255900 y+5799546 y^3+4937910 y^5+3852252 y^7+2673720 y^9+1618260 y^11+798252 y^13+290520 y^15+59340 y^17+2430 y^19) q^(419/24)+(9180/y^19+115140/y^17+462870/y^15+1157400/y^13+2202720/y^11+3519630/y^9+4937910/y^7+6255900/y^5+7268220/y^3+7829700/y+7829700 y+7268220 y^3+6255900 y^5+4937910 y^7+3519630 y^9+2202720 y^11+1157400 y^13+462870 y^15+115140 y^17+9180 y^19) q^(443/24)+(90/y^21+25530/y^19+205140/y^17+702900/y^15+1618260/y^13+2939100/y^11+4548600/y^9+6255900/y^7+7815420/y^5+9017370/y^3+9670380/y+9670380 y+9017370 y^3+7815420 y^5+6255900 y^7+4548600 y^9+2939100 y^11+1618260 y^13+702900 y^15+205140 y^17+25530 y^19+90 y^21) q^(467/24),
(225+15/y^4+120/y^2+120 y^2+15 y^4) q^(4/3)+(1980+36/y^6+516/y^4+1560/y^2+1560 y^2+516 y^4+36 y^6) q^(7/3)+(8406+15/y^8+720/y^6+3465/y^4+6480/y^2+6480 y^2+3465 y^4+720 y^6+15 y^8) q^(10/3)+(24120+516/y^8+4680/y^6+12300/y^4+21792/y^2+21792 y^2+12300 y^4+4680 y^6+516 y^8) q^(13/3)+(54945+120/y^10+3465/y^8+13680/y^6+32040/y^4+45240/y^2+45240 y^2+32040 y^4+13680 y^6+3465 y^8+120 y^10) q^(16/3)+(108900+1560/y^10+12300/y^8+39420/y^6+70440/y^4+104640/y^2+104640 y^2+70440 y^4+39420 y^6+12300 y^8+1560 y^10) q^(19/3)+(196920+225/y^12+6480/y^10+32040/y^8+74160/y^6+134706/y^4+168240/y^2+168240 y^2+134706 y^4+74160 y^6+32040 y^8+6480 y^10+225 y^12) q^(22/3)+(329472+1980/y^12+21792/y^10+70440/y^8+157320/y^6+233760/y^4+321360/y^2+321360 y^2+233760 y^4+157320 y^6+70440 y^8+21792 y^10+1980 y^12) q^(25/3)+(515520+120/y^14+8406/y^12+45240/y^10+134706/y^8+239760/y^6+383550/y^4+450240/y^2+450240 y^2+383550 y^4+239760 y^6+134706 y^8+45240 y^10+8406 y^12+120 y^14) q^(28/3)+(772020+1560/y^14+24120/y^12+104640/y^10+233760/y^8+439740/y^6+595740/y^4+771600/y^2+771600 y^2+595740 y^4+439740 y^6+233760 y^8+104640 y^10+24120 y^12+1560 y^14) q^(31/3)+(1122030+15/y^16+6480/y^14+54945/y^12+168240/y^10+383550/y^8+596160/y^6+880785/y^4+991680/y^2+991680 y^2+880785 y^4+596160 y^6+383550 y^8+168240 y^10+54945 y^12+6480 y^14+15 y^16) q^(34/3)+(1579680+516/y^16+21792/y^14+108900/y^12+321360/y^10+595740/y^8+997272/y^6+1256520/y^4+1582080/y^2+1582080 y^2+1256520 y^4+997272 y^6+595740 y^8+321360 y^10+108900 y^12+21792 y^14+516 y^16) q^(37/3)+(2150946+3465/y^16+45240/y^14+196920/y^12+450240/y^10+880785/y^8+1249200/y^6+1748520/y^4+1916760/y^2+1916760 y^2+1748520 y^4+1249200 y^6+880785 y^8+450240 y^10+196920 y^12+45240 y^14+3465 y^16) q^(40/3)+(2859660+36/y^18+12300/y^16+104640/y^14+329472/y^12+771600/y^10+1256520/y^8+1957680/y^6+2381640/y^4+2913912/y^2+2913912 y^2+2381640 y^4+1957680 y^6+1256520 y^8+771600 y^10+329472 y^12+104640 y^14+12300 y^16+36 y^18) q^(43/3)+(3756960+720/y^18+32040/y^16+168240/y^14+515520/y^12+991680/y^10+1748520/y^8+2333520/y^6+3146160/y^4+3369840/y^2+3369840 y^2+3146160 y^4+2333520 y^6+1748520 y^8+991680 y^10+515520 y^12+168240 y^14+32040 y^16+720 y^18) q^(46/3)+(4854960+4680/y^18+70440/y^16+321360/y^14+772020/y^12+1582080/y^10+2381640/y^8+3497760/y^6+4079400/y^4+4934400/y^2+4934400 y^2+4079400 y^4+3497760 y^6+2381640 y^8+1582080 y^10+772020 y^12+321360 y^14+70440 y^16+4680 y^18) q^(49/3)+(6138450+15/y^20+13680/y^18+134706/y^16+450240/y^14+1122030/y^12+1916760/y^10+3146160/y^8+4014720/y^6+5255517/y^4+5535240/y^2+5535240 y^2+5255517 y^4+4014720 y^6+3146160 y^8+1916760 y^10+1122030 y^12+450240 y^14+134706 y^16+13680 y^18+15 y^20) q^(52/3)+(7661160+516/y^20+39420/y^18+233760/y^16+771600/y^14+1579680/y^12+2913912/y^10+4079400/y^8+5800860/y^6+6647580/y^4+7869480/y^2+7869480 y^2+6647580 y^4+5800860 y^6+4079400 y^8+2913912 y^10+1579680 y^12+771600 y^14+233760 y^16+39420 y^18+516 y^20) q^(55/3)+(9501030+3465/y^20+74160/y^18+383550/y^16+991680/y^14+2150946/y^12+3369840/y^10+5255517/y^8+6444000/y^6+8252160/y^4+8614560/y^2+8614560 y^2+8252160 y^4+6444000 y^6+5255517 y^8+3369840 y^10+2150946 y^12+991680 y^14+383550 y^16+74160 y^18+3465 y^20) q^(58/3),
(20/y^3+90/y+90 y+20 y^3) q^(9/8)+(90/y^5+660/y^3+1296/y+1296 y+660 y^3+90 y^5) q^(17/8)+(90/y^7+1296/y^5+3780/y^3+6120/y+6120 y+3780 y^3+1296 y^5+90 y^7) q^(25/8)+(20/y^9+1296/y^7+6120/y^5+13732/y^3+18900/y+18900 y+13732 y^3+6120 y^5+1296 y^7+20 y^9) q^(33/8)+(660/y^9+6120/y^7+18900/y^5+34380/y^3+45540/y+45540 y+34380 y^3+18900 y^5+6120 y^7+660 y^9) q^(41/8)+(90/y^11+3780/y^9+18900/y^7+45540/y^5+73440/y^3+92880/y+92880 y+73440 y^3+45540 y^5+18900 y^7+3780 y^9+90 y^11) q^(49/8)+(1296/y^11+13732/y^9+45540/y^7+92880/y^5+144440/y^3+171306/y+171306 y+144440 y^3+92880 y^5+45540 y^7+13732 y^9+1296 y^11) q^(57/8)+(90/y^13+6120/y^11+34380/y^9+92880/y^7+171306/y^5+241980/y^3+290520/y+290520 y+241980 y^3+171306 y^5+92880 y^7+34380 y^9+6120 y^11+90 y^13) q^(65/8)+(1296/y^13+18900/y^11+73440/y^9+171306/y^7+290520/y^5+394200/y^3+462870/y+462870 y+394200 y^3+290520 y^5+171306 y^7+73440 y^9+18900 y^11+1296 y^13) q^(73/8)+(20/y^15+6120/y^13+45540/y^11+144440/y^9+290520/y^7+462870/y^5+630640/y^3+702900/y+702900 y+630640 y^3+462870 y^5+290520 y^7+144440 y^9+45540 y^11+6120 y^13+20 y^15) q^(81/8)+(660/y^15+18900/y^13+92880/y^11+241980/y^9+462870/y^7+702900/y^5+895620/y^3+1025100/y+1025100 y+895620 y^3+702900 y^5+462870 y^7+241980 y^9+92880 y^11+18900 y^13+660 y^15) q^(89/8)+(3780/y^15+45540/y^13+171306/y^11+394200/y^9+702900/y^7+1025100/y^5+1279800/y^3+1451916/y+1451916 y+1279800 y^3+1025100 y^5+702900 y^7+394200 y^9+171306 y^11+45540 y^13+3780 y^15) q^(97/8)+(90/y^17+13732/y^15+92880/y^13+290520/y^11+630640/y^9+1025100/y^7+1451916/y^5+1840960/y^3+1992240/y+1992240 y+1840960 y^3+1451916 y^5+1025100 y^7+630640 y^9+290520 y^11+92880 y^13+13732 y^15+90 y^17) q^(105/8)+(1296/y^17+34380/y^15+171306/y^13+462870/y^11+895620/y^9+1451916/y^7+1992240/y^5+2403960/y^3+2673720/y+2673720 y+2403960 y^3+1992240 y^5+1451916 y^7+895620 y^9+462870 y^11+171306 y^13+34380 y^15+1296 y^17) q^(113/8)+(6120/y^17+73440/y^15+290520/y^13+702900/y^11+1279800/y^9+1992240/y^7+2673720/y^5+3180060/y^3+3519630/y+3519630 y+3180060 y^3+2673720 y^5+1992240 y^7+1279800 y^9+702900 y^11+290520 y^13+73440 y^15+6120 y^17) q^(121/8)+(90/y^19+18900/y^17+144440/y^15+462870/y^13+1025100/y^11+1840960/y^9+2673720/y^7+3519630/y^5+4282980/y^3+4548600/y+4548600 y+4282980 y^3+3519630 y^5+2673720 y^7+1840960 y^9+1025100 y^11+462870 y^13+144440 y^15+18900 y^17+90 y^19) q^(129/8)+(1296/y^19+45540/y^17+241980/y^15+702900/y^13+1451916/y^11+2403960/y^9+3519630/y^7+4548600/y^5+5287380/y^3+5799546/y+5799546 y+5287380 y^3+4548600 y^5+3519630 y^7+2403960 y^9+1451916 y^11+702900 y^13+241980 y^15+45540 y^17+1296 y^19) q^(137/8)+(6120/y^19+92880/y^17+394200/y^15+1025100/y^13+1992240/y^11+3180060/y^9+4548600/y^7+5799546/y^5+6663600/y^3+7268220/y+7268220 y+6663600 y^3+5799546 y^5+4548600 y^7+3180060 y^9+1992240 y^11+1025100 y^13+394200 y^15+92880 y^17+6120 y^19) q^(145/8)+(20/y^21+18900/y^19+171306/y^17+630640/y^15+1451916/y^13+2673720/y^11+4282980/y^9+5799546/y^7+7268220/y^5+8625084/y^3+9017370/y+9017370 y+8625084 y^3+7268220 y^5+5799546 y^7+4282980 y^9+2673720 y^11+1451916 y^13+630640 y^15+171306 y^17+18900 y^19+20 y^21) q^(153/8),
(36+15/y^2+15 y^2) q^(5/6)+(720+120/y^4+516/y^2+516 y^2+120 y^4) q^(11/6)+(4680+225/y^6+1560/y^4+3465/y^2+3465 y^2+1560 y^4+225 y^6) q^(17/6)+(13680+120/y^8+1980/y^6+6480/y^4+12300/y^2+12300 y^2+6480 y^4+1980 y^6+120 y^8) q^(23/6)+(39420+15/y^10+1560/y^8+8406/y^6+21792/y^4+32040/y^2+32040 y^2+21792 y^4+8406 y^6+1560 y^8+15 y^10) q^(29/6)+(74160+516/y^10+6480/y^8+24120/y^6+45240/y^4+70440/y^2+70440 y^2+45240 y^4+24120 y^6+6480 y^8+516 y^10) q^(35/6)+(157320+36/y^12+3465/y^10+21792/y^8+54945/y^6+104640/y^4+134706/y^2+134706 y^2+104640 y^4+54945 y^6+21792 y^8+3465 y^10+36 y^12) q^(41/6)+(239760+720/y^12+12300/y^10+45240/y^8+108900/y^6+168240/y^4+233760/y^2+233760 y^2+168240 y^4+108900 y^6+45240 y^8+12300 y^10+720 y^12) q^(47/6)+(439740+15/y^14+4680/y^12+32040/y^10+104640/y^8+196920/y^6+321360/y^4+383550/y^2+383550 y^2+321360 y^4+196920 y^6+104640 y^8+32040 y^10+4680 y^12+15 y^14) q^(53/6)+(596160+516/y^14+13680/y^12+70440/y^10+168240/y^8+329472/y^6+450240/y^4+595740/y^2+595740 y^2+450240 y^4+329472 y^6+168240 y^8+70440 y^10+13680 y^12+516 y^14) q^(59/6)+(997272+3465/y^14+39420/y^12+134706/y^10+321360/y^8+515520/y^6+771600/y^4+880785/y^2+880785 y^2+771600 y^4+515520 y^6+321360 y^8+134706 y^10+39420 y^12+3465 y^14) q^(65/6)+(1249200+120/y^16+12300/y^14+74160/y^12+233760/y^10+450240/y^8+772020/y^6+991680/y^4+1256520/y^2+1256520 y^2+991680 y^4+772020 y^6+450240 y^8+233760 y^10+74160 y^12+12300 y^14+120 y^16) q^(71/6)+(1957680+1560/y^16+32040/y^14+157320/y^12+383550/y^10+771600/y^8+1122030/y^6+1582080/y^4+1748520/y^2+1748520 y^2+1582080 y^4+1122030 y^6+771600 y^8+383550 y^10+157320 y^12+32040 y^14+1560 y^16) q^(77/6)+(2333520+6480/y^16+70440/y^14+239760/y^12+595740/y^10+991680/y^8+1579680/y^6+1916760/y^4+2381640/y^2+2381640 y^2+1916760 y^4+1579680 y^6+991680 y^8+595740 y^10+239760 y^12+70440 y^14+6480 y^16) q^(83/6)+(3497760+225/y^18+21792/y^16+134706/y^14+439740/y^12+880785/y^10+1582080/y^8+2150946/y^6+2913912/y^4+3146160/y^2+3146160 y^2+2913912 y^4+2150946 y^6+1582080 y^8+880785 y^10+439740 y^12+134706 y^14+21792 y^16+225 y^18) q^(89/6)+(4014720+1980/y^18+45240/y^16+233760/y^14+596160/y^12+1256520/y^10+1916760/y^8+2859660/y^6+3369840/y^4+4079400/y^2+4079400 y^2+3369840 y^4+2859660 y^6+1916760 y^8+1256520 y^10+596160 y^12+233760 y^14+45240 y^16+1980 y^18) q^(95/6)+(5800860+8406/y^18+104640/y^16+383550/y^14+997272/y^12+1748520/y^10+2913912/y^8+3756960/y^6+4934400/y^4+5255517/y^2+5255517 y^2+4934400 y^4+3756960 y^6+2913912 y^8+1748520 y^10+997272 y^12+383550 y^14+104640 y^16+8406 y^18) q^(101/6)+(6444000+120/y^20+24120/y^18+168240/y^16+595740/y^14+1249200/y^12+2381640/y^10+3369840/y^8+4854960/y^6+5535240/y^4+6647580/y^2+6647580 y^2+5535240 y^4+4854960 y^6+3369840 y^8+2381640 y^10+1249200 y^12+595740 y^14+168240 y^16+24120 y^18+120 y^20) q^(107/6)+(9085680+1560/y^20+54945/y^18+321360/y^16+880785/y^14+1957680/y^12+3146160/y^10+4934400/y^8+6138450/y^6+7869480/y^4+8252160/y^2+8252160 y^2+7869480 y^4+6138450 y^6+4934400 y^8+3146160 y^10+1957680 y^12+880785 y^14+321360 y^16+54945 y^18+1560 y^20) q^(113/6)+(9857520+6480/y^20+108900/y^18+450240/y^16+1256520/y^14+2333520/y^12+4079400/y^10+5535240/y^8+7661160/y^6+8614560/y^4+10129620/y^2+10129620 y^2+8614560 y^4+7661160 y^6+5535240 y^8+4079400 y^10+2333520 y^12+1256520 y^14+450240 y^16+108900 y^18+6480 y^20) q^(119/6),
(6/y+6 y) q^(11/24)+(90/y^3+240/y+240 y+90 y^3) q^(35/24)+(300/y^5+1296/y^3+2430/y+2430 y+1296 y^3+300 y^5) q^(59/24)+(300/y^7+2220/y^5+6120/y^3+9180/y+9180 y+6120 y^3+2220 y^5+300 y^7) q^(83/24)+(90/y^9+2220/y^7+9360/y^5+18900/y^3+25530/y+25530 y+18900 y^3+9360 y^5+2220 y^7+90 y^9) q^(107/24)+(6/y^11+1296/y^9+9360/y^7+26160/y^5+45540/y^3+59340/y+59340 y+45540 y^3+26160 y^5+9360 y^7+1296 y^9+6 y^11) q^(131/24)+(240/y^11+6120/y^9+26160/y^7+57912/y^5+92880/y^3+115140/y+115140 y+92880 y^3+57912 y^5+26160 y^7+6120 y^9+240 y^11) q^(155/24)+(6/y^13+2430/y^11+18900/y^9+57912/y^7+115140/y^5+171306/y^3+205140/y+205140 y+171306 y^3+115140 y^5+57912 y^7+18900 y^9+2430 y^11+6 y^13) q^(179/24)+(240/y^13+9180/y^11+45540/y^9+115140/y^7+206700/y^5+290520/y^3+340830/y+340830 y+290520 y^3+206700 y^5+115140 y^7+45540 y^9+9180 y^11+240 y^13) q^(203/24)+(2430/y^13+25530/y^11+92880/y^9+206700/y^7+341820/y^5+462870/y^3+534600/y+534600 y+462870 y^3+341820 y^5+206700 y^7+92880 y^9+25530 y^11+2430 y^13) q^(227/24)+(90/y^15+9180/y^13+59340/y^11+171306/y^9+341820/y^7+533760/y^5+702900/y^3+804576/y+804576 y+702900 y^3+533760 y^5+341820 y^7+171306 y^9+59340 y^11+9180 y^13+90 y^15) q^(251/24)+(1296/y^15+25530/y^13+115140/y^11+290520/y^9+533760/y^7+798252/y^5+1025100/y^3+1152780/y+1152780 y+1025100 y^3+798252 y^5+533760 y^7+290520 y^9+115140 y^11+25530 y^13+1296 y^15) q^(275/24)+(6120/y^15+59340/y^13+205140/y^11+462870/y^9+798252/y^7+1157400/y^5+1451916/y^3+1614690/y+1614690 y+1451916 y^3+1157400 y^5+798252 y^7+462870 y^9+205140 y^11+59340 y^13+6120 y^15) q^(299/24)+(300/y^17+18900/y^15+115140/y^13+340830/y^11+702900/y^9+1157400/y^7+1618260/y^5+1992240/y^3+2202720/y+2202720 y+1992240 y^3+1618260 y^5+1157400 y^7+702900 y^9+340830 y^11+115140 y^13+18900 y^15+300 y^17) q^(323/24)+(2220/y^17+45540/y^15+205140/y^13+534600/y^11+1025100/y^9+1618260/y^7+2202720/y^5+2673720/y^3+2934810/y+2934810 y+2673720 y^3+2202720 y^5+1618260 y^7+1025100 y^9+534600 y^11+205140 y^13+45540 y^15+2220 y^17) q^(347/24)+(9360/y^17+92880/y^15+340830/y^13+804576/y^11+1451916/y^9+2202720/y^7+2939100/y^5+3519630/y^3+3852252/y+3852252 y+3519630 y^3+2939100 y^5+2202720 y^7+1451916 y^9+804576 y^11+340830 y^13+92880 y^15+9360 y^17) q^(371/24)+(300/y^19+26160/y^17+171306/y^15+534600/y^13+1152780/y^11+1992240/y^9+2939100/y^7+3839280/y^5+4548600/y^3+4937910/y+4937910 y+4548600 y^3+3839280 y^5+2939100 y^7+1992240 y^9+1152780 y^11+534600 y^13+171306 y^15+26160 y^17+300 y^19) q^(395/24)+(2220/y^19+57912/y^17+290520/y^15+804576/y^13+1614690/y^11+2673720/y^9+3839280/y^7+4935180/y^5+5799546/y^3+6255900/y+6255900 y+5799546 y^3+4935180 y^5+3839280 y^7+2673720 y^9+1614690 y^11+804576 y^13+290520 y^15+57912 y^17+2220 y^19) q^(419/24)+(9360/y^19+115140/y^17+462870/y^15+1152780/y^13+2202720/y^11+3519630/y^9+4935180/y^7+6255900/y^5+7268220/y^3+7815420/y+7815420 y+7268220 y^3+6255900 y^5+4935180 y^7+3519630 y^9+2202720 y^11+1152780 y^13+462870 y^15+115140 y^17+9360 y^19) q^(443/24)+(90/y^21+26160/y^19+206700/y^17+702900/y^15+1614690/y^13+2934810/y^11+4548600/y^9+6255900/y^7+7829700/y^5+9017370/y^3+9659460/y+9659460 y+9017370 y^3+7829700 y^5+6255900 y^7+4548600 y^9+2934810 y^11+1614690 y^13+702900 y^15+206700 y^17+26160 y^19+90 y^21) q^(467/24)},
{1+(62+7/y^3+35/y^2+5/y+5 y+35 y^2+7 y^3) q+(1080+105/y^5+210/y^4+245/y^3+735/y^2+310/y+310 y+735 y^2+245 y^3+210 y^4+105 y^5) q^2+(5870+350/y^7+371/y^6+1365/y^5+2030/y^4+2772/y^3+4630/y^2+3565/y+3565 y+4630 y^2+2772 y^3+2030 y^4+1365 y^5+371 y^6+350 y^7) q^3+(16902+350/y^9+350/y^8+2345/y^7+2912/y^6+6790/y^5+8820/y^4+11200/y^3+14690/y^2+14955/y+14955 y+14690 y^2+11200 y^3+8820 y^4+6790 y^5+2912 y^6+2345 y^7+350 y^8+350 y^9) q^4+(46880+105/y^11+371/y^10+2345/y^9+3570/y^8+10220/y^7+14070/y^6+21000/y^5+29400/y^4+35105/y^3+41745/y^2+43425/y+43425 y+41745 y^2+35105 y^3+29400 y^4+21000 y^5+14070 y^6+10220 y^7+3570 y^8+2345 y^9+371 y^10+105 y^11) q^5+(99020+7/y^13+210/y^12+1365/y^11+2912/y^10+10220/y^9+15330/y^8+27762/y^7+39515/y^6+56525/y^5+67550/y^4+83275/y^3+90755/y^2+104470/y+104470 y+90755 y^2+83275 y^3+67550 y^4+56525 y^5+39515 y^6+27762 y^7+15330 y^8+10220 y^9+2912 y^10+1365 y^11+210 y^12+7 y^13) q^6+(207170+35/y^14+245/y^13+2030/y^12+6790/y^11+14070/y^10+27762/y^9+46620/y^8+68201/y^7+97489/y^6+117250/y^5+151662/y^4+175648/y^3+192435/y^2+205100/y+205100 y+192435 y^2+175648 y^3+151662 y^4+117250 y^5+97489 y^6+68201 y^7+46620 y^8+27762 y^9+14070 y^10+6790 y^11+2030 y^12+245 y^13+35 y^14) q^7+(357780+1/y^16+5/y^15+735/y^14+2772/y^13+8820/y^12+21000/y^11+39515/y^10+68201/y^9+101220/y^8+137914/y^7+186725/y^6+239610/y^5+273826/y^4+318392/y^3+333885/y^2+376346/y+376346 y+333885 y^2+318392 y^3+273826 y^4+239610 y^5+186725 y^6+137914 y^7+101220 y^8+68201 y^9+39515 y^10+21000 y^11+8820 y^12+2772 y^13+735 y^14+5 y^15+y^16) q^8+(656446+62/y^16+310/y^15+4630/y^14+11200/y^13+29400/y^12+56525/y^11+97489/y^10+137914/y^9+219940/y^8+278355/y^7+368767/y^6+417760/y^5+512904/y^4+559720/y^3+620215/y^2+634652/y+634652 y+620215 y^2+559720 y^3+512904 y^4+417760 y^5+368767 y^6+278355 y^7+219940 y^8+137914 y^9+97489 y^10+56525 y^11+29400 y^12+11200 y^13+4630 y^14+310 y^15+62 y^16) q^9+(994340+5/y^17+1080/y^16+3565/y^15+14690/y^14+35105/y^13+67550/y^12+117250/y^11+186725/y^10+278355/y^9+369600/y^8+473725/y^7+587160/y^6+716100/y^5+785650/y^4+905805/y^3+936070/y^2+1014950/y+1014950 y+936070 y^2+905805 y^3+785650 y^4+716100 y^5+587160 y^6+473725 y^7+369600 y^8+278355 y^9+186725 y^10+117250 y^11+67550 y^12+35105 y^13+14690 y^14+3565 y^15+1080 y^16+5 y^17) q^10+(1629714+35/y^18+310/y^17+5870/y^16+14955/y^15+41745/y^14+83275/y^13+151662/y^12+239610/y^11+368767/y^10+473725/y^9+663180/y^8+808192/y^7+997850/y^6+1127840/y^5+1319320/y^4+1408812/y^3+1546552/y^2+1558485/y+1558485 y+1546552 y^2+1408812 y^3+1319320 y^4+1127840 y^5+997850 y^6+808192 y^7+663180 y^8+473725 y^9+368767 y^10+239610 y^11+151662 y^12+83275 y^13+41745 y^14+14955 y^15+5870 y^16+310 y^17+35 y^18) q^11+(2281130+7/y^19+735/y^18+3565/y^17+16902/y^16+43425/y^15+90755/y^14+175648/y^13+273826/y^12+417760/y^11+587160/y^10+808192/y^9+1006040/y^8+1255142/y^7+1451422/y^6+1739150/y^5+1881112/y^4+2078231/y^3+2179630/y^2+2302024/y+2302024 y+2179630 y^2+2078231 y^3+1881112 y^4+1739150 y^5+1451422 y^6+1255142 y^7+1006040 y^8+808192 y^9+587160 y^10+417760 y^11+273826 y^12+175648 y^13+90755 y^14+43425 y^15+16902 y^16+3565 y^17+735 y^18+7 y^19) q^12+(3471380+245/y^19+4630/y^18+14955/y^17+46880/y^16+104470/y^15+192435/y^14+318392/y^13+512904/y^12+716100/y^11+997850/y^10+1255142/y^9+1615740/y^8+1919995/y^7+2297722/y^6+2515835/y^5+2883632/y^4+3063174/y^3+3301257/y^2+3277700/y+3277700 y+3301257 y^2+3063174 y^3+2883632 y^4+2515835 y^5+2297722 y^6+1919995 y^7+1615740 y^8+1255142 y^9+997850 y^10+716100 y^11+512904 y^12+318392 y^13+192435 y^14+104470 y^15+46880 y^16+14955 y^17+4630 y^18+245 y^19) q^13+(4515260+210/y^20+2772/y^19+14690/y^18+43425/y^17+99020/y^16+205100/y^15+333885/y^14+559720/y^13+785650/y^12+1127840/y^11+1451422/y^10+1919995/y^9+2242030/y^8+2772175/y^7+3087455/y^6+3641750/y^5+3836060/y^4+4224570/y^3+4353765/y^2+4625097/y+4625097 y+4353765 y^2+4224570 y^3+3836060 y^4+3641750 y^5+3087455 y^6+2772175 y^7+2242030 y^8+1919995 y^9+1451422 y^10+1127840 y^11+785650 y^12+559720 y^13+333885 y^14+205100 y^15+99020 y^16+43425 y^17+14690 y^18+2772 y^19+210 y^20) q^14+(6612544+105/y^21+2030/y^20+11200/y^19+41745/y^18+104470/y^17+207170/y^16+376346/y^15+620215/y^14+905805/y^13+1319320/y^12+1739150/y^11+2297722/y^10+2772175/y^9+3462340/y^8+3983875/y^7+4621890/y^6+5005701/y^5+5667230/y^4+5834505/y^3+6379590/y^2+6317780/y+6317780 y+6379590 y^2+5834505 y^3+5667230 y^4+5005701 y^5+4621890 y^6+3983875 y^7+3462340 y^8+2772175 y^9+2297722 y^10+1739150 y^11+1319320 y^12+905805 y^13+620215 y^14+376346 y^15+207170 y^16+104470 y^17+41745 y^18+11200 y^19+2030 y^20+105 y^21) q^15+(8309822+1365/y^21+8820/y^20+35105/y^19+90755/y^18+205100/y^17+357780/y^16+634652/y^15+936070/y^14+1408812/y^13+1881112/y^12+2515835/y^11+3087455/y^10+3983875/y^9+4502260/y^8+5392772/y^7+5944400/y^6+6802102/y^5+7139510/y^4+7929279/y^3+7950000/y^2+8406975/y+8406975 y+7950000 y^2+7929279 y^3+7139510 y^4+6802102 y^5+5944400 y^6+5392772 y^7+4502260 y^8+3983875 y^9+3087455 y^10+2515835 y^11+1881112 y^12+1408812 y^13+936070 y^14+634652 y^15+357780 y^16+205100 y^17+90755 y^18+35105 y^19+8820 y^20+1365 y^21) q^16+(11494340+371/y^22+6790/y^21+29400/y^20+83275/y^19+192435/y^18+376346/y^17+656446/y^16+1014950/y^15+1546552/y^14+2078231/y^13+2883632/y^12+3641750/y^11+4621890/y^10+5392772/y^9+6539820/y^8+7342825/y^7+8440922/y^6+9076265/y^5+10098072/y^4+10354445/y^3+11156778/y^2+11102287/y+11102287 y+11156778 y^2+10354445 y^3+10098072 y^4+9076265 y^5+8440922 y^6+7342825 y^7+6539820 y^8+5392772 y^9+4621890 y^10+3641750 y^11+2883632 y^12+2078231 y^13+1546552 y^14+1014950 y^15+656446 y^16+376346 y^17+192435 y^18+83275 y^19+29400 y^20+6790 y^21+371 y^22) q^17+(14015260+350/y^23+2912/y^22+21000/y^21+67550/y^20+175648/y^19+333885/y^18+634652/y^17+994340/y^16+1558485/y^15+2179630/y^14+3063174/y^13+3836060/y^12+5005701/y^11+5944400/y^10+7342825/y^9+8278830/y^8+9752127/y^7+10511025/y^6+11891520/y^5+12386000/y^4+13451375/y^3+13662097/y^2+14439907/y+14439907 y+13662097 y^2+13451375 y^3+12386000 y^4+11891520 y^5+10511025 y^6+9752127 y^7+8278830 y^8+7342825 y^9+5944400 y^10+5005701 y^11+3836060 y^12+3063174 y^13+2179630 y^14+1558485 y^15+994340 y^16+634652 y^17+333885 y^18+175648 y^19+67550 y^20+21000 y^21+2912 y^22+350 y^23) q^18+(19057130+2345/y^23+14070/y^22+56525/y^21+151662/y^20+318392/y^19+620215/y^18+1014950/y^17+1629714/y^16+2302024/y^15+3301257/y^14+4224570/y^13+5667230/y^12+6802102/y^11+8440922/y^10+9752127/y^9+11493720/y^8+12605075/y^7+14529011/y^6+15196717/y^5+16831702/y^4+17366855/y^3+18400890/y^2+18286290/y+18286290 y+18400890 y^2+17366855 y^3+16831702 y^4+15196717 y^5+14529011 y^6+12605075 y^7+11493720 y^8+9752127 y^9+8440922 y^10+6802102 y^11+5667230 y^12+4224570 y^13+3301257 y^14+2302024 y^15+1629714 y^16+1014950 y^17+620215 y^18+318392 y^19+151662 y^20+56525 y^21+14070 y^22+2345 y^23) q^19+(22453560+350/y^24+10220/y^23+39515/y^22+117250/y^21+273826/y^20+559720/y^19+936070/y^18+1558485/y^17+2281130/y^16+3277700/y^15+4353765/y^14+5834505/y^13+7139510/y^12+9076265/y^11+10511025/y^10+12605075/y^9+14045290/y^8+16206715/y^7+17311070/y^6+19488645/y^5+20151080/y^4+21754435/y^3+21849015/y^2+23139225/y+23139225 y+21849015 y^2+21754435 y^3+20151080 y^4+19488645 y^5+17311070 y^6+16206715 y^7+14045290 y^8+12605075 y^9+10511025 y^10+9076265 y^11+7139510 y^12+5834505 y^13+4353765 y^14+3277700 y^15+2281130 y^16+1558485 y^17+936070 y^18+559720 y^19+273826 y^20+117250 y^21+39515 y^22+10220 y^23+350 y^24) q^20,
(1/y^2+5/y+7 y) q^(6/13)+(45+35/y^4+70/y^3+62/y^2+240/y+245 y+35 y^2+105 y^3+21 y^4) q^(19/13)+(1180+210/y^6+217/y^5+735/y^4+1230/y^3+1150/y^2+2340/y+2562 y+945 y^2+1365 y^3+567 y^4+350 y^5+175 y^6) q^(32/13)+(7830+350/y^8+280/y^7+1995/y^6+2240/y^5+4725/y^4+5805/y^3+7095/y^2+9460/y+9215 y+6615 y^2+6685 y^3+4235 y^4+2450 y^5+1785 y^6+385 y^7+350 y^8) q^(45/13)+(25550+175/y^10+385/y^9+2345/y^8+3150/y^7+8120/y^6+10647/y^5+15610/y^4+21135/y^3+22327/y^2+25890/y+27675 y+22330 y^2+20440 y^3+15050 y^4+11550 y^5+7840 y^6+3192 y^7+2345 y^8+280 y^9+210 y^10) q^(58/13)+(70180+21/y^12+350/y^11+1785/y^10+3192/y^9+10206/y^8+14280/y^7+25662/y^6+33985/y^5+45055/y^4+52251/y^3+63225/y^2+67930/y+63690 y+63210 y^2+54530 y^3+45269 y^4+33425 y^5+25095 y^6+14616 y^7+10206 y^8+3150 y^9+1995 y^10+217 y^11+35 y^12) q^(71/13)+(143695+105/y^13+567/y^12+2450/y^11+7840/y^10+14616/y^9+27552/y^8+42525/y^7+58436/y^6+80290/y^5+97745/y^4+118647/y^3+130800/y^2+135030/y+141323 y+131360 y^2+113295 y^3+98035 y^4+81655 y^5+58485 y^6+42714 y^7+27552 y^8+14280 y^9+8120 y^10+2240 y^11+735 y^12+70 y^13+y^14) q^(84/13)+(290102+7/y^15+35/y^14+1365/y^13+4235/y^12+11550/y^11+25095/y^10+42714/y^9+68075/y^8+99400/y^7+132909/y^6+171045/y^5+206070/y^4+229455/y^3+264255/y^2+268735/y+259327 y+266695 y^2+233940 y^3+208362 y^4+165032 y^5+135275 y^6+99295 y^7+68075 y^8+42525 y^9+25662 y^10+10647 y^11+4725 y^12+1230 y^13+62 y^14+5 y^15) q^(97/13)+(471830+245/y^15+945/y^14+6685/y^13+15050/y^12+33425/y^11+58485/y^10+99295/y^9+135765/y^8+202685/y^7+242445/y^6+315028/y^5+353080/y^4+418845/y^3+441605/y^2+466820/y+475985 y+442745 y^2+405755 y^3+358820 y^4+319396 y^5+243285 y^6+198870 y^7+135765 y^8+99400 y^9+58436 y^10+33985 y^11+15610 y^12+5805 y^13+1150 y^14+240 y^15) q^(110/13)+(832762+5/y^17+45/y^16+2562/y^15+6615/y^14+20440/y^13+45269/y^12+81655/y^11+135275/y^10+198870/y^9+280644/y^8+368445/y^7+464730/y^6+553402/y^5+650690/y^4+689624/y^3+782971/y^2+795955/y+779255 y+788672 y^2+703220 y^3+648410 y^4+540904 y^5+464345 y^6+373142 y^7+280644 y^8+202685 y^9+132909 y^10+80290 y^11+45055 y^12+21135 y^13+7095 y^14+2340 y^15+45 y^16+7 y^17) q^(123/13)+(1224585+1/y^18+240/y^17+1180/y^16+9215/y^15+22330/y^14+54530/y^13+98035/y^12+165032/y^11+243285/y^10+373142/y^9+463330/y^8+622160/y^7+727307/y^6+880555/y^5+976800/y^4+1132100/y^3+1153555/y^2+1229975/y+1254192 y+1150951 y^2+1109291 y^3+977662 y^4+891870 y^5+732795 y^6+617932 y^7+463330 y^8+368445 y^9+242445 y^10+171045 y^11+97745 y^12+52251 y^13+22327 y^14+9460 y^15+1180 y^16+245 y^17) q^(136/13)+(1944510+62/y^18+2340/y^17+7830/y^16+27675/y^15+63210/y^14+113295/y^13+208362/y^12+319396/y^11+464345/y^10+617932/y^9+820652/y^8+999355/y^7+1223817/y^6+1384975/y^5+1599970/y^4+1680482/y^3+1866699/y^2+1899741/y+1865451 y+1852769 y^2+1707467 y^3+1608222 y^4+1374940 y^5+1225070 y^6+996240 y^7+820652 y^8+622160 y^9+464730 y^10+315028 y^11+206070 y^12+118647 y^13+63225 y^14+25890 y^15+7830 y^16+2562 y^17+35 y^18) q^(149/13)+(2669390+70/y^19+1150/y^18+9460/y^17+25550/y^16+63690/y^15+131360/y^14+233940/y^13+358820/y^12+540904/y^11+732795/y^10+996240/y^9+1224615/y^8+1533490/y^7+1765190/y^6+2070047/y^5+2244720/y^4+2506355/y^3+2559590/y^2+2732022/y+2785354 y+2571975 y^2+2492520 y^3+2226980 y^4+2080862 y^5+1754200 y^6+1535520 y^7+1224615 y^8+999355 y^9+727307 y^10+553402 y^11+353080 y^12+229455 y^13+130800 y^14+67930 y^15+25550 y^16+9215 y^17+945 y^18+105 y^19) q^(162/13)+(4027163+35/y^20+1230/y^19+7095/y^18+25890/y^17+70180/y^16+141323/y^15+266695/y^14+405755/y^13+648410/y^12+891870/y^11+1225070/y^10+1535520/y^9+1958880/y^8+2252915/y^7+2742005/y^6+2980451/y^5+3394545/y^4+3575345/y^3+3845040/y^2+3892505/y+3850995 y+3841045 y^2+3602820 y^3+3386705 y^4+2970527 y^5+2746800 y^6+2264570 y^7+1958880 y^8+1533490 y^9+1223817 y^10+880555 y^11+650690 y^12+418845 y^13+264255 y^14+135030 y^15+70180 y^16+27675 y^17+6615 y^18+1365 y^19+21 y^20) q^(175/13)+(5212867+735/y^20+5805/y^19+22327/y^18+67930/y^17+143695/y^16+259327/y^15+442745/y^14+703220/y^13+977662/y^12+1374940/y^11+1754200/y^10+2264570/y^9+2694902/y^8+3263505/y^7+3635630/y^6+4192789/y^5+4474650/y^4+4945142/y^3+5031930/y^2+5371205/y+5379860 y+5008392 y^2+4916482 y^3+4484550 y^4+4235280 y^5+3635345 y^6+3246257 y^7+2694902 y^8+2252915 y^9+1765190 y^10+1384975 y^11+976800 y^12+689624 y^13+441605 y^14+268735 y^15+143695 y^16+63690 y^17+22330 y^18+6685 y^19+567 y^20) q^(188/13)+(7532920+217/y^21+4725/y^20+21135/y^19+63225/y^18+135030/y^17+290102/y^16+475985/y^15+788672/y^14+1109291/y^13+1608222/y^12+2080862/y^11+2746800/y^10+3246257/y^9+4083352/y^8+4566940/y^7+5400957/y^6+5799830/y^5+6543867/y^4+6700177/y^3+7287379/y^2+7287164/y+7295274 y+7303092 y^2+6757220 y^3+6510637 y^4+5776785 y^5+5370757 y^6+4590320 y^7+4083352 y^8+3263505 y^9+2742005 y^10+2070047 y^11+1599970 y^12+1132100 y^13+782971 y^14+466820 y^15+290102 y^16+141323 y^17+63210 y^18+20440 y^19+4235 y^20+350 y^21) q^(201/13)+(9386350+210/y^22+2240/y^21+15610/y^20+52251/y^19+130800/y^18+268735/y^17+471830/y^16+779255/y^15+1150951/y^14+1707467/y^13+2226980/y^12+2970527/y^11+3635345/y^10+4590320/y^9+5229175/y^8+6197205/y^7+6847360/y^6+7733630/y^5+8121760/y^4+9038610/y^3+9039257/y^2+9543205/y+9589050 y+9025420 y^2+9002985 y^3+8118080 y^4+7753865 y^5+6860105 y^6+6195672 y^7+5229175 y^8+4566940 y^9+3635630 y^10+2980451 y^11+2244720 y^12+1680482 y^13+1153555 y^14+795955 y^15+471830 y^16+259327 y^17+131360 y^18+54530 y^19+15050 y^20+2450 y^21+175 y^22) q^(214/13)+(12986887+1995/y^22+10647/y^21+45055/y^20+118647/y^19+264255/y^18+466820/y^17+832762/y^16+1254192/y^15+1852769/y^14+2492520/y^13+3386705/y^12+4235280/y^11+5370757/y^10+6195672/y^9+7531650/y^8+8347290/y^7+9619032/y^6+10310559/y^5+11412422/y^4+11690815/y^3+12610945/y^2+12568912/y+12495535 y+12584170 y^2+11707015 y^3+11458736 y^4+10300017 y^5+9618252 y^6+8330105 y^7+7531650 y^8+6197205 y^9+5400957 y^10+4192789 y^11+3394545 y^12+2506355 y^13+1866699 y^14+1229975 y^15+832762 y^16+475985 y^17+266695 y^18+113295 y^19+45269 y^20+11550 y^21+1785 y^22) q^(227/13)+(15779511+280/y^23+8120/y^22+33985/y^21+97745/y^20+229455/y^19+441605/y^18+795955/y^17+1224585/y^16+1865451/y^15+2571975/y^14+3602820/y^13+4484550/y^12+5776785/y^11+6860105/y^10+8330105/y^9+9455390/y^8+11025105/y^7+11861350/y^6+13392685/y^5+14002130/y^4+15115240/y^3+15307285/y^2+16123360/y+16163785 y+15354625 y^2+15104190 y^3+13949700 y^4+13403110 y^5+11841760 y^6+11055870 y^7+9455390 y^8+8347290 y^9+6847360 y^10+5799830 y^11+4474650 y^12+3575345 y^13+2559590 y^14+1899741 y^15+1224585 y^16+779255 y^17+442745 y^18+233940 y^19+98035 y^20+33425 y^21+7840 y^22+385 y^23) q^(240/13)+(21315544+350/y^24+3150/y^23+25662/y^22+80290/y^21+206070/y^20+418845/y^19+782971/y^18+1229975/y^17+1944510/y^16+2785354/y^15+3841045/y^14+4916482/y^13+6510637/y^12+7753865/y^11+9618252/y^10+11055870/y^9+12970272/y^8+14196315/y^7+16247450/y^6+17058805/y^5+18791825/y^4+19358352/y^3+20541375/y^2+20332155/y+20314340 y+20559897 y^2+19349386 y^3+18788535 y^4+17034017 y^5+16301845 y^6+14189770 y^7+12970272 y^8+11025105 y^9+9619032 y^10+7733630 y^11+6543867 y^12+4945142 y^13+3845040 y^14+2732022 y^15+1944510 y^16+1254192 y^17+788672 y^18+405755 y^19+208362 y^20+81655 y^21+25095 y^22+3192 y^23+350 y^24) q^(253/13),
(35+5/y^3+10/y^2+7/y+21 y^2) q^(11/13)+(735+70/y^5+71/y^4+240/y^3+445/y^2+255/y+175 y+567 y^2+105 y^3+175 y^4+35 y^5) q^(24/13)+(4620+210/y^7+140/y^6+1225/y^5+1287/y^4+2375/y^3+3245/y^2+3007/y+2590 y+3885 y^2+1715 y^3+1785 y^4+847 y^5+350 y^6+175 y^7) q^(37/13)+(14460+175/y^9+245/y^8+1995/y^7+2100/y^6+5586/y^5+6645/y^4+10125/y^3+12040/y^2+12415/y+12180 y+12775 y^2+8960 y^3+7875 y^4+4781 y^5+2520 y^6+1785 y^7+245 y^8+210 y^9) q^(50/13)+(40665+35/y^11+350/y^10+1785/y^9+2842/y^8+8092/y^7+11235/y^6+19367/y^5+24665/y^4+29250/y^3+36377/y^2+38325/y+38010 y+36659 y^2+29400 y^3+25305 y^4+18249 y^5+11970 y^6+7770 y^7+2842 y^8+1995 y^9+140 y^10+70 y^11) q^(63/13)+(88510+175/y^12+847/y^11+2520/y^10+7770/y^9+12516/y^8+25200/y^7+33460/y^6+46965/y^5+59602/y^4+75945/y^3+80100/y^2+90235/y+91630 y+79065 y^2+75600 y^3+58870 y^4+47075 y^5+34475 y^6+24675 y^7+12516 y^8+8092 y^9+2100 y^10+1225 y^11+71 y^12+5 y^13) q^(76/13)+(188240+21/y^14+105/y^13+1785/y^12+4781/y^11+11970/y^10+24675/y^9+40684/y^8+57617/y^7+87220/y^6+108495/y^5+137985/y^4+151270/y^3+176912/y^2+187753/y+186166 y+173712 y^2+155155 y^3+136535 y^4+110390 y^5+85736 y^6+57575 y^7+40684 y^8+25200 y^9+11235 y^10+5586 y^11+1287 y^12+240 y^13+10 y^14) q^(89/13)+(326960+567/y^14+1715/y^13+7875/y^12+18249/y^11+34475/y^10+57575/y^9+90160/y^8+129255/y^7+170800/y^6+208414/y^5+253195/y^4+295300/y^3+308450/y^2+340712/y+347612 y+307510 y^2+299565 y^3+245525 y^4+213927 y^5+166572 y^6+131530 y^7+90160 y^8+57617 y^9+33460 y^10+19367 y^11+6645 y^12+2375 y^13+445 y^14+7 y^15) q^(102/13)+(609520+35/y^16+175/y^15+3885/y^14+8960/y^13+25305/y^12+47075/y^11+85736/y^10+131530/y^9+195790/y^8+241640/y^7+337865/y^6+390310/y^5+470720/y^4+507805/y^3+569170/y^2+586385/y+586385 y+563220 y^2+515900 y^3+465290 y^4+393022 y^5+336105 y^6+243565 y^7+195790 y^8+129255 y^9+87220 y^10+46965 y^11+24665 y^12+10125 y^13+3245 y^14+255 y^15+35 y^16) q^(115/13)+(925120+7/y^17+735/y^16+2590/y^15+12775/y^14+29400/y^13+58870/y^12+110390/y^11+166572/y^10+243565/y^9+341572/y^8+452025/y^7+540845/y^6+649252/y^5+734275/y^4+845830/y^3+881515/y^2+944545/y+945095 y+872417 y^2+845327 y^3+736855 y^4+656110 y^5+538860 y^6+449120 y^7+341572 y^8+241640 y^9+170800 y^10+108495 y^11+59602 y^12+29250 y^13+12040 y^14+3007 y^15+735 y^16) q^(128/13)+(1529610+10/y^18+255/y^17+4620/y^16+12180/y^15+36659/y^14+75600/y^13+136535/y^12+213927/y^11+336105/y^10+449120/y^9+617442/y^8+731598/y^7+937570/y^6+1075445/y^5+1245531/y^4+1310545/y^3+1451213/y^2+1473582/y+1470837 y+1463812 y^2+1313606 y^3+1235997 y^4+1071420 y^5+930734 y^6+740775 y^7+617442 y^8+452025 y^9+337865 y^10+208414 y^11+137985 y^12+75945 y^13+36377 y^14+12415 y^15+4620 y^16+175 y^17+21 y^18) q^(141/13)+(2151090+5/y^19+445/y^18+3007/y^17+14460/y^16+38010/y^15+79065/y^14+155155/y^13+245525/y^12+393022/y^11+538860/y^10+740775/y^9+925365/y^8+1187592/y^7+1365105/y^6+1600100/y^5+1745825/y^4+1995900/y^3+2028127/y^2+2154741/y+2156050 y+2037670 y^2+1976079 y^3+1752275 y^4+1604855 y^5+1369620 y^6+1187480 y^7+925365 y^8+731598 y^9+540845 y^10+390310 y^11+253195 y^12+151270 y^13+80100 y^14+38325 y^15+14460 y^16+2590 y^17+567 y^18) q^(154/13)+(3271337+240/y^19+3245/y^18+12415/y^17+40665/y^16+91630/y^15+173712/y^14+299565/y^13+465290/y^12+656110/y^11+930734/y^10+1187480/y^9+1525300/y^8+1793750/y^7+2149110/y^6+2410867/y^5+2725389/y^4+2847620/y^3+3144190/y^2+3143164/y+3116230 y+3139110 y^2+2848755 y^3+2751147 y^4+2402827 y^5+2156357 y^6+1778735 y^7+1525300 y^8+1187592 y^9+937570 y^10+649252 y^11+470720 y^12+295300 y^13+176912 y^14+90235 y^15+40665 y^16+12180 y^17+3885 y^18+105 y^19) q^(167/13)+(4330926+71/y^20+2375/y^19+12040/y^18+38325/y^17+88510/y^16+186166/y^15+307510/y^14+515900/y^13+736855/y^12+1071420/y^11+1369620/y^10+1778735/y^9+2137100/y^8+2655565/y^7+2933300/y^6+3449277/y^5+3673150/y^4+4069430/y^3+4149665/y^2+4382665/y+4421065 y+4170000 y^2+4060175 y^3+3671010 y^4+3421110 y^5+2931635 y^6+2666370 y^7+2137100 y^8+1793750 y^9+1365105 y^10+1075445 y^11+734275 y^12+507805 y^13+308450 y^14+187753 y^15+88510 y^16+38010 y^17+12775 y^18+1715 y^19+175 y^20) q^(180/13)+(6321424+70/y^21+1287/y^20+10125/y^19+36377/y^18+90235/y^17+188240/y^16+347612/y^15+563220/y^14+845327/y^13+1235997/y^12+1604855/y^11+2156357/y^10+2666370/y^9+3248882/y^8+3711362/y^7+4395455/y^6+4788460/y^5+5345000/y^4+5596360/y^3+6027157/y^2+6001480/y+5979480 y+6038392 y^2+5571062 y^3+5366760 y^4+4769702 y^5+4426835 y^6+3711260 y^7+3248882 y^8+2655565 y^9+2149110 y^10+1600100 y^11+1245531 y^12+845830 y^13+569170 y^14+340712 y^15+188240 y^16+91630 y^17+36659 y^18+8960 y^19+1785 y^20+35 y^21) q^(193/13)+(7868580+1225/y^21+6645/y^20+29250/y^19+80100/y^18+187753/y^17+326960/y^16+586385/y^15+872417/y^14+1313606/y^13+1752275/y^12+2402827/y^11+2931635/y^10+3711260/y^9+4287430/y^8+5219946/y^7+5634855/y^6+6471980/y^5+6808810/y^4+7519186/y^3+7645751/y^2+8107809/y+8052926 y+7636185 y^2+7491757 y^3+6852090 y^4+6486690 y^5+5646907 y^6+5183836 y^7+4287430 y^8+3711362 y^9+2933300 y^10+2410867 y^11+1745825 y^12+1310545 y^13+881515 y^14+586385 y^15+326960 y^16+186166 y^17+79065 y^18+29400 y^19+7875 y^20+847 y^21) q^(206/13)+(11083710+140/y^22+5586/y^21+24665/y^20+75945/y^19+176912/y^18+340712/y^17+609520/y^16+945095/y^15+1463812/y^14+1976079/y^13+2751147/y^12+3421110/y^11+4426835/y^10+5183836/y^9+6284922/y^8+7014154/y^7+8119615/y^6+8751455/y^5+9738989/y^4+9945187/y^3+10745739/y^2+10681245/y+10730080 y+10786386 y^2+9974930 y^3+9702133 y^4+8718780 y^5+8097957 y^6+7025977 y^7+6284922 y^8+5219946 y^9+4395455 y^10+3449277 y^11+2725389 y^12+1995900 y^13+1451213 y^14+944545 y^15+609520 y^16+347612 y^17+173712 y^18+75600 y^19+25305 y^20+4781 y^21+350 y^22) q^(219/13)+(13575842+210/y^23+2100/y^22+19367/y^21+59602/y^20+151270/y^19+308450/y^18+586385/y^17+925120/y^16+1470837/y^15+2037670/y^14+2848755/y^13+3671010/y^12+4769702/y^11+5646907/y^10+7025977/y^9+7870380/y^8+9287570/y^7+10096665/y^6+11342542/y^5+11863162/y^4+13034685/y^3+13014735/y^2+13767625/y+13790884 y+13010410 y^2+13019905 y^3+11851042 y^4+11335310 y^5+10131275 y^6+9284940 y^7+7870380 y^8+7014154 y^9+5634855 y^10+4788460 y^11+3673150 y^12+2847620 y^13+2028127 y^14+1473582 y^15+925120 y^16+586385 y^17+307510 y^18+155155 y^19+58870 y^20+18249 y^21+2520 y^22+175 y^23) q^(232/13)+(18268022+1995/y^23+11235/y^22+46965/y^21+137985/y^20+295300/y^19+569170/y^18+944545/y^17+1529610/y^16+2156050/y^15+3139110/y^14+4060175/y^13+5366760/y^12+6486690/y^11+8097957/y^10+9284940/y^9+11084430/y^8+12149290/y^7+13876745/y^6+14693910/y^5+16239500/y^4+16574650/y^3+17843285/y^2+17708585/y+17643575 y+17766495 y^2+16568290 y^3+16297820 y^4+14730366 y^5+13861750 y^6+12142865 y^7+11084430 y^8+9287570 y^9+8119615 y^10+6471980 y^11+5345000 y^12+4069430 y^13+3144190 y^14+2154741 y^15+1529610 y^16+945095 y^17+563220 y^18+299565 y^19+136535 y^20+47075 y^21+11970 y^22+1785 y^23) q^(245/13)+(21679560+245/y^24+8092/y^23+33460/y^22+108495/y^21+253195/y^20+507805/y^19+881515/y^18+1473582/y^17+2151090/y^16+3116230/y^15+4170000/y^14+5571062/y^13+6852090/y^12+8718780/y^11+10131275/y^10+12142865/y^9+13535450/y^8+15693609/y^7+16774670/y^6+18828106/y^5+19488140/y^4+21080399/y^3+21212539/y^2+22401020/y+22467280 y+21238690 y^2+21128517 y^3+19397000 y^4+18858819 y^5+16721810 y^6+15753689 y^7+13535450 y^8+12149290 y^9+10096665 y^10+8751455 y^11+6808810 y^12+5596360 y^13+4149665 y^14+3143164 y^15+2151090 y^16+1470837 y^17+872417 y^18+515900 y^19+245525 y^20+110390 y^21+34475 y^22+7770 y^23+245 y^24) q^(258/13),
(21+10/y^4+10/y^3+35/y^2+70/y+105 y+35 y^3) q^(15/13)+(637+70/y^6+40/y^5+445/y^4+452/y^3+740/y^2+1225/y+1365 y+385 y^2+847 y^3+175 y^4+175 y^5+35 y^6) q^(28/13)+(5110+105/y^8+91/y^7+1225/y^6+975/y^5+3217/y^4+3455/y^3+4860/y^2+5670/y+6615 y+3780 y^2+4431 y^3+2135 y^4+1785 y^5+847 y^6+210 y^7+105 y^8) q^(41/13)+(18270+35/y^10+210/y^9+1365/y^8+1792/y^7+5566/y^6+6960/y^5+11550/y^4+13867/y^3+16585/y^2+20161/y+19600 y+15750 y^2+16114 y^3+10010 y^4+8015 y^5+4641 y^6+2170 y^7+1365 y^8+91 y^9+70 y^10) q^(54/13)+(53879+175/y^11+847/y^10+2170/y^9+6650/y^8+9450/y^7+18962/y^6+23635/y^5+34347/y^4+40955/y^3+47820/y^2+49517/y+51870 y+48090 y^2+39235 y^3+33495 y^4+25655 y^5+17899 y^6+9870 y^7+6650 y^8+1792 y^9+1225 y^10+40 y^11+10 y^12) q^(67/13)+(113995+35/y^13+175/y^12+1785/y^11+4641/y^10+9870/y^9+19950/y^8+31500/y^7+45285/y^6+63060/y^5+75550/y^4+92665/y^3+102925/y^2+113745/y+107520 y+103880 y^2+93800 y^3+77420 y^4+60900 y^5+44975 y^6+32445 y^7+19950 y^8+9450 y^9+5566 y^10+975 y^11+445 y^12+10 y^13) q^(80/13)+(238532+847/y^13+2135/y^12+8015/y^11+17899/y^10+32445/y^9+53760/y^8+77924/y^7+105935/y^6+139715/y^5+167560/y^4+195140/y^3+217695/y^2+218600/y+224490 y+222362 y^2+184492 y^3+172480 y^4+138145 y^5+108500 y^6+76587 y^7+53760 y^8+31500 y^9+18962 y^10+6960 y^11+3217 y^12+452 y^13+35 y^14) q^(93/13)+(404150+105/y^15+385/y^14+4431/y^13+10010/y^12+25655/y^11+44975/y^10+76587/y^9+109305/y^8+164610/y^7+199917/y^6+265895/y^5+293890/y^4+347713/y^3+368760/y^2+404002/y+389830 y+376320 y^2+349622 y^3+301350 y^4+253610 y^5+205142 y^6+163240 y^7+109305 y^8+77924 y^9+45285 y^10+23635 y^11+11550 y^12+3455 y^13+740 y^14+70 y^15) q^(106/13)+(712315+21/y^16+1365/y^15+3780/y^14+16114/y^13+33495/y^12+60900/y^11+108500/y^10+163240/y^9+232050/y^8+308912/y^7+387745/y^6+462775/y^5+548443/y^4+605122/y^3+671935/y^2+670755/y+682150 y+676872 y^2+583870 y^3+558481 y^4+464205 y^5+392112 y^6+303842 y^7+232050 y^8+164610 y^9+105935 y^10+63060 y^11+34347 y^12+13867 y^13+4860 y^14+1225 y^15+21 y^16) q^(119/13)+(1065122+70/y^17+637/y^16+6615/y^15+15750/y^14+39235/y^13+77420/y^12+138145/y^11+205142/y^10+303842/y^9+393890/y^8+535075/y^7+623495/y^6+779755/y^5+854852/y^4+969715/y^3+1010475/y^2+1102855/y+1081115 y+1011500 y^2+983185 y^3+856282 y^4+765975 y^5+627200 y^6+536725 y^7+393890 y^8+308912 y^9+199917 y^10+139715 y^11+75550 y^12+40955 y^13+16585 y^14+5670 y^15+637 y^16+105 y^17) q^(132/13)+(1744802+35/y^18+1225/y^17+5110/y^16+19600/y^15+48090/y^14+93800/y^13+172480/y^12+253610/y^11+392112/y^10+536725/y^9+705145/y^8+861990/y^7+1078985/y^6+1206470/y^5+1404845/y^4+1504700/y^3+1642570/y^2+1639510/y+1670550 y+1633625 y^2+1490335 y^3+1401715 y^4+1217391 y^5+1081850 y^6+856485 y^7+705145 y^8+535075 y^9+387745 y^10+265895 y^11+167560 y^12+92665 y^13+47820 y^14+20161 y^15+5110 y^16+1365 y^17) q^(145/13)+(2374320+10/y^19+740/y^18+5670/y^17+18270/y^16+51870/y^15+103880/y^14+184492/y^13+301350/y^12+464205/y^11+627200/y^10+856485/y^9+1069250/y^8+1353867/y^7+1542180/y^6+1828475/y^5+1981990/y^4+2205647/y^3+2294675/y^2+2461175/y+2437365 y+2283890 y^2+2244032 y^3+1975330 y^4+1817697 y^5+1540980 y^6+1355410 y^7+1069250 y^8+861990 y^9+623495 y^10+462775 y^11+293890 y^12+195140 y^13+102925 y^14+49517 y^15+18270 y^16+6615 y^17+385 y^18+35 y^19) q^(158/13)+(3613325+10/y^20+452/y^19+4860/y^18+20161/y^17+53879/y^16+107520/y^15+222362/y^14+349622/y^13+558481/y^12+765975/y^11+1081850/y^10+1355410/y^9+1737690/y^8+2016562/y^7+2440711/y^6+2679415/y^5+3084662/y^4+3213721/y^3+3485850/y^2+3503101/y+3546147 y+3480358 y^2+3203935 y^3+3059224 y^4+2713830 y^5+2429812 y^6+2019738 y^7+1737690 y^8+1353867 y^9+1078985 y^10+779755 y^11+548443 y^12+347713 y^13+217695 y^14+113745 y^15+53879 y^16+19600 y^17+3780 y^18+847 y^19) q^(171/13)+(4783380+445/y^20+3455/y^19+16585/y^18+49517/y^17+113995/y^16+224490/y^15+376320/y^14+583870/y^13+856282/y^12+1217391/y^11+1540980/y^10+2019738/y^9+2400080/y^8+2909725/y^7+3317465/y^6+3771095/y^5+4047801/y^4+4483509/y^3+4550510/y^2+4869295/y+4835961 y+4533137 y^2+4528342 y^3+4026785 y^4+3783115 y^5+3299905 y^6+2923522 y^7+2400080 y^8+2016562 y^9+1542180 y^10+1206470 y^11+854852 y^12+605122 y^13+368760 y^14+218600 y^15+113995 y^16+51870 y^17+15750 y^18+4431 y^19+175 y^20) q^(184/13)+(6844052+40/y^21+3217/y^20+13867/y^19+47820/y^18+113745/y^17+238532/y^16+389830/y^15+676872/y^14+983185/y^13+1401715/y^12+1817697/y^11+2429812/y^10+2923522/y^9+3665120/y^8+4119960/y^7+4867249/y^6+5230205/y^5+5931859/y^4+6111080/y^3+6645850/y^2+6601989/y+6641079 y+6626445 y^2+6109075 y^3+5912277 y^4+5273674 y^5+4848452 y^6+4112430 y^7+3665120 y^8+2909725 y^9+2440711 y^10+1828475 y^11+1404845 y^12+969715 y^13+671935 y^14+404002 y^15+238532 y^16+107520 y^17+48090 y^18+16114 y^19+2135 y^20+175 y^21) q^(197/13)+(8577930+70/y^22+975/y^21+11550/y^20+40955/y^19+102925/y^18+218600/y^17+404150/y^16+682150/y^15+1011500/y^14+1490335/y^13+1975330/y^12+2713830/y^11+3299905/y^10+4112430/y^9+4764060/y^8+5685075/y^7+6234170/y^6+7161840/y^5+7507655/y^4+8211365/y^3+8342005/y^2+8870895/y+8866760 y+8330350 y^2+8264760 y^3+7483665 y^4+7142765 y^5+6208055 y^6+5713505 y^7+4764060 y^8+4119960 y^9+3317465 y^10+2679415 y^11+1981990 y^12+1504700 y^13+1010475 y^14+670755 y^15+404150 y^16+224490 y^17+103880 y^18+39235 y^19+10010 y^20+1785 y^21+35 y^22) q^(210/13)+(12111966+1225/y^22+6960/y^21+34347/y^20+92665/y^19+217695/y^18+404002/y^17+712315/y^16+1081115/y^15+1633625/y^14+2244032/y^13+3059224/y^12+3783115/y^11+4848452/y^10+5713505/y^9+6869602/y^8+7608012/y^7+8912480/y^6+9401010/y^5+10481790/y^4+10879509/y^3+11596182/y^2+11512875/y+11532120 y+11587947 y^2+10837365 y^3+10474450 y^4+9429777 y^5+8915830 y^6+7618037 y^7+6869602 y^8+5685075 y^9+4867249 y^10+3771095 y^11+3084662 y^12+2205647 y^13+1642570 y^14+1102855 y^15+712315 y^16+389830 y^17+222362 y^18+93800 y^19+33495 y^20+8015 y^21+847 y^22) q^(223/13)+(14550310+91/y^23+5566/y^22+23635/y^21+75550/y^20+195140/y^19+368760/y^18+670755/y^17+1065122/y^16+1670550/y^15+2283890/y^14+3203935/y^13+4026785/y^12+5273674/y^11+6208055/y^10+7618037/y^9+8665166/y^8+10128655/y^7+10882705/y^6+12320420/y^5+12878004/y^4+13966945/y^3+14155176/y^2+14930420/y+14870582 y+14159236 y^2+13970761 y^3+12893902 y^4+12320455 y^5+10897390 y^6+10120246 y^7+8665166 y^8+7608012 y^9+6234170 y^10+5230205 y^11+4047801 y^12+3213721 y^13+2294675 y^14+1639510 y^15+1065122 y^16+682150 y^17+376320 y^18+184492 y^19+77420 y^20+25655 y^21+4641 y^22+210 y^23) q^(236/13)+(19716960+105/y^24+1792/y^23+18962/y^22+63060/y^21+167560/y^20+347713/y^19+671935/y^18+1102855/y^17+1744802/y^16+2437365/y^15+3480358/y^14+4528342/y^13+5912277/y^12+7142765/y^11+8915830/y^10+10120246/y^9+12048289/y^8+13220596/y^7+15017829/y^6+16000445/y^5+17598635/y^4+17960360/y^3+19227179/y^2+19064669/y+19097912 y+19272669 y^2+17947524 y^3+17619917 y^4+15982050 y^5+15012361 y^6+13195144 y^7+12048289 y^8+10128655 y^9+8912480 y^10+7161840 y^11+5931859 y^12+4483509 y^13+3485850 y^14+2461175 y^15+1744802 y^16+1081115 y^17+676872 y^18+349622 y^19+172480 y^20+60900 y^21+17899 y^22+2170 y^23+105 y^24) q^(249/13),
(210+10/y^5+5/y^4+70/y^3+70/y^2+105/y+35 y+175 y^2+35 y^4) q^(18/13)+(1995+35/y^7+17/y^6+445/y^5+275/y^4+1226/y^3+1246/y^2+1400/y+1057 y+1785 y^2+525 y^3+847 y^4+175 y^5+105 y^6+21 y^7) q^(31/13)+(8260+21/y^9+70/y^8+735/y^7+690/y^6+3210/y^5+3075/y^4+5627/y^3+6132/y^2+7350/y+6426 y+7665 y^2+4130 y^3+4431 y^4+1995 y^5+1365 y^6+567 y^7+70 y^8+35 y^9) q^(44/13)+(26572+105/y^10+567/y^9+1330/y^8+4625/y^7+5772/y^6+11347/y^5+14010/y^4+19875/y^3+22680/y^2+23835/y+23989 y+23765 y^2+17850 y^3+16254 y^4+9660 y^5+6965 y^6+3955 y^7+1330 y^8+735 y^9+17 y^10+10 y^11) q^(57/13)+(61180+35/y^12+175/y^11+1365/y^10+3955/y^9+6930/y^8+14485/y^7+20510/y^6+32730/y^5+38875/y^4+48815/y^3+55550/y^2+63035/y+61670 y+54320 y^2+50120 y^3+39445 y^4+31395 y^5+21560 y^6+13930 y^7+6930 y^8+4625 y^9+690 y^10+445 y^11+5 y^12) q^(70/13)+(138257+847/y^12+1995/y^11+6965/y^10+13930/y^9+25410/y^8+40980/y^7+58770/y^6+72792/y^5+100060/y^4+111577/y^3+128774/y^2+131495/y+136640 y+126770 y^2+113015 y^3+95550 y^4+75390 y^5+59010 y^6+40649 y^7+25410 y^8+14485 y^9+5772 y^10+3210 y^11+275 y^12+70 y^13) q^(83/13)+(251125+175/y^14+525/y^13+4431/y^12+9660/y^11+21560/y^10+40649/y^9+62056/y^8+89470/y^7+124095/y^6+159370/y^5+189770/y^4+214985/y^3+237435/y^2+263865/y+262262 y+230615 y^2+225386 y^3+184422 y^4+163415 y^5+120260 y^6+90300 y^7+62056 y^8+40980 y^9+20510 y^10+11347 y^11+3075 y^12+1226 y^13+70 y^14) q^(96/13)+(479920+35/y^15+1785/y^14+4130/y^13+16254/y^12+31395/y^11+59010/y^10+90300/y^9+142302/y^8+186785/y^7+257888/y^6+286610/y^5+366945/y^4+401630/y^3+448647/y^2+453250/y+463232 y+440790 y^2+407512 y^3+356727 y^4+298760 y^5+250460 y^6+189917 y^7+142302 y^8+89470 y^9+58770 y^10+32730 y^11+14010 y^12+5627 y^13+1246 y^14+105 y^15) q^(109/13)+(742770+210/y^16+1057/y^15+7665/y^14+17850/y^13+39445/y^12+75390/y^11+120260/y^10+189917/y^9+257735/y^8+335470/y^7+424902/y^6+524650/y^5+589775/y^4+661260/y^3+705380/y^2+764550/y+762930 y+703045 y^2+676410 y^3+577745 y^4+528577 y^5+418635 y^6+341495 y^7+257735 y^8+186785 y^9+124095 y^10+72792 y^11+38875 y^12+19875 y^13+6132 y^14+1400 y^15+210 y^16) q^(122/13)+(1251733+105/y^17+1995/y^16+6426/y^15+23765/y^14+50120/y^13+95550/y^12+163415/y^11+250460/y^10+341495/y^9+483830/y^8+600390/y^7+751800/y^6+849973/y^5+1010225/y^4+1090785/y^3+1195315/y^2+1203150/y+1207605 y+1188775 y^2+1080205 y^3+1011115 y^4+861420 y^5+749350 y^6+598115 y^7+483830 y^8+335470 y^9+257888 y^10+159370 y^11+100060 y^12+48815 y^13+22680 y^14+7350 y^15+1995 y^16+35 y^17) q^(135/13)+(1804957+70/y^18+1400/y^17+8260/y^16+23989/y^15+54320/y^14+113015/y^13+184422/y^12+298760/y^11+418635/y^10+598115/y^9+748822/y^8+946230/y^7+1127250/y^6+1345527/y^5+1454500/y^4+1634136/y^3+1688127/y^2+1820725/y+1802010 y+1698305 y^2+1639554 y^3+1458030 y^4+1335957 y^5+1124480 y^6+950017 y^7+748822 y^8+600390 y^9+424902 y^10+286610 y^11+189770 y^12+111577 y^13+55550 y^14+23835 y^15+8260 y^16+1057 y^17+175 y^18) q^(148/13)+(2771650+70/y^19+1246/y^18+7350/y^17+26572/y^16+61670/y^15+126770/y^14+225386/y^13+356727/y^12+528577/y^11+749350/y^10+950017/y^9+1260855/y^8+1501280/y^7+1798602/y^6+1994380/y^5+2301030/y^4+2439175/y^3+2651367/y^2+2644460/y+2663612 y+2673426 y^2+2409610 y^3+2311722 y^4+1987125 y^5+1800792 y^6+1505562 y^7+1260855 y^8+946230 y^9+751800 y^10+524650 y^11+366945 y^12+214985 y^13+128774 y^14+63035 y^15+26572 y^16+6426 y^17+1785 y^18) q^(161/13)+(3692290+5/y^20+1226/y^19+6132/y^18+23835/y^17+61180/y^16+136640/y^15+230615/y^14+407512/y^13+577745/y^12+861420/y^11+1124480/y^10+1505562/y^9+1781435/y^8+2213350/y^7+2467566/y^6+2958690/y^5+3103610/y^4+3480864/y^3+3560925/y^2+3810665/y+3767050 y+3567417 y^2+3463047 y^3+3140270 y^4+2937445 y^5+2491531 y^6+2203770 y^7+1781435 y^8+1501280 y^9+1127250 y^10+849973 y^11+589775 y^12+401630 y^13+237435 y^14+131495 y^15+61180 y^16+23989 y^17+7665 y^18+525 y^19+35 y^20) q^(174/13)+(5496592+10/y^21+275/y^20+5627/y^19+22680/y^18+63035/y^17+138257/y^16+262262/y^15+440790/y^14+676410/y^13+1011115/y^12+1335957/y^11+1800792/y^10+2203770/y^9+2755310/y^8+3198655/y^7+3783549/y^6+4101407/y^5+4608605/y^4+4862590/y^3+5206935/y^2+5182050/y+5195967 y+5233935 y^2+4833010 y^3+4643177 y^4+4077570 y^5+3794259 y^6+3178990 y^7+2755310 y^8+2213350 y^9+1798602 y^10+1345527 y^11+1010225 y^12+661260 y^13+448647 y^14+263865 y^15+138257 y^16+61670 y^17+23765 y^18+4130 y^19+847 y^20) q^(187/13)+(6910061+445/y^21+3075/y^20+19875/y^19+55550/y^18+131495/y^17+251125/y^16+463232/y^15+703045/y^14+1080205/y^13+1458030/y^12+1987125/y^11+2491531/y^10+3178990/y^9+3704550/y^8+4451570/y^7+4879660/y^6+5679761/y^5+5972960/y^4+6531885/y^3+6670725/y^2+7074810/y+7069650 y+6700680 y^2+6524630 y^3+5975690 y^4+5629778 y^5+4900035 y^6+4457310 y^7+3704550 y^8+3198655 y^9+2467566 y^10+1994380 y^11+1454500 y^12+1090785 y^13+705380 y^14+453250 y^15+251125 y^16+136640 y^17+54320 y^18+17850 y^19+4431 y^20+175 y^21) q^(200/13)+(9768294+17/y^22+3210/y^21+14010/y^20+48815/y^19+128774/y^18+263865/y^17+479920/y^16+762930/y^15+1188775/y^14+1639554/y^13+2311722/y^12+2937445/y^11+3794259/y^10+4457310/y^9+5444096/y^8+6163527/y^7+7063360/y^6+7635699/y^5+8523455/y^4+8811685/y^3+9483072/y^2+9460285/y+9429385 y+9473359 y^2+8761977 y^3+8561945 y^4+7638372 y^5+7109035 y^6+6132562 y^7+5444096 y^8+4451570 y^9+3783549 y^10+2958690 y^11+2301030 y^12+1634136 y^13+1195315 y^14+764550 y^15+479920 y^16+262262 y^17+126770 y^18+50120 y^19+16254 y^20+1995 y^21+105 y^22) q^(213/13)+(12033280+35/y^23+690/y^22+11347/y^21+38875/y^20+111577/y^19+237435/y^18+453250/y^17+742770/y^16+1207605/y^15+1698305/y^14+2409610/y^13+3140270/y^12+4077570/y^11+4900035/y^10+6132562/y^9+6874900/y^8+8132496/y^7+8940534/y^6+10049575/y^5+10454955/y^4+11531619/y^3+11568150/y^2+12243672/y+12236000 y+11565015 y^2+11547767 y^3+10469585 y^4+10036250 y^5+8917997 y^6+8128470 y^7+6874900 y^8+6163527 y^9+4879660 y^10+4101407 y^11+3103610 y^12+2439175 y^13+1688127 y^14+1203150 y^15+742770 y^16+463232 y^17+230615 y^18+113015 y^19+39445 y^20+9660 y^21+1365 y^22+21 y^23) q^(226/13)+(16342380+735/y^23+5772/y^22+32730/y^21+100060/y^20+214985/y^19+448647/y^18+764550/y^17+1251733/y^16+1802010/y^15+2673426/y^14+3463047/y^13+4643177/y^12+5629778/y^11+7109035/y^10+8128470/y^9+9799204/y^8+10779489/y^7+12315335/y^6+13068705/y^5+14537851/y^4+14812787/y^3+15943166/y^2+15761821/y+15825271 y+15949892 y^2+14826980 y^3+14477001 y^4+13082020 y^5+12307327 y^6+10815866 y^7+9799204 y^8+8132496 y^9+7063360 y^10+5679761 y^11+4608605 y^12+3480864 y^13+2651367 y^14+1820725 y^15+1251733 y^16+762930 y^17+440790 y^18+225386 y^19+95550 y^20+31395 y^21+6965 y^22+567 y^23) q^(239/13)+(19597444+70/y^24+4625/y^23+20510/y^22+72792/y^21+189770/y^20+401630/y^19+705380/y^18+1203150/y^17+1804957/y^16+2663612/y^15+3567417/y^14+4833010/y^13+5975690/y^12+7638372/y^11+8917997/y^10+10815866/y^9+12045430/y^8+14019260/y^7+14948485/y^6+16886049/y^5+17506707/y^4+18916545/y^3+19089210/y^2+20201784/y+20188189 y+19033000 y^2+18966990 y^3+17529869 y^4+16917467 y^5+14955745 y^6+13981895 y^7+12045430 y^8+10779489 y^9+8940534 y^10+7635699 y^11+5972960 y^12+4862590 y^13+3560925 y^14+2644460 y^15+1804957 y^16+1207605 y^17+703045 y^18+407512 y^19+184422 y^20+75390 y^21+21560 y^22+3955 y^23+70 y^24) q^(252/13),
(175+5/y^6+1/y^5+70/y^4+35/y^3+210/y^2+210/y+350 y+35 y^2+175 y^3+21 y^5) q^(20/13)+(1890+7/y^8+10/y^7+240/y^6+132/y^5+1225/y^4+840/y^3+2002/y^2+2030/y+2345 y+1197 y^2+1785 y^3+455 y^4+567 y^5+105 y^6+35 y^7+7 y^8) q^(33/13)+(9030+35/y^9+245/y^8+480/y^7+2340/y^6+2305/y^5+5570/y^4+5985/y^3+8330/y^2+8932/y+10360 y+6776 y^2+7665 y^3+3710 y^4+3885 y^5+1435 y^6+735 y^7+245 y^8+10 y^9+5 y^10) q^(46/13)+(29925+21/y^11+105/y^10+735/y^9+2572/y^8+3945/y^7+9425/y^6+11435/y^5+19056/y^4+20860/y^3+27342/y^2+29211/y+28616 y+26089 y^2+23695 y^3+16800 y^4+13055 y^5+7840 y^6+4830 y^7+2572 y^8+480 y^9+240 y^10+y^11) q^(59/13)+(69825+567/y^11+1435/y^10+4830/y^9+9650/y^8+15925/y^7+25435/y^6+35557/y^5+45747/y^4+57645/y^3+62650/y^2+69209/y+70637 y+63700 y^2+54390 y^3+46025 y^4+37499 y^5+24780 y^6+16240 y^7+9650 y^8+3945 y^9+2340 y^10+132 y^11+70 y^12) q^(72/13)+(159110+175/y^13+455/y^12+3885/y^11+7840/y^10+16240/y^9+30230/y^8+45995/y^7+67475/y^6+87270/y^5+106725/y^4+126885/y^3+141190/y^2+150010/y+142590 y+145775 y^2+125720 y^3+111195 y^4+82565 y^5+67585 y^6+46520 y^7+30230 y^8+15925 y^9+9425 y^10+2305 y^11+1225 y^12+35 y^13) q^(85/13)+(279650+35/y^14+1785/y^13+3710/y^12+13055/y^11+24780/y^10+46520/y^9+70000/y^8+104047/y^7+131425/y^6+181340/y^5+201275/y^4+247230/y^3+257460/y^2+279300/y+285565 y+265132 y^2+232680 y^3+208145 y^4+177107 y^5+135730 y^6+103105 y^7+70000 y^8+45995 y^9+25435 y^10+11435 y^11+5570 y^12+840 y^13+210 y^14) q^(98/13)+(523215+350/y^15+1197/y^14+7665/y^13+16800/y^12+37499/y^11+67585/y^10+103105/y^9+155678/y^8+214250/y^7+268875/y^6+333695/y^5+391239/y^4+435705/y^3+488173/y^2+506702/y+486619 y+493892 y^2+433475 y^3+406567 y^4+319060 y^5+278670 y^6+209680 y^7+155678 y^8+104047 y^9+67475 y^10+35557 y^11+19056 y^12+5985 y^13+2002 y^14+210 y^15) q^(111/13)+(810810+175/y^16+2345/y^15+6776/y^14+23695/y^13+46025/y^12+82565/y^11+135730/y^10+209680/y^9+276492/y^8+377792/y^7+455865/y^6+569215/y^5+625660/y^4+736155/y^3+753102/y^2+807667/y+821695 y+760095 y^2+717290 y^3+635726 y^4+565600 y^5+460601 y^6+370835 y^7+276492 y^8+214250 y^9+131425 y^10+87270 y^11+45747 y^12+20860 y^13+8330 y^14+2030 y^15+175 y^16) q^(124/13)+(1335390+210/y^17+1890/y^16+10360/y^15+26089/y^14+54390/y^13+111195/y^12+177107/y^11+278670/y^10+370835/y^9+517805/y^8+646450/y^7+801450/y^6+924616/y^5+1082352/y^4+1144960/y^3+1267290/y^2+1287720/y+1276492 y+1273825 y^2+1158990 y^3+1075144 y^4+908782 y^5+806567 y^6+651445 y^7+517805 y^8+377792 y^9+268875 y^10+181340 y^11+106725 y^12+57645 y^13+27342 y^14+8932 y^15+1890 y^16+350 y^17) q^(137/13)+(1893500+210/y^18+2030/y^17+9030/y^16+28616/y^15+63700/y^14+125720/y^13+208145/y^12+319060/y^11+460601/y^10+651445/y^9+805380/y^8+1037860/y^7+1194380/y^6+1430440/y^5+1553885/y^4+1755620/y^3+1823035/y^2+1939945/y+1954820 y+1799805 y^2+1740270 y^3+1558095 y^4+1452542 y^5+1199375 y^6+1026790 y^7+805380 y^8+646450 y^9+455865 y^10+333695 y^11+201275 y^12+126885 y^13+62650 y^14+29211 y^15+9030 y^16+2345 y^17+35 y^18) q^(150/13)+(2939755+35/y^19+2002/y^18+8932/y^17+29925/y^16+70637/y^15+145775/y^14+232680/y^13+406567/y^12+565600/y^11+806567/y^10+1026790/y^9+1342222/y^8+1580965/y^7+1937800/y^6+2113379/y^5+2443825/y^4+2559075/y^3+2804197/y^2+2814070/y+2798635 y+2785832 y^2+2613422 y^3+2423645 y^4+2113860 y^5+1921735 y^6+1587187 y^7+1342222 y^8+1037860 y^9+801450 y^10+569215 y^11+391239 y^12+247230 y^13+141190 y^14+69209 y^15+29925 y^16+10360 y^17+1197 y^18+175 y^19) q^(163/13)+(3880100+70/y^20+840/y^19+8330/y^18+29211/y^17+69825/y^16+142590/y^15+265132/y^14+433475/y^13+635726/y^12+908782/y^11+1199375/y^10+1587187/y^9+1900456/y^8+2317948/y^7+2635275/y^6+3064010/y^5+3321162/y^4+3635795/y^3+3726611/y^2+3950982/y+4019337 y+3727885 y^2+3643570 y^3+3270302 y^4+3093790 y^5+2618312 y^6+2332706 y^7+1900456 y^8+1580965 y^9+1194380 y^10+924616 y^11+625660 y^12+435705 y^13+257460 y^14+150010 y^15+69825 y^16+28616 y^17+6776 y^18+1785 y^19) q^(176/13)+(5707310+1/y^21+1225/y^20+5985/y^19+27342/y^18+69209/y^17+159110/y^16+285565/y^15+493892/y^14+717290/y^13+1075144/y^12+1452542/y^11+1921735/y^10+2332706/y^9+2952874/y^8+3373447/y^7+3988356/y^6+4312570/y^5+4903427/y^4+5062400/y^3+5539259/y^2+5534410/y+5486397 y+5492662 y^2+5106332 y^3+4896437 y^4+4339795 y^5+3977450 y^6+3374249 y^7+2952874 y^8+2317948 y^9+1937800 y^10+1430440 y^11+1082352 y^12+736155 y^13+488173 y^14+279300 y^15+159110 y^16+70637 y^17+26089 y^18+7665 y^19+455 y^20+21 y^21) q^(189/13)+(7239960+5/y^22+132/y^21+5570/y^20+20860/y^19+62650/y^18+150010/y^17+279650/y^16+486619/y^15+760095/y^14+1158990/y^13+1558095/y^12+2113860/y^11+2618312/y^10+3374249/y^9+3871920/y^8+4649255/y^7+5206922/y^6+5877530/y^5+6229495/y^4+6897210/y^3+6954485/y^2+7369577/y+7403550 y+6931855 y^2+6905465 y^3+6193565 y^4+5934252 y^5+5162925 y^6+4658485 y^7+3871920 y^8+3373447 y^9+2635275 y^10+2113379 y^11+1553885 y^12+1144960 y^13+753102 y^14+506702 y^15+279650 y^16+142590 y^17+63700 y^18+23695 y^19+3710 y^20+567 y^21) q^(202/13)+(10161851+240/y^22+2305/y^21+19056/y^20+57645/y^19+141190/y^18+279300/y^17+523215/y^16+821695/y^15+1273825/y^14+1740270/y^13+2423645/y^12+3093790/y^11+3977450/y^10+4658485/y^9+5708710/y^8+6372670/y^7+7415215/y^6+7955599/y^5+8911120/y^4+9104180/y^3+9837605/y^2+9797265/y+9821490 y+9856350 y^2+9144205 y^3+8851220 y^4+7938450 y^5+7395050 y^6+6417535 y^7+5708710 y^8+4649255 y^9+3988356 y^10+3064010 y^11+2443825 y^12+1755620 y^13+1267290 y^14+807667 y^15+523215 y^16+285565 y^17+145775 y^18+54390 y^19+16800 y^20+3885 y^21+105 y^22) q^(215/13)+(12516182+10/y^23+2340/y^22+11435/y^21+45747/y^20+126885/y^19+257460/y^18+506702/y^17+810810/y^16+1276492/y^15+1799805/y^14+2613422/y^13+3270302/y^12+4339795/y^11+5162925/y^10+6417535/y^9+7306644/y^8+8577962/y^7+9253895/y^6+10540442/y^5+10994655/y^4+12001482/y^3+12168354/y^2+12828685/y+12804435 y+12136530 y^2+11967095 y^3+11046945 y^4+10572516 y^5+9279875 y^6+8540347 y^7+7306644 y^8+6372670 y^9+5206922 y^10+4312570 y^11+3321162 y^12+2559075 y^13+1823035 y^14+1287720 y^15+810810 y^16+486619 y^17+265132 y^18+125720 y^19+46025 y^20+13055 y^21+1435 y^22+35 y^23) q^(228/13)+(17131940+7/y^24+480/y^23+9425/y^22+35557/y^21+106725/y^20+247230/y^19+488173/y^18+807667/y^17+1335390/y^16+1954820/y^15+2785832/y^14+3643570/y^13+4896437/y^12+5934252/y^11+7395050/y^10+8540347/y^9+10164115/y^8+11175126/y^7+12929664/y^6+13575230/y^5+15008332/y^4+15503530/y^3+16466415/y^2+16358485/y+16312912 y+16489746 y^2+15511258 y^3+15033732 y^4+13550555 y^5+12896611 y^6+11188932 y^7+10164115 y^8+8577962 y^9+7415215 y^10+5877530 y^11+4903427 y^12+3635795 y^13+2804197 y^14+1939945 y^15+1335390 y^16+821695 y^17+493892 y^18+232680 y^19+111195 y^20+37499 y^21+7840 y^22+735 y^23+7 y^24) q^(241/13)+(20174770+245/y^24+3945/y^23+25435/y^22+87270/y^21+201275/y^20+435705/y^19+753102/y^18+1287720/y^17+1893500/y^16+2798635/y^15+3727885/y^14+5106332/y^13+6193565/y^12+7938450/y^11+9279875/y^10+11188932/y^9+12456830/y^8+14491329/y^7+15457555/y^6+17450125/y^5+18034380/y^4+19556497/y^3+19681135/y^2+20778566/y+20830005 y+19782924 y^2+19488847 y^3+18013380 y^4+17404375 y^5+15481470 y^6+14534430 y^7+12456830 y^8+11175126 y^9+9253895 y^10+7955599 y^11+6229495 y^12+5062400 y^13+3726611 y^14+2814070 y^15+1893500 y^16+1276492 y^17+760095 y^18+433475 y^19+208145 y^20+82565 y^21+24780 y^22+4830 y^23+245 y^24) q^(254/13),
(350+1/y^7+35/y^5+7/y^4+210/y^3+105/y^2+350/y+175 y+350 y^2+21 y^3+105 y^4+7 y^6) q^(21/13)+(2380+5/y^8+62/y^7+75/y^6+735/y^5+455/y^4+1995/y^3+1540/y^2+2366/y+1960 y+2345 y^2+917 y^3+1365 y^4+245 y^5+245 y^6+35 y^7+5 y^8+y^9) q^(34/13)+(11032+7/y^10+35/y^9+240/y^8+1080/y^7+1465/y^6+4620/y^5+4557/y^4+8120/y^3+8400/y^2+10752/y+9450 y+10290 y^2+6230 y^3+6615 y^4+2730 y^5+2562 y^6+745 y^7+240 y^8+62 y^9) q^(47/13)+(31241+245/y^10+745/y^9+2410/y^8+5940/y^7+7905/y^6+14360/y^5+17290/y^4+25550/y^3+26880/y^2+30695/y+30975 y+28210 y^2+22890 y^3+19460 y^4+12705 y^5+9415 y^6+5065 y^7+2410 y^8+1080 y^9+75 y^10+35 y^11) q^(60/13)+(78414+105/y^12+245/y^11+2562/y^10+5065/y^9+10615/y^8+17987/y^7+28185/y^6+40240/y^5+51800/y^4+58737/y^3+72100/y^2+75285/y+73920 y+69867 y^2+61894 y^3+51800 y^4+39025 y^5+29025 y^6+17455 y^7+10615 y^8+5940 y^9+1465 y^10+735 y^11+7 y^12) q^(73/13)+(153650+21/y^13+1365/y^12+2730/y^11+9415/y^10+17455/y^9+30195/y^8+50065/y^7+67470/y^6+87910/y^5+111755/y^4+131061/y^3+143395/y^2+152264/y+160790 y+139041 y^2+133560 y^3+105945 y^4+91700 y^5+67015 y^6+49735 y^7+30195 y^8+17987 y^9+7905 y^10+4620 y^11+455 y^12+210 y^13) q^(86/13)+(312235+350/y^14+917/y^13+6615/y^12+12705/y^11+29025/y^10+49735/y^9+80460/y^8+107910/y^7+155101/y^6+184590/y^5+234328/y^4+245644/y^3+294630/y^2+301070/y+296555 y+286944 y^2+260197 y^3+225540 y^4+190505 y^5+149923 y^6+109940 y^7+80460 y^8+50065 y^9+28185 y^10+14360 y^11+4557 y^12+1995 y^13+105 y^14) q^(99/13)+(510307+175/y^15+2345/y^14+6230/y^13+19460/y^12+39025/y^11+67015/y^10+109940/y^9+155190/y^8+217985/y^7+276122/y^6+329600/y^5+394727/y^4+457905/y^3+479150/y^2+509607/y+522270 y+471170 y^2+461510 y^3+382445 y^4+346232 y^5+267372 y^6+221045 y^7+155190 y^8+107910 y^9+67470 y^10+40240 y^11+17290 y^12+8120 y^13+1540 y^14+350 y^15) q^(112/13)+(884282+350/y^16+1960/y^15+10290/y^14+22890/y^13+51800/y^12+91700/y^11+149923/y^10+221045/y^9+309720/y^8+384345/y^7+510095/y^6+593830/y^5+705030/y^4+737135/y^3+837410/y^2+854420/y+849520 y+832755 y^2+756280 y^3+692090 y^4+596661 y^5+501240 y^6+391595 y^7+309720 y^8+217985 y^9+155101 y^10+87910 y^11+51800 y^12+25550 y^13+8400 y^14+2366 y^15+350 y^16) q^(125/13)+(1304170+350/y^17+2380/y^16+9450/y^15+28210/y^14+61894/y^13+105945/y^12+190505/y^11+267372/y^10+391595/y^9+513125/y^8+676326/y^7+791270/y^6+941550/y^5+1049615/y^4+1198792/y^3+1244915/y^2+1319570/y+1333290 y+1240687 y^2+1185492 y^3+1053325 y^4+953444 y^5+787870 y^6+675887 y^7+513125 y^8+384345 y^9+276122 y^10+184590 y^11+111755 y^12+58737 y^13+26880 y^14+10752 y^15+2380 y^16+175 y^17) q^(138/13)+(2083830+105/y^18+2366/y^17+11032/y^16+30975/y^15+69867/y^14+133560/y^13+225540/y^12+346232/y^11+501240/y^10+675887/y^9+886906/y^8+1054435/y^7+1319604/y^6+1485185/y^5+1696987/y^4+1812102/y^3+1966650/y^2+2000817/y+1971305 y+1980167 y^2+1815352 y^3+1704045 y^4+1468680 y^5+1320572 y^6+1059310 y^7+886906 y^8+676326 y^9+510095 y^10+329600 y^11+234328 y^12+131061 y^13+72100 y^14+30695 y^15+11032 y^16+1960 y^17+350 y^18) q^(151/13)+(2829050+210/y^19+1540/y^18+10752/y^17+31241/y^16+73920/y^15+139041/y^14+260197/y^13+382445/y^12+596661/y^11+787870/y^10+1059310/y^9+1302922/y^8+1647599/y^7+1847865/y^6+2193170/y^5+2357711/y^4+2661185/y^3+2694370/y^2+2889012/y+2902620 y+2721425 y^2+2619190 y^3+2373701 y^4+2190080 y^5+1855471 y^6+1644277 y^7+1302922 y^8+1054435 y^9+791270 y^10+593830 y^11+394727 y^12+245644 y^13+143395 y^14+75285 y^15+31241 y^16+9450 y^17+2345 y^18+21 y^19) q^(164/13)+(4268082+7/y^20+1995/y^19+8400/y^18+30695/y^17+78414/y^16+160790/y^15+286944/y^14+461510/y^13+692090/y^12+953444/y^11+1320572/y^10+1644277/y^9+2091695/y^8+2417210/y^7+2873427/y^6+3195477/y^5+3587214/y^4+3739780/y^3+4096645/y^2+4118835/y+4074805 y+4112920 y^2+3727675 y^3+3630402 y^4+3157247 y^5+2901724 y^6+2402730 y^7+2091695 y^8+1647599 y^9+1319604 y^10+941550 y^11+705030 y^12+457905 y^13+294630 y^14+152264 y^15+78414 y^16+30975 y^17+10290 y^18+917 y^19+105 y^20) q^(177/13)+(5496400+35/y^21+455/y^20+8120/y^19+26880/y^18+75285/y^17+153650/y^16+296555/y^15+471170/y^14+756280/y^13+1053325/y^12+1468680/y^11+1855471/y^10+2402730/y^9+2812830/y^8+3449820/y^7+3831890/y^6+4414180/y^5+4647890/y^4+5264080/y^3+5252240/y^2+5574170/y+5598880 y+5276775 y^2+5215245 y^3+4686390 y^4+4383442 y^5+3844895 y^6+3434140 y^7+2812830 y^8+2417210 y^9+1847865 y^10+1485185 y^11+1049615 y^12+737135 y^13+479150 y^14+301070 y^15+153650 y^16+73920 y^17+28210 y^18+6230 y^19+1365 y^20) q^(190/13)+(7847252+735/y^21+4557/y^20+25550/y^19+72100/y^18+152264/y^17+312235/y^16+522270/y^15+832755/y^14+1185492/y^13+1704045/y^12+2190080/y^11+2901724/y^10+3434140/y^9+4238424/y^8+4778040/y^7+5590425/y^6+6117247/y^5+6795075/y^4+7010812/y^3+7573930/y^2+7586040/y+7558215 y+7604597 y^2+6996577 y^3+6816065 y^4+6071490 y^5+5611320 y^6+4790590 y^7+4238424 y^8+3449820 y^9+2873427 y^10+2193170 y^11+1696987 y^12+1198792 y^13+837410 y^14+509607 y^15+312235 y^16+160790 y^17+69867 y^18+22890 y^19+6615 y^20+245 y^21+7 y^22) q^(203/13)+(9819075+1/y^23+75/y^22+4620/y^21+17290/y^20+58737/y^19+143395/y^18+301070/y^17+510307/y^16+849520/y^15+1240687/y^14+1815352/y^13+2373701/y^12+3157247/y^11+3844895/y^10+4790590/y^9+5540080/y^8+6610269/y^7+7132622/y^6+8132600/y^5+8571904/y^4+9363335/y^3+9512686/y^2+10056172/y+10036362 y+9506630 y^2+9312520 y^3+8599672 y^4+8143020 y^5+7177299 y^6+6576663 y^7+5540080 y^8+4778040 y^9+3831890 y^10+3195477 y^11+2357711 y^12+1812102 y^13+1244915 y^14+854420 y^15+510307 y^16+296555 y^17+139041 y^18+61894 y^19+19460 y^20+2730 y^21+245 y^22) q^(216/13)+(13573700+62/y^23+1465/y^22+14360/y^21+51800/y^20+131061/y^19+294630/y^18+509607/y^17+884282/y^16+1333290/y^15+1980167/y^14+2619190/y^13+3630402/y^12+4383442/y^11+5611320/y^10+6576663/y^9+7851112/y^8+8699687/y^7+10100457/y^6+10690080/y^5+11851540/y^4+12261137/y^3+13072877/y^2+12990320/y+12991860 y+13070232 y^2+12319356 y^3+11855180 y^4+10665780 y^5+10091095 y^6+8673227 y^7+7851112 y^8+6610269 y^9+5590425 y^10+4414180 y^11+3587214 y^12+2661185 y^13+1966650 y^14+1319570 y^15+884282 y^16+522270 y^17+286944 y^18+133560 y^19+51800 y^20+12705 y^21+2562 y^22+35 y^23) q^(229/13)+(16235100+5/y^24+1080/y^23+7905/y^22+40240/y^21+111755/y^20+245644/y^19+479150/y^18+854420/y^17+1304170/y^16+1971305/y^15+2721425/y^14+3727675/y^13+4686390/y^12+6071490/y^11+7177299/y^10+8673227/y^9+9748165/y^8+11435190/y^7+12284125/y^6+13910865/y^5+14444755/y^4+15655890/y^3+15812890/y^2+16706606/y+16776767 y+15806140 y^2+15685675 y^3+14380805 y^4+13909012 y^5+12280445 y^6+11457160 y^7+9748165 y^8+8699687 y^9+7132622 y^10+6117247 y^11+4647890 y^12+3739780 y^13+2694370 y^14+2000817 y^15+1304170 y^16+849520 y^17+471170 y^18+260197 y^19+105945 y^20+39025 y^21+9415 y^22+745 y^23+5 y^24) q^(242/13)+(22020411+240/y^24+5940/y^23+28185/y^22+87910/y^21+234328/y^20+457905/y^19+837410/y^18+1319570/y^17+2083830/y^16+2902620/y^15+4112920/y^14+5215245/y^13+6816065/y^12+8143020/y^11+10091095/y^10+11457160/y^9+13627620/y^8+14832475/y^7+16875375/y^6+17775738/y^5+19648615/y^4+19943795/y^3+21516870/y^2+21252840/y+21233100 y+21433755 y^2+19950765 y^3+19641655 y^4+17832875 y^5+16859405 y^6+14853990 y^7+13627620 y^8+11435190 y^9+10100457 y^10+8132600 y^11+6795075 y^12+5264080 y^13+4096645 y^14+2889012 y^15+2083830 y^16+1333290 y^17+832755 y^18+461510 y^19+225540 y^20+91700 y^21+29025 y^22+5065 y^23+240 y^24+y^25) q^(255/13),
q^(21/13) (350+7/y^6+105/y^4+21/y^3+350/y^2+175/y+350 y+105 y^2+210 y^3+7 y^4+35 y^5+y^7)+q^(34/13) (2380+1/y^9+5/y^8+35/y^7+245/y^6+245/y^5+1365/y^4+917/y^3+2345/y^2+1960/y+2366 y+1540 y^2+1995 y^3+455 y^4+735 y^5+75 y^6+62 y^7+5 y^8)+q^(47/13) (11032+62/y^9+240/y^8+745/y^7+2562/y^6+2730/y^5+6615/y^4+6230/y^3+10290/y^2+9450/y+10752 y+8400 y^2+8120 y^3+4557 y^4+4620 y^5+1465 y^6+1080 y^7+240 y^8+35 y^9+7 y^10)+q^(60/13) (31241+35/y^11+75/y^10+1080/y^9+2410/y^8+5065/y^7+9415/y^6+12705/y^5+19460/y^4+22890/y^3+28210/y^2+30975/y+30695 y+26880 y^2+25550 y^3+17290 y^4+14360 y^5+7905 y^6+5940 y^7+2410 y^8+745 y^9+245 y^10)+q^(73/13) (78414+7/y^12+735/y^11+1465/y^10+5940/y^9+10615/y^8+17455/y^7+29025/y^6+39025/y^5+51800/y^4+61894/y^3+69867/y^2+73920/y+75285 y+72100 y^2+58737 y^3+51800 y^4+40240 y^5+28185 y^6+17987 y^7+10615 y^8+5065 y^9+2562 y^10+245 y^11+105 y^12)+q^(86/13) (153650+210/y^13+455/y^12+4620/y^11+7905/y^10+17987/y^9+30195/y^8+49735/y^7+67015/y^6+91700/y^5+105945/y^4+133560/y^3+139041/y^2+160790/y+152264 y+143395 y^2+131061 y^3+111755 y^4+87910 y^5+67470 y^6+50065 y^7+30195 y^8+17455 y^9+9415 y^10+2730 y^11+1365 y^12+21 y^13)+q^(99/13) (312235+105/y^14+1995/y^13+4557/y^12+14360/y^11+28185/y^10+50065/y^9+80460/y^8+109940/y^7+149923/y^6+190505/y^5+225540/y^4+260197/y^3+286944/y^2+296555/y+301070 y+294630 y^2+245644 y^3+234328 y^4+184590 y^5+155101 y^6+107910 y^7+80460 y^8+49735 y^9+29025 y^10+12705 y^11+6615 y^12+917 y^13+350 y^14)+q^(112/13) (510307+350/y^15+1540/y^14+8120/y^13+17290/y^12+40240/y^11+67470/y^10+107910/y^9+155190/y^8+221045/y^7+267372/y^6+346232/y^5+382445/y^4+461510/y^3+471170/y^2+522270/y+509607 y+479150 y^2+457905 y^3+394727 y^4+329600 y^5+276122 y^6+217985 y^7+155190 y^8+109940 y^9+67015 y^10+39025 y^11+19460 y^12+6230 y^13+2345 y^14+175 y^15)+q^(125/13) (884282+350/y^16+2366/y^15+8400/y^14+25550/y^13+51800/y^12+87910/y^11+155101/y^10+217985/y^9+309720/y^8+391595/y^7+501240/y^6+596661/y^5+692090/y^4+756280/y^3+832755/y^2+849520/y+854420 y+837410 y^2+737135 y^3+705030 y^4+593830 y^5+510095 y^6+384345 y^7+309720 y^8+221045 y^9+149923 y^10+91700 y^11+51800 y^12+22890 y^13+10290 y^14+1960 y^15+350 y^16)+q^(138/13) (1304170+175/y^17+2380/y^16+10752/y^15+26880/y^14+58737/y^13+111755/y^12+184590/y^11+276122/y^10+384345/y^9+513125/y^8+675887/y^7+787870/y^6+953444/y^5+1053325/y^4+1185492/y^3+1240687/y^2+1333290/y+1319570 y+1244915 y^2+1198792 y^3+1049615 y^4+941550 y^5+791270 y^6+676326 y^7+513125 y^8+391595 y^9+267372 y^10+190505 y^11+105945 y^12+61894 y^13+28210 y^14+9450 y^15+2380 y^16+350 y^17)+q^(151/13) (2083830+350/y^18+1960/y^17+11032/y^16+30695/y^15+72100/y^14+131061/y^13+234328/y^12+329600/y^11+510095/y^10+676326/y^9+886906/y^8+1059310/y^7+1320572/y^6+1468680/y^5+1704045/y^4+1815352/y^3+1980167/y^2+1971305/y+2000817 y+1966650 y^2+1812102 y^3+1696987 y^4+1485185 y^5+1319604 y^6+1054435 y^7+886906 y^8+675887 y^9+501240 y^10+346232 y^11+225540 y^12+133560 y^13+69867 y^14+30975 y^15+11032 y^16+2366 y^17+105 y^18)+q^(164/13) (2829050+21/y^19+2345/y^18+9450/y^17+31241/y^16+75285/y^15+143395/y^14+245644/y^13+394727/y^12+593830/y^11+791270/y^10+1054435/y^9+1302922/y^8+1644277/y^7+1855471/y^6+2190080/y^5+2373701/y^4+2619190/y^3+2721425/y^2+2902620/y+2889012 y+2694370 y^2+2661185 y^3+2357711 y^4+2193170 y^5+1847865 y^6+1647599 y^7+1302922 y^8+1059310 y^9+787870 y^10+596661 y^11+382445 y^12+260197 y^13+139041 y^14+73920 y^15+31241 y^16+10752 y^17+1540 y^18+210 y^19)+q^(177/13) (4268082+105/y^20+917/y^19+10290/y^18+30975/y^17+78414/y^16+152264/y^15+294630/y^14+457905/y^13+705030/y^12+941550/y^11+1319604/y^10+1647599/y^9+2091695/y^8+2402730/y^7+2901724/y^6+3157247/y^5+3630402/y^4+3727675/y^3+4112920/y^2+4074805/y+4118835 y+4096645 y^2+3739780 y^3+3587214 y^4+3195477 y^5+2873427 y^6+2417210 y^7+2091695 y^8+1644277 y^9+1320572 y^10+953444 y^11+692090 y^12+461510 y^13+286944 y^14+160790 y^15+78414 y^16+30695 y^17+8400 y^18+1995 y^19+7 y^20)+q^(190/13) (5496400+1365/y^20+6230/y^19+28210/y^18+73920/y^17+153650/y^16+301070/y^15+479150/y^14+737135/y^13+1049615/y^12+1485185/y^11+1847865/y^10+2417210/y^9+2812830/y^8+3434140/y^7+3844895/y^6+4383442/y^5+4686390/y^4+5215245/y^3+5276775/y^2+5598880/y+5574170 y+5252240 y^2+5264080 y^3+4647890 y^4+4414180 y^5+3831890 y^6+3449820 y^7+2812830 y^8+2402730 y^9+1855471 y^10+1468680 y^11+1053325 y^12+756280 y^13+471170 y^14+296555 y^15+153650 y^16+75285 y^17+26880 y^18+8120 y^19+455 y^20+35 y^21)+q^(203/13) (7847252+7/y^22+245/y^21+6615/y^20+22890/y^19+69867/y^18+160790/y^17+312235/y^16+509607/y^15+837410/y^14+1198792/y^13+1696987/y^12+2193170/y^11+2873427/y^10+3449820/y^9+4238424/y^8+4790590/y^7+5611320/y^6+6071490/y^5+6816065/y^4+6996577/y^3+7604597/y^2+7558215/y+7586040 y+7573930 y^2+7010812 y^3+6795075 y^4+6117247 y^5+5590425 y^6+4778040 y^7+4238424 y^8+3434140 y^9+2901724 y^10+2190080 y^11+1704045 y^12+1185492 y^13+832755 y^14+522270 y^15+312235 y^16+152264 y^17+72100 y^18+25550 y^19+4557 y^20+735 y^21)+q^(216/13) (9819075+245/y^22+2730/y^21+19460/y^20+61894/y^19+139041/y^18+296555/y^17+510307/y^16+854420/y^15+1244915/y^14+1812102/y^13+2357711/y^12+3195477/y^11+3831890/y^10+4778040/y^9+5540080/y^8+6576663/y^7+7177299/y^6+8143020/y^5+8599672/y^4+9312520/y^3+9506630/y^2+10036362/y+10056172 y+9512686 y^2+9363335 y^3+8571904 y^4+8132600 y^5+7132622 y^6+6610269 y^7+5540080 y^8+4790590 y^9+3844895 y^10+3157247 y^11+2373701 y^12+1815352 y^13+1240687 y^14+849520 y^15+510307 y^16+301070 y^17+143395 y^18+58737 y^19+17290 y^20+4620 y^21+75 y^22+y^23)+q^(229/13) (13573700+35/y^23+2562/y^22+12705/y^21+51800/y^20+133560/y^19+286944/y^18+522270/y^17+884282/y^16+1319570/y^15+1966650/y^14+2661185/y^13+3587214/y^12+4414180/y^11+5590425/y^10+6610269/y^9+7851112/y^8+8673227/y^7+10091095/y^6+10665780/y^5+11855180/y^4+12319356/y^3+13070232/y^2+12991860/y+12990320 y+13072877 y^2+12261137 y^3+11851540 y^4+10690080 y^5+10100457 y^6+8699687 y^7+7851112 y^8+6576663 y^9+5611320 y^10+4383442 y^11+3630402 y^12+2619190 y^13+1980167 y^14+1333290 y^15+884282 y^16+509607 y^17+294630 y^18+131061 y^19+51800 y^20+14360 y^21+1465 y^22+62 y^23)+q^(242/13) (16235100+5/y^24+745/y^23+9415/y^22+39025/y^21+105945/y^20+260197/y^19+471170/y^18+849520/y^17+1304170/y^16+2000817/y^15+2694370/y^14+3739780/y^13+4647890/y^12+6117247/y^11+7132622/y^10+8699687/y^9+9748165/y^8+11457160/y^7+12280445/y^6+13909012/y^5+14380805/y^4+15685675/y^3+15806140/y^2+16776767/y+16706606 y+15812890 y^2+15655890 y^3+14444755 y^4+13910865 y^5+12284125 y^6+11435190 y^7+9748165 y^8+8673227 y^9+7177299 y^10+6071490 y^11+4686390 y^12+3727675 y^13+2721425 y^14+1971305 y^15+1304170 y^16+854420 y^17+479150 y^18+245644 y^19+111755 y^20+40240 y^21+7905 y^22+1080 y^23+5 y^24)+q^(255/13) (22020411+1/y^25+240/y^24+5065/y^23+29025/y^22+91700/y^21+225540/y^20+461510/y^19+832755/y^18+1333290/y^17+2083830/y^16+2889012/y^15+4096645/y^14+5264080/y^13+6795075/y^12+8132600/y^11+10100457/y^10+11435190/y^9+13627620/y^8+14853990/y^7+16859405/y^6+17832875/y^5+19641655/y^4+19950765/y^3+21433755/y^2+21233100/y+21252840 y+21516870 y^2+19943795 y^3+19648615 y^4+17775738 y^5+16875375 y^6+14832475 y^7+13627620 y^8+11457160 y^9+10091095 y^10+8143020 y^11+6816065 y^12+5215245 y^13+4112920 y^14+2902620 y^15+2083830 y^16+1319570 y^17+837410 y^18+457905 y^19+234328 y^20+87910 y^21+28185 y^22+5940 y^23+240 y^24),
q^(20/13) (175+21/y^5+175/y^3+35/y^2+350/y+210 y+210 y^2+35 y^3+70 y^4+y^5+5 y^6)+q^(33/13) (1890+7/y^8+35/y^7+105/y^6+567/y^5+455/y^4+1785/y^3+1197/y^2+2345/y+2030 y+2002 y^2+840 y^3+1225 y^4+132 y^5+240 y^6+10 y^7+7 y^8)+q^(46/13) (9030+5/y^10+10/y^9+245/y^8+735/y^7+1435/y^6+3885/y^5+3710/y^4+7665/y^3+6776/y^2+10360/y+8932 y+8330 y^2+5985 y^3+5570 y^4+2305 y^5+2340 y^6+480 y^7+245 y^8+35 y^9)+q^(59/13) (29925+1/y^11+240/y^10+480/y^9+2572/y^8+4830/y^7+7840/y^6+13055/y^5+16800/y^4+23695/y^3+26089/y^2+28616/y+29211 y+27342 y^2+20860 y^3+19056 y^4+11435 y^5+9425 y^6+3945 y^7+2572 y^8+735 y^9+105 y^10+21 y^11)+q^(72/13) (69825+70/y^12+132/y^11+2340/y^10+3945/y^9+9650/y^8+16240/y^7+24780/y^6+37499/y^5+46025/y^4+54390/y^3+63700/y^2+70637/y+69209 y+62650 y^2+57645 y^3+45747 y^4+35557 y^5+25435 y^6+15925 y^7+9650 y^8+4830 y^9+1435 y^10+567 y^11)+q^(85/13) (159110+35/y^13+1225/y^12+2305/y^11+9425/y^10+15925/y^9+30230/y^8+46520/y^7+67585/y^6+82565/y^5+111195/y^4+125720/y^3+145775/y^2+142590/y+150010 y+141190 y^2+126885 y^3+106725 y^4+87270 y^5+67475 y^6+45995 y^7+30230 y^8+16240 y^9+7840 y^10+3885 y^11+455 y^12+175 y^13)+q^(98/13) (279650+210/y^14+840/y^13+5570/y^12+11435/y^11+25435/y^10+45995/y^9+70000/y^8+103105/y^7+135730/y^6+177107/y^5+208145/y^4+232680/y^3+265132/y^2+285565/y+279300 y+257460 y^2+247230 y^3+201275 y^4+181340 y^5+131425 y^6+104047 y^7+70000 y^8+46520 y^9+24780 y^10+13055 y^11+3710 y^12+1785 y^13+35 y^14)+q^(111/13) (523215+210/y^15+2002/y^14+5985/y^13+19056/y^12+35557/y^11+67475/y^10+104047/y^9+155678/y^8+209680/y^7+278670/y^6+319060/y^5+406567/y^4+433475/y^3+493892/y^2+486619/y+506702 y+488173 y^2+435705 y^3+391239 y^4+333695 y^5+268875 y^6+214250 y^7+155678 y^8+103105 y^9+67585 y^10+37499 y^11+16800 y^12+7665 y^13+1197 y^14+350 y^15)+q^(124/13) (810810+175/y^16+2030/y^15+8330/y^14+20860/y^13+45747/y^12+87270/y^11+131425/y^10+214250/y^9+276492/y^8+370835/y^7+460601/y^6+565600/y^5+635726/y^4+717290/y^3+760095/y^2+821695/y+807667 y+753102 y^2+736155 y^3+625660 y^4+569215 y^5+455865 y^6+377792 y^7+276492 y^8+209680 y^9+135730 y^10+82565 y^11+46025 y^12+23695 y^13+6776 y^14+2345 y^15+175 y^16)+q^(137/13) (1335390+350/y^17+1890/y^16+8932/y^15+27342/y^14+57645/y^13+106725/y^12+181340/y^11+268875/y^10+377792/y^9+517805/y^8+651445/y^7+806567/y^6+908782/y^5+1075144/y^4+1158990/y^3+1273825/y^2+1276492/y+1287720 y+1267290 y^2+1144960 y^3+1082352 y^4+924616 y^5+801450 y^6+646450 y^7+517805 y^8+370835 y^9+278670 y^10+177107 y^11+111195 y^12+54390 y^13+26089 y^14+10360 y^15+1890 y^16+210 y^17)+q^(150/13) (1893500+35/y^18+2345/y^17+9030/y^16+29211/y^15+62650/y^14+126885/y^13+201275/y^12+333695/y^11+455865/y^10+646450/y^9+805380/y^8+1026790/y^7+1199375/y^6+1452542/y^5+1558095/y^4+1740270/y^3+1799805/y^2+1954820/y+1939945 y+1823035 y^2+1755620 y^3+1553885 y^4+1430440 y^5+1194380 y^6+1037860 y^7+805380 y^8+651445 y^9+460601 y^10+319060 y^11+208145 y^12+125720 y^13+63700 y^14+28616 y^15+9030 y^16+2030 y^17+210 y^18)+q^(163/13) (2939755+175/y^19+1197/y^18+10360/y^17+29925/y^16+69209/y^15+141190/y^14+247230/y^13+391239/y^12+569215/y^11+801450/y^10+1037860/y^9+1342222/y^8+1587187/y^7+1921735/y^6+2113860/y^5+2423645/y^4+2613422/y^3+2785832/y^2+2798635/y+2814070 y+2804197 y^2+2559075 y^3+2443825 y^4+2113379 y^5+1937800 y^6+1580965 y^7+1342222 y^8+1026790 y^9+806567 y^10+565600 y^11+406567 y^12+232680 y^13+145775 y^14+70637 y^15+29925 y^16+8932 y^17+2002 y^18+35 y^19)+q^(176/13) (3880100+1785/y^19+6776/y^18+28616/y^17+69825/y^16+150010/y^15+257460/y^14+435705/y^13+625660/y^12+924616/y^11+1194380/y^10+1580965/y^9+1900456/y^8+2332706/y^7+2618312/y^6+3093790/y^5+3270302/y^4+3643570/y^3+3727885/y^2+4019337/y+3950982 y+3726611 y^2+3635795 y^3+3321162 y^4+3064010 y^5+2635275 y^6+2317948 y^7+1900456 y^8+1587187 y^9+1199375 y^10+908782 y^11+635726 y^12+433475 y^13+265132 y^14+142590 y^15+69825 y^16+29211 y^17+8330 y^18+840 y^19+70 y^20)+q^(189/13) (5707310+21/y^21+455/y^20+7665/y^19+26089/y^18+70637/y^17+159110/y^16+279300/y^15+488173/y^14+736155/y^13+1082352/y^12+1430440/y^11+1937800/y^10+2317948/y^9+2952874/y^8+3374249/y^7+3977450/y^6+4339795/y^5+4896437/y^4+5106332/y^3+5492662/y^2+5486397/y+5534410 y+5539259 y^2+5062400 y^3+4903427 y^4+4312570 y^5+3988356 y^6+3373447 y^7+2952874 y^8+2332706 y^9+1921735 y^10+1452542 y^11+1075144 y^12+717290 y^13+493892 y^14+285565 y^15+159110 y^16+69209 y^17+27342 y^18+5985 y^19+1225 y^20+y^21)+q^(202/13) (7239960+567/y^21+3710/y^20+23695/y^19+63700/y^18+142590/y^17+279650/y^16+506702/y^15+753102/y^14+1144960/y^13+1553885/y^12+2113379/y^11+2635275/y^10+3373447/y^9+3871920/y^8+4658485/y^7+5162925/y^6+5934252/y^5+6193565/y^4+6905465/y^3+6931855/y^2+7403550/y+7369577 y+6954485 y^2+6897210 y^3+6229495 y^4+5877530 y^5+5206922 y^6+4649255 y^7+3871920 y^8+3374249 y^9+2618312 y^10+2113860 y^11+1558095 y^12+1158990 y^13+760095 y^14+486619 y^15+279650 y^16+150010 y^17+62650 y^18+20860 y^19+5570 y^20+132 y^21+5 y^22)+q^(215/13) (10161851+105/y^22+3885/y^21+16800/y^20+54390/y^19+145775/y^18+285565/y^17+523215/y^16+807667/y^15+1267290/y^14+1755620/y^13+2443825/y^12+3064010/y^11+3988356/y^10+4649255/y^9+5708710/y^8+6417535/y^7+7395050/y^6+7938450/y^5+8851220/y^4+9144205/y^3+9856350/y^2+9821490/y+9797265 y+9837605 y^2+9104180 y^3+8911120 y^4+7955599 y^5+7415215 y^6+6372670 y^7+5708710 y^8+4658485 y^9+3977450 y^10+3093790 y^11+2423645 y^12+1740270 y^13+1273825 y^14+821695 y^15+523215 y^16+279300 y^17+141190 y^18+57645 y^19+19056 y^20+2305 y^21+240 y^22)+q^(228/13) (12516182+35/y^23+1435/y^22+13055/y^21+46025/y^20+125720/y^19+265132/y^18+486619/y^17+810810/y^16+1287720/y^15+1823035/y^14+2559075/y^13+3321162/y^12+4312570/y^11+5206922/y^10+6372670/y^9+7306644/y^8+8540347/y^7+9279875/y^6+10572516/y^5+11046945/y^4+11967095/y^3+12136530/y^2+12804435/y+12828685 y+12168354 y^2+12001482 y^3+10994655 y^4+10540442 y^5+9253895 y^6+8577962 y^7+7306644 y^8+6417535 y^9+5162925 y^10+4339795 y^11+3270302 y^12+2613422 y^13+1799805 y^14+1276492 y^15+810810 y^16+506702 y^17+257460 y^18+126885 y^19+45747 y^20+11435 y^21+2340 y^22+10 y^23)+q^(241/13) (17131940+7/y^24+735/y^23+7840/y^22+37499/y^21+111195/y^20+232680/y^19+493892/y^18+821695/y^17+1335390/y^16+1939945/y^15+2804197/y^14+3635795/y^13+4903427/y^12+5877530/y^11+7415215/y^10+8577962/y^9+10164115/y^8+11188932/y^7+12896611/y^6+13550555/y^5+15033732/y^4+15511258/y^3+16489746/y^2+16312912/y+16358485 y+16466415 y^2+15503530 y^3+15008332 y^4+13575230 y^5+12929664 y^6+11175126 y^7+10164115 y^8+8540347 y^9+7395050 y^10+5934252 y^11+4896437 y^12+3643570 y^13+2785832 y^14+1954820 y^15+1335390 y^16+807667 y^17+488173 y^18+247230 y^19+106725 y^20+35557 y^21+9425 y^22+480 y^23+7 y^24)+q^(254/13) (20174770+245/y^24+4830/y^23+24780/y^22+82565/y^21+208145/y^20+433475/y^19+760095/y^18+1276492/y^17+1893500/y^16+2814070/y^15+3726611/y^14+5062400/y^13+6229495/y^12+7955599/y^11+9253895/y^10+11175126/y^9+12456830/y^8+14534430/y^7+15481470/y^6+17404375/y^5+18013380/y^4+19488847/y^3+19782924/y^2+20830005/y+20778566 y+19681135 y^2+19556497 y^3+18034380 y^4+17450125 y^5+15457555 y^6+14491329 y^7+12456830 y^8+11188932 y^9+9279875 y^10+7938450 y^11+6193565 y^12+5106332 y^13+3727885 y^14+2798635 y^15+1893500 y^16+1287720 y^17+753102 y^18+435705 y^19+201275 y^20+87270 y^21+25435 y^22+3945 y^23+245 y^24),
q^(18/13) (210+35/y^4+175/y^2+35/y+105 y+70 y^2+70 y^3+5 y^4+10 y^5)+q^(31/13) (1995+21/y^7+105/y^6+175/y^5+847/y^4+525/y^3+1785/y^2+1057/y+1400 y+1246 y^2+1226 y^3+275 y^4+445 y^5+17 y^6+35 y^7)+q^(44/13) (8260+35/y^9+70/y^8+567/y^7+1365/y^6+1995/y^5+4431/y^4+4130/y^3+7665/y^2+6426/y+7350 y+6132 y^2+5627 y^3+3075 y^4+3210 y^5+690 y^6+735 y^7+70 y^8+21 y^9)+q^(57/13) (26572+10/y^11+17/y^10+735/y^9+1330/y^8+3955/y^7+6965/y^6+9660/y^5+16254/y^4+17850/y^3+23765/y^2+23989/y+23835 y+22680 y^2+19875 y^3+14010 y^4+11347 y^5+5772 y^6+4625 y^7+1330 y^8+567 y^9+105 y^10)+q^(70/13) (61180+5/y^12+445/y^11+690/y^10+4625/y^9+6930/y^8+13930/y^7+21560/y^6+31395/y^5+39445/y^4+50120/y^3+54320/y^2+61670/y+63035 y+55550 y^2+48815 y^3+38875 y^4+32730 y^5+20510 y^6+14485 y^7+6930 y^8+3955 y^9+1365 y^10+175 y^11+35 y^12)+q^(83/13) (138257+70/y^13+275/y^12+3210/y^11+5772/y^10+14485/y^9+25410/y^8+40649/y^7+59010/y^6+75390/y^5+95550/y^4+113015/y^3+126770/y^2+136640/y+131495 y+128774 y^2+111577 y^3+100060 y^4+72792 y^5+58770 y^6+40980 y^7+25410 y^8+13930 y^9+6965 y^10+1995 y^11+847 y^12)+q^(96/13) (251125+70/y^14+1226/y^13+3075/y^12+11347/y^11+20510/y^10+40980/y^9+62056/y^8+90300/y^7+120260/y^6+163415/y^5+184422/y^4+225386/y^3+230615/y^2+262262/y+263865 y+237435 y^2+214985 y^3+189770 y^4+159370 y^5+124095 y^6+89470 y^7+62056 y^8+40649 y^9+21560 y^10+9660 y^11+4431 y^12+525 y^13+175 y^14)+q^(109/13) (479920+105/y^15+1246/y^14+5627/y^13+14010/y^12+32730/y^11+58770/y^10+89470/y^9+142302/y^8+189917/y^7+250460/y^6+298760/y^5+356727/y^4+407512/y^3+440790/y^2+463232/y+453250 y+448647 y^2+401630 y^3+366945 y^4+286610 y^5+257888 y^6+186785 y^7+142302 y^8+90300 y^9+59010 y^10+31395 y^11+16254 y^12+4130 y^13+1785 y^14+35 y^15)+q^(122/13) (742770+210/y^16+1400/y^15+6132/y^14+19875/y^13+38875/y^12+72792/y^11+124095/y^10+186785/y^9+257735/y^8+341495/y^7+418635/y^6+528577/y^5+577745/y^4+676410/y^3+703045/y^2+762930/y+764550 y+705380 y^2+661260 y^3+589775 y^4+524650 y^5+424902 y^6+335470 y^7+257735 y^8+189917 y^9+120260 y^10+75390 y^11+39445 y^12+17850 y^13+7665 y^14+1057 y^15+210 y^16)+q^(135/13) (1251733+35/y^17+1995/y^16+7350/y^15+22680/y^14+48815/y^13+100060/y^12+159370/y^11+257888/y^10+335470/y^9+483830/y^8+598115/y^7+749350/y^6+861420/y^5+1011115/y^4+1080205/y^3+1188775/y^2+1207605/y+1203150 y+1195315 y^2+1090785 y^3+1010225 y^4+849973 y^5+751800 y^6+600390 y^7+483830 y^8+341495 y^9+250460 y^10+163415 y^11+95550 y^12+50120 y^13+23765 y^14+6426 y^15+1995 y^16+105 y^17)+q^(148/13) (1804957+175/y^18+1057/y^17+8260/y^16+23835/y^15+55550/y^14+111577/y^13+189770/y^12+286610/y^11+424902/y^10+600390/y^9+748822/y^8+950017/y^7+1124480/y^6+1335957/y^5+1458030/y^4+1639554/y^3+1698305/y^2+1802010/y+1820725 y+1688127 y^2+1634136 y^3+1454500 y^4+1345527 y^5+1127250 y^6+946230 y^7+748822 y^8+598115 y^9+418635 y^10+298760 y^11+184422 y^12+113015 y^13+54320 y^14+23989 y^15+8260 y^16+1400 y^17+70 y^18)+q^(161/13) (2771650+1785/y^18+6426/y^17+26572/y^16+63035/y^15+128774/y^14+214985/y^13+366945/y^12+524650/y^11+751800/y^10+946230/y^9+1260855/y^8+1505562/y^7+1800792/y^6+1987125/y^5+2311722/y^4+2409610/y^3+2673426/y^2+2663612/y+2644460 y+2651367 y^2+2439175 y^3+2301030 y^4+1994380 y^5+1798602 y^6+1501280 y^7+1260855 y^8+950017 y^9+749350 y^10+528577 y^11+356727 y^12+225386 y^13+126770 y^14+61670 y^15+26572 y^16+7350 y^17+1246 y^18+70 y^19)+q^(174/13) (3692290+35/y^20+525/y^19+7665/y^18+23989/y^17+61180/y^16+131495/y^15+237435/y^14+401630/y^13+589775/y^12+849973/y^11+1127250/y^10+1501280/y^9+1781435/y^8+2203770/y^7+2491531/y^6+2937445/y^5+3140270/y^4+3463047/y^3+3567417/y^2+3767050/y+3810665 y+3560925 y^2+3480864 y^3+3103610 y^4+2958690 y^5+2467566 y^6+2213350 y^7+1781435 y^8+1505562 y^9+1124480 y^10+861420 y^11+577745 y^12+407512 y^13+230615 y^14+136640 y^15+61180 y^16+23835 y^17+6132 y^18+1226 y^19+5 y^20)+q^(187/13) (5496592+847/y^20+4130/y^19+23765/y^18+61670/y^17+138257/y^16+263865/y^15+448647/y^14+661260/y^13+1010225/y^12+1345527/y^11+1798602/y^10+2213350/y^9+2755310/y^8+3178990/y^7+3794259/y^6+4077570/y^5+4643177/y^4+4833010/y^3+5233935/y^2+5195967/y+5182050 y+5206935 y^2+4862590 y^3+4608605 y^4+4101407 y^5+3783549 y^6+3198655 y^7+2755310 y^8+2203770 y^9+1800792 y^10+1335957 y^11+1011115 y^12+676410 y^13+440790 y^14+262262 y^15+138257 y^16+63035 y^17+22680 y^18+5627 y^19+275 y^20+10 y^21)+q^(200/13) (6910061+175/y^21+4431/y^20+17850/y^19+54320/y^18+136640/y^17+251125/y^16+453250/y^15+705380/y^14+1090785/y^13+1454500/y^12+1994380/y^11+2467566/y^10+3198655/y^9+3704550/y^8+4457310/y^7+4900035/y^6+5629778/y^5+5975690/y^4+6524630/y^3+6700680/y^2+7069650/y+7074810 y+6670725 y^2+6531885 y^3+5972960 y^4+5679761 y^5+4879660 y^6+4451570 y^7+3704550 y^8+3178990 y^9+2491531 y^10+1987125 y^11+1458030 y^12+1080205 y^13+703045 y^14+463232 y^15+251125 y^16+131495 y^17+55550 y^18+19875 y^19+3075 y^20+445 y^21)+q^(213/13) (9768294+105/y^22+1995/y^21+16254/y^20+50120/y^19+126770/y^18+262262/y^17+479920/y^16+764550/y^15+1195315/y^14+1634136/y^13+2301030/y^12+2958690/y^11+3783549/y^10+4451570/y^9+5444096/y^8+6132562/y^7+7109035/y^6+7638372/y^5+8561945/y^4+8761977/y^3+9473359/y^2+9429385/y+9460285 y+9483072 y^2+8811685 y^3+8523455 y^4+7635699 y^5+7063360 y^6+6163527 y^7+5444096 y^8+4457310 y^9+3794259 y^10+2937445 y^11+2311722 y^12+1639554 y^13+1188775 y^14+762930 y^15+479920 y^16+263865 y^17+128774 y^18+48815 y^19+14010 y^20+3210 y^21+17 y^22)+q^(226/13) (12033280+21/y^23+1365/y^22+9660/y^21+39445/y^20+113015/y^19+230615/y^18+463232/y^17+742770/y^16+1203150/y^15+1688127/y^14+2439175/y^13+3103610/y^12+4101407/y^11+4879660/y^10+6163527/y^9+6874900/y^8+8128470/y^7+8917997/y^6+10036250/y^5+10469585/y^4+11547767/y^3+11565015/y^2+12236000/y+12243672 y+11568150 y^2+11531619 y^3+10454955 y^4+10049575 y^5+8940534 y^6+8132496 y^7+6874900 y^8+6132562 y^9+4900035 y^10+4077570 y^11+3140270 y^12+2409610 y^13+1698305 y^14+1207605 y^15+742770 y^16+453250 y^17+237435 y^18+111577 y^19+38875 y^20+11347 y^21+690 y^22+35 y^23)+q^(239/13) (16342380+567/y^23+6965/y^22+31395/y^21+95550/y^20+225386/y^19+440790/y^18+762930/y^17+1251733/y^16+1820725/y^15+2651367/y^14+3480864/y^13+4608605/y^12+5679761/y^11+7063360/y^10+8132496/y^9+9799204/y^8+10815866/y^7+12307327/y^6+13082020/y^5+14477001/y^4+14826980/y^3+15949892/y^2+15825271/y+15761821 y+15943166 y^2+14812787 y^3+14537851 y^4+13068705 y^5+12315335 y^6+10779489 y^7+9799204 y^8+8128470 y^9+7109035 y^10+5629778 y^11+4643177 y^12+3463047 y^13+2673426 y^14+1802010 y^15+1251733 y^16+764550 y^17+448647 y^18+214985 y^19+100060 y^20+32730 y^21+5772 y^22+735 y^23)+q^(252/13) (19597444+70/y^24+3955/y^23+21560/y^22+75390/y^21+184422/y^20+407512/y^19+703045/y^18+1207605/y^17+1804957/y^16+2644460/y^15+3560925/y^14+4862590/y^13+5972960/y^12+7635699/y^11+8940534/y^10+10779489/y^9+12045430/y^8+13981895/y^7+14955745/y^6+16917467/y^5+17529869/y^4+18966990/y^3+19033000/y^2+20188189/y+20201784 y+19089210 y^2+18916545 y^3+17506707 y^4+16886049 y^5+14948485 y^6+14019260 y^7+12045430 y^8+10815866 y^9+8917997 y^10+7638372 y^11+5975690 y^12+4833010 y^13+3567417 y^14+2663612 y^15+1804957 y^16+1203150 y^17+705380 y^18+401630 y^19+189770 y^20+72792 y^21+20510 y^22+4625 y^23+70 y^24),
q^(15/13) (21+35/y^3+105/y+70 y+35 y^2+10 y^3+10 y^4)+q^(28/13) (637+35/y^6+175/y^5+175/y^4+847/y^3+385/y^2+1365/y+1225 y+740 y^2+452 y^3+445 y^4+40 y^5+70 y^6)+q^(41/13) (5110+105/y^8+210/y^7+847/y^6+1785/y^5+2135/y^4+4431/y^3+3780/y^2+6615/y+5670 y+4860 y^2+3455 y^3+3217 y^4+975 y^5+1225 y^6+91 y^7+105 y^8)+q^(54/13) (18270+70/y^10+91/y^9+1365/y^8+2170/y^7+4641/y^6+8015/y^5+10010/y^4+16114/y^3+15750/y^2+19600/y+20161 y+16585 y^2+13867 y^3+11550 y^4+6960 y^5+5566 y^6+1792 y^7+1365 y^8+210 y^9+35 y^10)+q^(67/13) (53879+10/y^12+40/y^11+1225/y^10+1792/y^9+6650/y^8+9870/y^7+17899/y^6+25655/y^5+33495/y^4+39235/y^3+48090/y^2+51870/y+49517 y+47820 y^2+40955 y^3+34347 y^4+23635 y^5+18962 y^6+9450 y^7+6650 y^8+2170 y^9+847 y^10+175 y^11)+q^(80/13) (113995+10/y^13+445/y^12+975/y^11+5566/y^10+9450/y^9+19950/y^8+32445/y^7+44975/y^6+60900/y^5+77420/y^4+93800/y^3+103880/y^2+107520/y+113745 y+102925 y^2+92665 y^3+75550 y^4+63060 y^5+45285 y^6+31500 y^7+19950 y^8+9870 y^9+4641 y^10+1785 y^11+175 y^12+35 y^13)+q^(93/13) (238532+35/y^14+452/y^13+3217/y^12+6960/y^11+18962/y^10+31500/y^9+53760/y^8+76587/y^7+108500/y^6+138145/y^5+172480/y^4+184492/y^3+222362/y^2+224490/y+218600 y+217695 y^2+195140 y^3+167560 y^4+139715 y^5+105935 y^6+77924 y^7+53760 y^8+32445 y^9+17899 y^10+8015 y^11+2135 y^12+847 y^13)+q^(106/13) (404150+70/y^15+740/y^14+3455/y^13+11550/y^12+23635/y^11+45285/y^10+77924/y^9+109305/y^8+163240/y^7+205142/y^6+253610/y^5+301350/y^4+349622/y^3+376320/y^2+389830/y+404002 y+368760 y^2+347713 y^3+293890 y^4+265895 y^5+199917 y^6+164610 y^7+109305 y^8+76587 y^9+44975 y^10+25655 y^11+10010 y^12+4431 y^13+385 y^14+105 y^15)+q^(119/13) (712315+21/y^16+1225/y^15+4860/y^14+13867/y^13+34347/y^12+63060/y^11+105935/y^10+164610/y^9+232050/y^8+303842/y^7+392112/y^6+464205/y^5+558481/y^4+583870/y^3+676872/y^2+682150/y+670755 y+671935 y^2+605122 y^3+548443 y^4+462775 y^5+387745 y^6+308912 y^7+232050 y^8+163240 y^9+108500 y^10+60900 y^11+33495 y^12+16114 y^13+3780 y^14+1365 y^15+21 y^16)+q^(132/13) (1065122+105/y^17+637/y^16+5670/y^15+16585/y^14+40955/y^13+75550/y^12+139715/y^11+199917/y^10+308912/y^9+393890/y^8+536725/y^7+627200/y^6+765975/y^5+856282/y^4+983185/y^3+1011500/y^2+1081115/y+1102855 y+1010475 y^2+969715 y^3+854852 y^4+779755 y^5+623495 y^6+535075 y^7+393890 y^8+303842 y^9+205142 y^10+138145 y^11+77420 y^12+39235 y^13+15750 y^14+6615 y^15+637 y^16+70 y^17)+q^(145/13) (1744802+1365/y^17+5110/y^16+20161/y^15+47820/y^14+92665/y^13+167560/y^12+265895/y^11+387745/y^10+535075/y^9+705145/y^8+856485/y^7+1081850/y^6+1217391/y^5+1401715/y^4+1490335/y^3+1633625/y^2+1670550/y+1639510 y+1642570 y^2+1504700 y^3+1404845 y^4+1206470 y^5+1078985 y^6+861990 y^7+705145 y^8+536725 y^9+392112 y^10+253610 y^11+172480 y^12+93800 y^13+48090 y^14+19600 y^15+5110 y^16+1225 y^17+35 y^18)+q^(158/13) (2374320+35/y^19+385/y^18+6615/y^17+18270/y^16+49517/y^15+102925/y^14+195140/y^13+293890/y^12+462775/y^11+623495/y^10+861990/y^9+1069250/y^8+1355410/y^7+1540980/y^6+1817697/y^5+1975330/y^4+2244032/y^3+2283890/y^2+2437365/y+2461175 y+2294675 y^2+2205647 y^3+1981990 y^4+1828475 y^5+1542180 y^6+1353867 y^7+1069250 y^8+856485 y^9+627200 y^10+464205 y^11+301350 y^12+184492 y^13+103880 y^14+51870 y^15+18270 y^16+5670 y^17+740 y^18+10 y^19)+q^(171/13) (3613325+847/y^19+3780/y^18+19600/y^17+53879/y^16+113745/y^15+217695/y^14+347713/y^13+548443/y^12+779755/y^11+1078985/y^10+1353867/y^9+1737690/y^8+2019738/y^7+2429812/y^6+2713830/y^5+3059224/y^4+3203935/y^3+3480358/y^2+3546147/y+3503101 y+3485850 y^2+3213721 y^3+3084662 y^4+2679415 y^5+2440711 y^6+2016562 y^7+1737690 y^8+1355410 y^9+1081850 y^10+765975 y^11+558481 y^12+349622 y^13+222362 y^14+107520 y^15+53879 y^16+20161 y^17+4860 y^18+452 y^19+10 y^20)+q^(184/13) (4783380+175/y^20+4431/y^19+15750/y^18+51870/y^17+113995/y^16+218600/y^15+368760/y^14+605122/y^13+854852/y^12+1206470/y^11+1542180/y^10+2016562/y^9+2400080/y^8+2923522/y^7+3299905/y^6+3783115/y^5+4026785/y^4+4528342/y^3+4533137/y^2+4835961/y+4869295 y+4550510 y^2+4483509 y^3+4047801 y^4+3771095 y^5+3317465 y^6+2909725 y^7+2400080 y^8+2019738 y^9+1540980 y^10+1217391 y^11+856282 y^12+583870 y^13+376320 y^14+224490 y^15+113995 y^16+49517 y^17+16585 y^18+3455 y^19+445 y^20)+q^(197/13) (6844052+175/y^21+2135/y^20+16114/y^19+48090/y^18+107520/y^17+238532/y^16+404002/y^15+671935/y^14+969715/y^13+1404845/y^12+1828475/y^11+2440711/y^10+2909725/y^9+3665120/y^8+4112430/y^7+4848452/y^6+5273674/y^5+5912277/y^4+6109075/y^3+6626445/y^2+6641079/y+6601989 y+6645850 y^2+6111080 y^3+5931859 y^4+5230205 y^5+4867249 y^6+4119960 y^7+3665120 y^8+2923522 y^9+2429812 y^10+1817697 y^11+1401715 y^12+983185 y^13+676872 y^14+389830 y^15+238532 y^16+113745 y^17+47820 y^18+13867 y^19+3217 y^20+40 y^21)+q^(210/13) (8577930+35/y^22+1785/y^21+10010/y^20+39235/y^19+103880/y^18+224490/y^17+404150/y^16+670755/y^15+1010475/y^14+1504700/y^13+1981990/y^12+2679415/y^11+3317465/y^10+4119960/y^9+4764060/y^8+5713505/y^7+6208055/y^6+7142765/y^5+7483665/y^4+8264760/y^3+8330350/y^2+8866760/y+8870895 y+8342005 y^2+8211365 y^3+7507655 y^4+7161840 y^5+6234170 y^6+5685075 y^7+4764060 y^8+4112430 y^9+3299905 y^10+2713830 y^11+1975330 y^12+1490335 y^13+1011500 y^14+682150 y^15+404150 y^16+218600 y^17+102925 y^18+40955 y^19+11550 y^20+975 y^21+70 y^22)+q^(223/13) (12111966+847/y^22+8015/y^21+33495/y^20+93800/y^19+222362/y^18+389830/y^17+712315/y^16+1102855/y^15+1642570/y^14+2205647/y^13+3084662/y^12+3771095/y^11+4867249/y^10+5685075/y^9+6869602/y^8+7618037/y^7+8915830/y^6+9429777/y^5+10474450/y^4+10837365/y^3+11587947/y^2+11532120/y+11512875 y+11596182 y^2+10879509 y^3+10481790 y^4+9401010 y^5+8912480 y^6+7608012 y^7+6869602 y^8+5713505 y^9+4848452 y^10+3783115 y^11+3059224 y^12+2244032 y^13+1633625 y^14+1081115 y^15+712315 y^16+404002 y^17+217695 y^18+92665 y^19+34347 y^20+6960 y^21+1225 y^22)+q^(236/13) (14550310+210/y^23+4641/y^22+25655/y^21+77420/y^20+184492/y^19+376320/y^18+682150/y^17+1065122/y^16+1639510/y^15+2294675/y^14+3213721/y^13+4047801/y^12+5230205/y^11+6234170/y^10+7608012/y^9+8665166/y^8+10120246/y^7+10897390/y^6+12320455/y^5+12893902/y^4+13970761/y^3+14159236/y^2+14870582/y+14930420 y+14155176 y^2+13966945 y^3+12878004 y^4+12320420 y^5+10882705 y^6+10128655 y^7+8665166 y^8+7618037 y^9+6208055 y^10+5273674 y^11+4026785 y^12+3203935 y^13+2283890 y^14+1670550 y^15+1065122 y^16+670755 y^17+368760 y^18+195140 y^19+75550 y^20+23635 y^21+5566 y^22+91 y^23)+q^(249/13) (19716960+105/y^24+2170/y^23+17899/y^22+60900/y^21+172480/y^20+349622/y^19+676872/y^18+1081115/y^17+1744802/y^16+2461175/y^15+3485850/y^14+4483509/y^13+5931859/y^12+7161840/y^11+8912480/y^10+10128655/y^9+12048289/y^8+13195144/y^7+15012361/y^6+15982050/y^5+17619917/y^4+17947524/y^3+19272669/y^2+19097912/y+19064669 y+19227179 y^2+17960360 y^3+17598635 y^4+16000445 y^5+15017829 y^6+13220596 y^7+12048289 y^8+10120246 y^9+8915830 y^10+7142765 y^11+5912277 y^12+4528342 y^13+3480358 y^14+2437365 y^15+1744802 y^16+1102855 y^17+671935 y^18+347713 y^19+167560 y^20+63060 y^21+18962 y^22+1792 y^23+105 y^24),
q^(11/13) (35+21/y^2+7 y+10 y^2+5 y^3)+q^(24/13) (735+35/y^5+175/y^4+105/y^3+567/y^2+175/y+255 y+445 y^2+240 y^3+71 y^4+70 y^5)+q^(37/13) (4620+175/y^7+350/y^6+847/y^5+1785/y^4+1715/y^3+3885/y^2+2590/y+3007 y+3245 y^2+2375 y^3+1287 y^4+1225 y^5+140 y^6+210 y^7)+q^(50/13) (14460+210/y^9+245/y^8+1785/y^7+2520/y^6+4781/y^5+7875/y^4+8960/y^3+12775/y^2+12180/y+12415 y+12040 y^2+10125 y^3+6645 y^4+5586 y^5+2100 y^6+1995 y^7+245 y^8+175 y^9)+q^(63/13) (40665+70/y^11+140/y^10+1995/y^9+2842/y^8+7770/y^7+11970/y^6+18249/y^5+25305/y^4+29400/y^3+36659/y^2+38010/y+38325 y+36377 y^2+29250 y^3+24665 y^4+19367 y^5+11235 y^6+8092 y^7+2842 y^8+1785 y^9+350 y^10+35 y^11)+q^(76/13) (88510+5/y^13+71/y^12+1225/y^11+2100/y^10+8092/y^9+12516/y^8+24675/y^7+34475/y^6+47075/y^5+58870/y^4+75600/y^3+79065/y^2+91630/y+90235 y+80100 y^2+75945 y^3+59602 y^4+46965 y^5+33460 y^6+25200 y^7+12516 y^8+7770 y^9+2520 y^10+847 y^11+175 y^12)+q^(89/13) (188240+10/y^14+240/y^13+1287/y^12+5586/y^11+11235/y^10+25200/y^9+40684/y^8+57575/y^7+85736/y^6+110390/y^5+136535/y^4+155155/y^3+173712/y^2+186166/y+187753 y+176912 y^2+151270 y^3+137985 y^4+108495 y^5+87220 y^6+57617 y^7+40684 y^8+24675 y^9+11970 y^10+4781 y^11+1785 y^12+105 y^13+21 y^14)+q^(102/13) (326960+7/y^15+445/y^14+2375/y^13+6645/y^12+19367/y^11+33460/y^10+57617/y^9+90160/y^8+131530/y^7+166572/y^6+213927/y^5+245525/y^4+299565/y^3+307510/y^2+347612/y+340712 y+308450 y^2+295300 y^3+253195 y^4+208414 y^5+170800 y^6+129255 y^7+90160 y^8+57575 y^9+34475 y^10+18249 y^11+7875 y^12+1715 y^13+567 y^14)+q^(115/13) (609520+35/y^16+255/y^15+3245/y^14+10125/y^13+24665/y^12+46965/y^11+87220/y^10+129255/y^9+195790/y^8+243565/y^7+336105/y^6+393022/y^5+465290/y^4+515900/y^3+563220/y^2+586385/y+586385 y+569170 y^2+507805 y^3+470720 y^4+390310 y^5+337865 y^6+241640 y^7+195790 y^8+131530 y^9+85736 y^10+47075 y^11+25305 y^12+8960 y^13+3885 y^14+175 y^15+35 y^16)+q^(128/13) (925120+735/y^16+3007/y^15+12040/y^14+29250/y^13+59602/y^12+108495/y^11+170800/y^10+241640/y^9+341572/y^8+449120/y^7+538860/y^6+656110/y^5+736855/y^4+845327/y^3+872417/y^2+945095/y+944545 y+881515 y^2+845830 y^3+734275 y^4+649252 y^5+540845 y^6+452025 y^7+341572 y^8+243565 y^9+166572 y^10+110390 y^11+58870 y^12+29400 y^13+12775 y^14+2590 y^15+735 y^16+7 y^17)+q^(141/13) (1529610+21/y^18+175/y^17+4620/y^16+12415/y^15+36377/y^14+75945/y^13+137985/y^12+208414/y^11+337865/y^10+452025/y^9+617442/y^8+740775/y^7+930734/y^6+1071420/y^5+1235997/y^4+1313606/y^3+1463812/y^2+1470837/y+1473582 y+1451213 y^2+1310545 y^3+1245531 y^4+1075445 y^5+937570 y^6+731598 y^7+617442 y^8+449120 y^9+336105 y^10+213927 y^11+136535 y^12+75600 y^13+36659 y^14+12180 y^15+4620 y^16+255 y^17+10 y^18)+q^(154/13) (2151090+567/y^18+2590/y^17+14460/y^16+38325/y^15+80100/y^14+151270/y^13+253195/y^12+390310/y^11+540845/y^10+731598/y^9+925365/y^8+1187480/y^7+1369620/y^6+1604855/y^5+1752275/y^4+1976079/y^3+2037670/y^2+2156050/y+2154741 y+2028127 y^2+1995900 y^3+1745825 y^4+1600100 y^5+1365105 y^6+1187592 y^7+925365 y^8+740775 y^9+538860 y^10+393022 y^11+245525 y^12+155155 y^13+79065 y^14+38010 y^15+14460 y^16+3007 y^17+445 y^18+5 y^19)+q^(167/13) (3271337+105/y^19+3885/y^18+12180/y^17+40665/y^16+90235/y^15+176912/y^14+295300/y^13+470720/y^12+649252/y^11+937570/y^10+1187592/y^9+1525300/y^8+1778735/y^7+2156357/y^6+2402827/y^5+2751147/y^4+2848755/y^3+3139110/y^2+3116230/y+3143164 y+3144190 y^2+2847620 y^3+2725389 y^4+2410867 y^5+2149110 y^6+1793750 y^7+1525300 y^8+1187480 y^9+930734 y^10+656110 y^11+465290 y^12+299565 y^13+173712 y^14+91630 y^15+40665 y^16+12415 y^17+3245 y^18+240 y^19)+q^(180/13) (4330926+175/y^20+1715/y^19+12775/y^18+38010/y^17+88510/y^16+187753/y^15+308450/y^14+507805/y^13+734275/y^12+1075445/y^11+1365105/y^10+1793750/y^9+2137100/y^8+2666370/y^7+2931635/y^6+3421110/y^5+3671010/y^4+4060175/y^3+4170000/y^2+4421065/y+4382665 y+4149665 y^2+4069430 y^3+3673150 y^4+3449277 y^5+2933300 y^6+2655565 y^7+2137100 y^8+1778735 y^9+1369620 y^10+1071420 y^11+736855 y^12+515900 y^13+307510 y^14+186166 y^15+88510 y^16+38325 y^17+12040 y^18+2375 y^19+71 y^20)+q^(193/13) (6321424+35/y^21+1785/y^20+8960/y^19+36659/y^18+91630/y^17+188240/y^16+340712/y^15+569170/y^14+845830/y^13+1245531/y^12+1600100/y^11+2149110/y^10+2655565/y^9+3248882/y^8+3711260/y^7+4426835/y^6+4769702/y^5+5366760/y^4+5571062/y^3+6038392/y^2+5979480/y+6001480 y+6027157 y^2+5596360 y^3+5345000 y^4+4788460 y^5+4395455 y^6+3711362 y^7+3248882 y^8+2666370 y^9+2156357 y^10+1604855 y^11+1235997 y^12+845327 y^13+563220 y^14+347612 y^15+188240 y^16+90235 y^17+36377 y^18+10125 y^19+1287 y^20+70 y^21)+q^(206/13) (7868580+847/y^21+7875/y^20+29400/y^19+79065/y^18+186166/y^17+326960/y^16+586385/y^15+881515/y^14+1310545/y^13+1745825/y^12+2410867/y^11+2933300/y^10+3711362/y^9+4287430/y^8+5183836/y^7+5646907/y^6+6486690/y^5+6852090/y^4+7491757/y^3+7636185/y^2+8052926/y+8107809 y+7645751 y^2+7519186 y^3+6808810 y^4+6471980 y^5+5634855 y^6+5219946 y^7+4287430 y^8+3711260 y^9+2931635 y^10+2402827 y^11+1752275 y^12+1313606 y^13+872417 y^14+586385 y^15+326960 y^16+187753 y^17+80100 y^18+29250 y^19+6645 y^20+1225 y^21)+q^(219/13) (11083710+350/y^22+4781/y^21+25305/y^20+75600/y^19+173712/y^18+347612/y^17+609520/y^16+944545/y^15+1451213/y^14+1995900/y^13+2725389/y^12+3449277/y^11+4395455/y^10+5219946/y^9+6284922/y^8+7025977/y^7+8097957/y^6+8718780/y^5+9702133/y^4+9974930/y^3+10786386/y^2+10730080/y+10681245 y+10745739 y^2+9945187 y^3+9738989 y^4+8751455 y^5+8119615 y^6+7014154 y^7+6284922 y^8+5183836 y^9+4426835 y^10+3421110 y^11+2751147 y^12+1976079 y^13+1463812 y^14+945095 y^15+609520 y^16+340712 y^17+176912 y^18+75945 y^19+24665 y^20+5586 y^21+140 y^22)+q^(232/13) (13575842+175/y^23+2520/y^22+18249/y^21+58870/y^20+155155/y^19+307510/y^18+586385/y^17+925120/y^16+1473582/y^15+2028127/y^14+2847620/y^13+3673150/y^12+4788460/y^11+5634855/y^10+7014154/y^9+7870380/y^8+9284940/y^7+10131275/y^6+11335310/y^5+11851042/y^4+13019905/y^3+13010410/y^2+13790884/y+13767625 y+13014735 y^2+13034685 y^3+11863162 y^4+11342542 y^5+10096665 y^6+9287570 y^7+7870380 y^8+7025977 y^9+5646907 y^10+4769702 y^11+3671010 y^12+2848755 y^13+2037670 y^14+1470837 y^15+925120 y^16+586385 y^17+308450 y^18+151270 y^19+59602 y^20+19367 y^21+2100 y^22+210 y^23)+q^(245/13) (18268022+1785/y^23+11970/y^22+47075/y^21+136535/y^20+299565/y^19+563220/y^18+945095/y^17+1529610/y^16+2154741/y^15+3144190/y^14+4069430/y^13+5345000/y^12+6471980/y^11+8119615/y^10+9287570/y^9+11084430/y^8+12142865/y^7+13861750/y^6+14730366/y^5+16297820/y^4+16568290/y^3+17766495/y^2+17643575/y+17708585 y+17843285 y^2+16574650 y^3+16239500 y^4+14693910 y^5+13876745 y^6+12149290 y^7+11084430 y^8+9284940 y^9+8097957 y^10+6486690 y^11+5366760 y^12+4060175 y^13+3139110 y^14+2156050 y^15+1529610 y^16+944545 y^17+569170 y^18+295300 y^19+137985 y^20+46965 y^21+11235 y^22+1995 y^23)+q^(258/13) (21679560+245/y^24+7770/y^23+34475/y^22+110390/y^21+245525/y^20+515900/y^19+872417/y^18+1470837/y^17+2151090/y^16+3143164/y^15+4149665/y^14+5596360/y^13+6808810/y^12+8751455/y^11+10096665/y^10+12149290/y^9+13535450/y^8+15753689/y^7+16721810/y^6+18858819/y^5+19397000/y^4+21128517/y^3+21238690/y^2+22467280/y+22401020 y+21212539 y^2+21080399 y^3+19488140 y^4+18828106 y^5+16774670 y^6+15693609 y^7+13535450 y^8+12142865 y^9+10131275 y^10+8718780 y^11+6852090 y^12+5571062 y^13+4170000 y^14+3116230 y^15+2151090 y^16+1473582 y^17+881515 y^18+507805 y^19+253195 y^20+108495 y^21+33460 y^22+8092 y^23+245 y^24),
q^(6/13) (7/y+5 y+y^2)+q^(19/13) (45+21/y^4+105/y^3+35/y^2+245/y+240 y+62 y^2+70 y^3+35 y^4)+q^(32/13) (1180+175/y^6+350/y^5+567/y^4+1365/y^3+945/y^2+2562/y+2340 y+1150 y^2+1230 y^3+735 y^4+217 y^5+210 y^6)+q^(45/13) (7830+350/y^8+385/y^7+1785/y^6+2450/y^5+4235/y^4+6685/y^3+6615/y^2+9215/y+9460 y+7095 y^2+5805 y^3+4725 y^4+2240 y^5+1995 y^6+280 y^7+350 y^8)+q^(58/13) (25550+210/y^10+280/y^9+2345/y^8+3192/y^7+7840/y^6+11550/y^5+15050/y^4+20440/y^3+22330/y^2+27675/y+25890 y+22327 y^2+21135 y^3+15610 y^4+10647 y^5+8120 y^6+3150 y^7+2345 y^8+385 y^9+175 y^10)+q^(71/13) (70180+35/y^12+217/y^11+1995/y^10+3150/y^9+10206/y^8+14616/y^7+25095/y^6+33425/y^5+45269/y^4+54530/y^3+63210/y^2+63690/y+67930 y+63225 y^2+52251 y^3+45055 y^4+33985 y^5+25662 y^6+14280 y^7+10206 y^8+3192 y^9+1785 y^10+350 y^11+21 y^12)+q^(84/13) (143695+1/y^14+70/y^13+735/y^12+2240/y^11+8120/y^10+14280/y^9+27552/y^8+42714/y^7+58485/y^6+81655/y^5+98035/y^4+113295/y^3+131360/y^2+141323/y+135030 y+130800 y^2+118647 y^3+97745 y^4+80290 y^5+58436 y^6+42525 y^7+27552 y^8+14616 y^9+7840 y^10+2450 y^11+567 y^12+105 y^13)+q^(97/13) (290102+5/y^15+62/y^14+1230/y^13+4725/y^12+10647/y^11+25662/y^10+42525/y^9+68075/y^8+99295/y^7+135275/y^6+165032/y^5+208362/y^4+233940/y^3+266695/y^2+259327/y+268735 y+264255 y^2+229455 y^3+206070 y^4+171045 y^5+132909 y^6+99400 y^7+68075 y^8+42714 y^9+25095 y^10+11550 y^11+4235 y^12+1365 y^13+35 y^14+7 y^15)+q^(110/13) (471830+240/y^15+1150/y^14+5805/y^13+15610/y^12+33985/y^11+58436/y^10+99400/y^9+135765/y^8+198870/y^7+243285/y^6+319396/y^5+358820/y^4+405755/y^3+442745/y^2+475985/y+466820 y+441605 y^2+418845 y^3+353080 y^4+315028 y^5+242445 y^6+202685 y^7+135765 y^8+99295 y^9+58485 y^10+33425 y^11+15050 y^12+6685 y^13+945 y^14+245 y^15)+q^(123/13) (832762+7/y^17+45/y^16+2340/y^15+7095/y^14+21135/y^13+45055/y^12+80290/y^11+132909/y^10+202685/y^9+280644/y^8+373142/y^7+464345/y^6+540904/y^5+648410/y^4+703220/y^3+788672/y^2+779255/y+795955 y+782971 y^2+689624 y^3+650690 y^4+553402 y^5+464730 y^6+368445 y^7+280644 y^8+198870 y^9+135275 y^10+81655 y^11+45269 y^12+20440 y^13+6615 y^14+2562 y^15+45 y^16+5 y^17)+q^(136/13) (1224585+245/y^17+1180/y^16+9460/y^15+22327/y^14+52251/y^13+97745/y^12+171045/y^11+242445/y^10+368445/y^9+463330/y^8+617932/y^7+732795/y^6+891870/y^5+977662/y^4+1109291/y^3+1150951/y^2+1254192/y+1229975 y+1153555 y^2+1132100 y^3+976800 y^4+880555 y^5+727307 y^6+622160 y^7+463330 y^8+373142 y^9+243285 y^10+165032 y^11+98035 y^12+54530 y^13+22330 y^14+9215 y^15+1180 y^16+240 y^17+y^18)+q^(149/13) (1944510+35/y^18+2562/y^17+7830/y^16+25890/y^15+63225/y^14+118647/y^13+206070/y^12+315028/y^11+464730/y^10+622160/y^9+820652/y^8+996240/y^7+1225070/y^6+1374940/y^5+1608222/y^4+1707467/y^3+1852769/y^2+1865451/y+1899741 y+1866699 y^2+1680482 y^3+1599970 y^4+1384975 y^5+1223817 y^6+999355 y^7+820652 y^8+617932 y^9+464345 y^10+319396 y^11+208362 y^12+113295 y^13+63210 y^14+27675 y^15+7830 y^16+2340 y^17+62 y^18)+q^(162/13) (2669390+105/y^19+945/y^18+9215/y^17+25550/y^16+67930/y^15+130800/y^14+229455/y^13+353080/y^12+553402/y^11+727307/y^10+999355/y^9+1224615/y^8+1535520/y^7+1754200/y^6+2080862/y^5+2226980/y^4+2492520/y^3+2571975/y^2+2785354/y+2732022 y+2559590 y^2+2506355 y^3+2244720 y^4+2070047 y^5+1765190 y^6+1533490 y^7+1224615 y^8+996240 y^9+732795 y^10+540904 y^11+358820 y^12+233940 y^13+131360 y^14+63690 y^15+25550 y^16+9460 y^17+1150 y^18+70 y^19)+q^(175/13) (4027163+21/y^20+1365/y^19+6615/y^18+27675/y^17+70180/y^16+135030/y^15+264255/y^14+418845/y^13+650690/y^12+880555/y^11+1223817/y^10+1533490/y^9+1958880/y^8+2264570/y^7+2746800/y^6+2970527/y^5+3386705/y^4+3602820/y^3+3841045/y^2+3850995/y+3892505 y+3845040 y^2+3575345 y^3+3394545 y^4+2980451 y^5+2742005 y^6+2252915 y^7+1958880 y^8+1535520 y^9+1225070 y^10+891870 y^11+648410 y^12+405755 y^13+266695 y^14+141323 y^15+70180 y^16+25890 y^17+7095 y^18+1230 y^19+35 y^20)+q^(188/13) (5212867+567/y^20+6685/y^19+22330/y^18+63690/y^17+143695/y^16+268735/y^15+441605/y^14+689624/y^13+976800/y^12+1384975/y^11+1765190/y^10+2252915/y^9+2694902/y^8+3246257/y^7+3635345/y^6+4235280/y^5+4484550/y^4+4916482/y^3+5008392/y^2+5379860/y+5371205 y+5031930 y^2+4945142 y^3+4474650 y^4+4192789 y^5+3635630 y^6+3263505 y^7+2694902 y^8+2264570 y^9+1754200 y^10+1374940 y^11+977662 y^12+703220 y^13+442745 y^14+259327 y^15+143695 y^16+67930 y^17+22327 y^18+5805 y^19+735 y^20)+q^(201/13) (7532920+350/y^21+4235/y^20+20440/y^19+63210/y^18+141323/y^17+290102/y^16+466820/y^15+782971/y^14+1132100/y^13+1599970/y^12+2070047/y^11+2742005/y^10+3263505/y^9+4083352/y^8+4590320/y^7+5370757/y^6+5776785/y^5+6510637/y^4+6757220/y^3+7303092/y^2+7295274/y+7287164 y+7287379 y^2+6700177 y^3+6543867 y^4+5799830 y^5+5400957 y^6+4566940 y^7+4083352 y^8+3246257 y^9+2746800 y^10+2080862 y^11+1608222 y^12+1109291 y^13+788672 y^14+475985 y^15+290102 y^16+135030 y^17+63225 y^18+21135 y^19+4725 y^20+217 y^21)+q^(214/13) (9386350+175/y^22+2450/y^21+15050/y^20+54530/y^19+131360/y^18+259327/y^17+471830/y^16+795955/y^15+1153555/y^14+1680482/y^13+2244720/y^12+2980451/y^11+3635630/y^10+4566940/y^9+5229175/y^8+6195672/y^7+6860105/y^6+7753865/y^5+8118080/y^4+9002985/y^3+9025420/y^2+9589050/y+9543205 y+9039257 y^2+9038610 y^3+8121760 y^4+7733630 y^5+6847360 y^6+6197205 y^7+5229175 y^8+4590320 y^9+3635345 y^10+2970527 y^11+2226980 y^12+1707467 y^13+1150951 y^14+779255 y^15+471830 y^16+268735 y^17+130800 y^18+52251 y^19+15610 y^20+2240 y^21+210 y^22)+q^(227/13) (12986887+1785/y^22+11550/y^21+45269/y^20+113295/y^19+266695/y^18+475985/y^17+832762/y^16+1229975/y^15+1866699/y^14+2506355/y^13+3394545/y^12+4192789/y^11+5400957/y^10+6197205/y^9+7531650/y^8+8330105/y^7+9618252/y^6+10300017/y^5+11458736/y^4+11707015/y^3+12584170/y^2+12495535/y+12568912 y+12610945 y^2+11690815 y^3+11412422 y^4+10310559 y^5+9619032 y^6+8347290 y^7+7531650 y^8+6195672 y^9+5370757 y^10+4235280 y^11+3386705 y^12+2492520 y^13+1852769 y^14+1254192 y^15+832762 y^16+466820 y^17+264255 y^18+118647 y^19+45055 y^20+10647 y^21+1995 y^22)+q^(240/13) (15779511+385/y^23+7840/y^22+33425/y^21+98035/y^20+233940/y^19+442745/y^18+779255/y^17+1224585/y^16+1899741/y^15+2559590/y^14+3575345/y^13+4474650/y^12+5799830/y^11+6847360/y^10+8347290/y^9+9455390/y^8+11055870/y^7+11841760/y^6+13403110/y^5+13949700/y^4+15104190/y^3+15354625/y^2+16163785/y+16123360 y+15307285 y^2+15115240 y^3+14002130 y^4+13392685 y^5+11861350 y^6+11025105 y^7+9455390 y^8+8330105 y^9+6860105 y^10+5776785 y^11+4484550 y^12+3602820 y^13+2571975 y^14+1865451 y^15+1224585 y^16+795955 y^17+441605 y^18+229455 y^19+97745 y^20+33985 y^21+8120 y^22+280 y^23)+q^(253/13) (21315544+350/y^24+3192/y^23+25095/y^22+81655/y^21+208362/y^20+405755/y^19+788672/y^18+1254192/y^17+1944510/y^16+2732022/y^15+3845040/y^14+4945142/y^13+6543867/y^12+7733630/y^11+9619032/y^10+11025105/y^9+12970272/y^8+14189770/y^7+16301845/y^6+17034017/y^5+18788535/y^4+19349386/y^3+20559897/y^2+20314340/y+20332155 y+20541375 y^2+19358352 y^3+18791825 y^4+17058805 y^5+16247450 y^6+14196315 y^7+12970272 y^8+11055870 y^9+9618252 y^10+7753865 y^11+6510637 y^12+4916482 y^13+3841045 y^14+2785354 y^15+1944510 y^16+1229975 y^17+782971 y^18+418845 y^19+206070 y^20+80290 y^21+25662 y^22+3150 y^23+350 y^24)},
{1+(84+49/y^2+49 y^2) q+(2184+441/y^4+1470/y^2+1470 y^2+441 y^4) q^2+(18340+1225/y^6+6174/y^4+14553/y^2+14553 y^2+6174 y^4+1225 y^6) q^3+(75264+1225/y^8+10290/y^6+34839/y^4+61250/y^2+61250 y^2+34839 y^4+10290 y^6+1225 y^8) q^4+(223188+441/y^10+10290/y^8+52479/y^6+123480/y^4+200214/y^2+200214 y^2+123480 y^4+52479 y^6+10290 y^8+441 y^10) q^5+(584640+49/y^12+6174/y^10+52479/y^8+169834/y^6+351183/y^4+498330/y^2+498330 y^2+351183 y^4+169834 y^6+52479 y^8+6174 y^10+49 y^12) q^6+(1209600+1/y^14+1470/y^12+34839/y^10+169834/y^8+451437/y^6+789096/y^4+1129597/y^2+1129597 y^2+789096 y^4+451437 y^6+169834 y^8+34839 y^10+1470 y^12+y^14) q^7+(2431464+84/y^14+14553/y^12+123480/y^10+451437/y^8+979608/y^6+1684179/y^4+2158548/y^2+2158548 y^2+1684179 y^4+979608 y^6+451437 y^8+123480 y^10+14553 y^12+84 y^14) q^8+(4265212+2184/y^14+61250/y^12+351183/y^10+979608/y^8+2040066/y^6+3068478/y^4+4043382/y^2+4043382 y^2+3068478 y^4+2040066 y^6+979608 y^8+351183 y^10+61250 y^12+2184 y^14) q^9+(7426944+49/y^16+18340/y^14+200214/y^12+789096/y^10+2040066/y^8+3624138/y^6+5550916/y^4+6725348/y^2+6725348 y^2+5550916 y^4+3624138 y^6+2040066 y^8+789096 y^10+200214 y^12+18340 y^14+49 y^16) q^10+(11617368+1470/y^16+75264/y^14+498330/y^12+1684179/y^10+3624138/y^8+6427722/y^6+8876154/y^4+11226243/y^2+11226243 y^2+8876154 y^4+6427722 y^6+3624138 y^8+1684179 y^10+498330 y^12+75264 y^14+1470 y^16) q^11+(18566296+14553/y^16+223188/y^14+1129597/y^12+3068478/y^10+6427722/y^8+10198860/y^6+14488173/y^4+16870014/y^2+16870014 y^2+14488173 y^4+10198860 y^6+6427722 y^8+3068478 y^10+1129597 y^12+223188 y^14+14553 y^16) q^12+(26714604+441/y^18+61250/y^16+584640/y^14+2158548/y^12+5550916/y^10+10198860/y^8+16375506/y^6+21463568/y^4+26207013/y^2+26207013 y^2+21463568 y^4+16375506 y^6+10198860 y^8+5550916 y^10+2158548 y^12+584640 y^14+61250 y^16+441 y^18) q^13+(39916800+6174/y^18+200214/y^16+1209600/y^14+4043382/y^12+8876154/y^10+16375506/y^8+23934540/y^6+32419674/y^4+36759996/y^2+36759996 y^2+32419674 y^4+23934540 y^6+16375506 y^8+8876154 y^10+4043382 y^12+1209600 y^14+200214 y^16+6174 y^18) q^14+(54918864+34839/y^18+498330/y^16+2431464/y^14+6725348/y^12+14488173/y^10+23934540/y^8+36216047/y^6+45002286/y^4+53793915/y^2+53793915 y^2+45002286 y^4+36216047 y^6+23934540 y^8+14488173 y^10+6725348 y^12+2431464 y^14+498330 y^16+34839 y^18) q^15+(77983920+1225/y^20+123480/y^18+1129597/y^16+4265212/y^14+11226243/y^12+21463568/y^10+36216047/y^8+49667772/y^6+65261630/y^4+72532936/y^2+72532936 y^2+65261630 y^4+49667772 y^6+36216047 y^8+21463568 y^10+11226243 y^12+4265212 y^14+1129597 y^16+123480 y^18+1225 y^20) q^16+(102240768+10290/y^20+351183/y^18+2158548/y^16+7426944/y^14+16870014/y^12+32419674/y^10+49667772/y^8+71166228/y^6+86178456/y^4+101068527/y^2+101068527 y^2+86178456 y^4+71166228 y^6+49667772 y^8+32419674 y^10+16870014 y^12+7426944 y^14+2158548 y^16+351183 y^18+10290 y^20) q^17+(140837256+52479/y^20+789096/y^18+4043382/y^16+11617368/y^14+26207013/y^12+45002286/y^10+71166228/y^8+94273354/y^6+119413245/y^4+130799130/y^2+130799130 y^2+119413245 y^4+94273354 y^6+71166228 y^8+45002286 y^10+26207013 y^12+11617368 y^14+4043382 y^16+789096 y^18+52479 y^20) q^18+(178284876+1225/y^22+169834/y^20+1684179/y^18+6725348/y^16+18566296/y^14+36759996/y^12+65261630/y^10+94273354/y^8+129621366/y^6+153670174/y^4+177883328/y^2+177883328 y^2+153670174 y^4+129621366 y^6+94273354 y^8+65261630 y^10+36759996 y^12+18566296 y^14+6725348 y^16+1684179 y^18+169834 y^20+1225 y^22) q^19+(237905976+10290/y^22+451437/y^20+3068478/y^18+11226243/y^16+26714604/y^14+53793915/y^12+86178456/y^10+129621366/y^8+165310908/y^6+205732380/y^4+222262236/y^2+222262236 y^2+205732380 y^4+165310908 y^6+129621366 y^8+86178456 y^10+53793915 y^12+26714604 y^14+11226243 y^16+3068478 y^18+451437 y^20+10290 y^22) q^20,
(7/y+7 y) q^(13/28)+(147/y^3+399/y+399 y+147 y^3) q^(41/28)+(735/y^5+3234/y^3+6132/y+6132 y+3234 y^3+735 y^5) q^(69/28)+(1225/y^7+8232/y^5+22932/y^3+35679/y+35679 y+22932 y^3+8232 y^5+1225 y^7) q^(97/28)+(735/y^9+10290/y^7+41895/y^5+87759/y^3+121674/y+121674 y+87759 y^3+41895 y^5+10290 y^7+735 y^9) q^(125/28)+(147/y^11+8232/y^9+52479/y^7+148911/y^5+267638/y^3+349965/y+349965 y+267638 y^3+148911 y^5+52479 y^7+8232 y^9+147 y^11) q^(153/28)+(7/y^13+3234/y^11+41895/y^9+169834/y^7+387688/y^5+631365/y^3+797097/y+797097 y+631365 y^3+387688 y^5+169834 y^7+41895 y^9+3234 y^11+7 y^13) q^(181/28)+(399/y^13+22932/y^11+148911/y^9+451437/y^7+909048/y^5+1381800/y^3+1680063/y+1680063 y+1381800 y^3+909048 y^5+451437 y^7+148911 y^9+22932 y^11+399 y^13) q^(209/28)+(7/y^15+6132/y^13+87759/y^11+387688/y^9+979608/y^7+1791636/y^5+2584603/y^3+3057999/y+3057999 y+2584603 y^3+1791636 y^5+979608 y^7+387688 y^9+87759 y^11+6132 y^13+7 y^15) q^(237/28)+(399/y^15+35679/y^13+267638/y^11+909048/y^9+2040066/y^7+3455676/y^5+4748688/y^3+5554892/y+5554892 y+4748688 y^3+3455676 y^5+2040066 y^7+909048 y^9+267638 y^11+35679 y^13+399 y^15) q^(265/28)+(6132/y^15+121674/y^13+631365/y^11+1791636/y^9+3624138/y^7+5785626/y^5+7732494/y^3+8887578/y+8887578 y+7732494 y^3+5785626 y^5+3624138 y^7+1791636 y^9+631365 y^11+121674 y^13+6132 y^15) q^(293/28)+(147/y^17+35679/y^15+349965/y^13+1381800/y^11+3455676/y^9+6427722/y^7+9799608/y^5+12810168/y^3+14501949/y+14501949 y+12810168 y^3+9799608 y^5+6427722 y^7+3455676 y^9+1381800 y^11+349965 y^13+35679 y^15+147 y^17) q^(321/28)+(3234/y^17+121674/y^15+797097/y^13+2584603/y^11+5785626/y^9+10198860/y^7+14995127/y^5+19008717/y^3+21433006/y+21433006 y+19008717 y^3+14995127 y^5+10198860 y^7+5785626 y^9+2584603 y^11+797097 y^13+121674 y^15+3234 y^17) q^(349/28)+(22932/y^17+349965/y^15+1680063/y^13+4748688/y^11+9799608/y^9+16375506/y^7+23337426/y^5+29139516/y^3+32414046/y+32414046 y+29139516 y^3+23337426 y^5+16375506 y^7+9799608 y^9+4748688 y^11+1680063 y^13+349965 y^15+22932 y^17) q^(377/28)+(735/y^19+87759/y^17+797097/y^15+3057999/y^13+7732494/y^11+14995127/y^9+23934540/y^7+33165258/y^5+40919067/y^3+45023559/y+45023559 y+40919067 y^3+33165258 y^5+23934540 y^7+14995127 y^9+7732494 y^11+3057999 y^13+797097 y^15+87759 y^17+735 y^19) q^(405/28)+(8232/y^19+267638/y^17+1680063/y^15+5554892/y^13+12810168/y^11+23337426/y^9+36216047/y^7+48988044/y^5+59119872/y^3+65234582/y+65234582 y+59119872 y^3+48988044 y^5+36216047 y^7+23337426 y^9+12810168 y^11+5554892 y^13+1680063 y^15+267638 y^17+8232 y^19) q^(433/28)+(41895/y^19+631365/y^17+3057999/y^15+8887578/y^13+19008717/y^11+33165258/y^9+49667772/y^7+65909949/y^5+78922389/y^3+86209872/y+86209872 y+78922389 y^3+65909949 y^5+49667772 y^7+33165258 y^9+19008717 y^11+8887578 y^13+3057999 y^15+631365 y^17+41895 y^19) q^(461/28)+(1225/y^21+148911/y^19+1381800/y^17+5554892/y^15+14501949/y^13+29139516/y^11+48988044/y^9+71166228/y^7+92862546/y^5+110534004/y^3+119433195/y+119433195 y+110534004 y^3+92862546 y^5+71166228 y^7+48988044 y^9+29139516 y^11+14501949 y^13+5554892 y^15+1381800 y^17+148911 y^19+1225 y^21) q^(489/28)+(10290/y^21+387688/y^19+2584603/y^17+8887578/y^15+21433006/y^13+40919067/y^11+65909949/y^9+94273354/y^7+121091985/y^5+141529836/y^3+153660682/y+153660682 y+141529836 y^3+121091985 y^5+94273354 y^7+65909949 y^9+40919067 y^11+21433006 y^13+8887578 y^15+2584603 y^17+387688 y^19+10290 y^21) q^(517/28)+(52479/y^21+909048/y^19+4748688/y^17+14501949/y^15+32414046/y^13+59119872/y^11+92862546/y^9+129621366/y^7+164083752/y^5+190858920/y^3+205727340/y+205727340 y+190858920 y^3+164083752 y^5+129621366 y^7+92862546 y^9+59119872 y^11+32414046 y^13+14501949 y^15+4748688 y^17+909048 y^19+52479 y^21) q^(545/28),
(49+21/y^2+21 y^2) q^(6/7)+(1470+245/y^4+1029/y^2+1029 y^2+245 y^4) q^(13/7)+(14553+735/y^6+4704/y^4+10899/y^2+10899 y^2+4704 y^4+735 y^6) q^(20/7)+(61250+735/y^8+8232/y^6+27342/y^4+52185/y^2+52185 y^2+27342 y^4+8232 y^6+735 y^8) q^(27/7)+(200214+245/y^10+8232/y^8+41895/y^6+108192/y^4+167846/y^2+167846 y^2+108192 y^4+41895 y^6+8232 y^8+245 y^10) q^(34/7)+(498330+21/y^12+4704/y^10+41895/y^8+148911/y^6+297087/y^4+453957/y^2+453957 y^2+297087 y^4+148911 y^6+41895 y^8+4704 y^10+21 y^12) q^(41/7)+(1129597+1029/y^12+27342/y^10+148911/y^8+387688/y^6+728238/y^4+982422/y^2+982422 y^2+728238 y^4+387688 y^6+148911 y^8+27342 y^10+1029 y^12) q^(48/7)+(2158548+49/y^14+10899/y^12+108192/y^10+387688/y^8+909048/y^6+1485729/y^4+2038134/y^2+2038134 y^2+1485729 y^4+909048 y^6+387688 y^8+108192 y^10+10899 y^12+49 y^14) q^(55/7)+(4043382+1470/y^14+52185/y^12+297087/y^10+909048/y^8+1791636/y^6+2898840/y^4+3614163/y^2+3614163 y^2+2898840 y^4+1791636 y^6+909048 y^8+297087 y^10+52185 y^12+1470 y^14) q^(62/7)+(6725348+21/y^16+14553/y^14+167846/y^12+728238/y^10+1791636/y^8+3455676/y^6+4973451/y^4+6428898/y^2+6428898 y^2+4973451 y^4+3455676 y^6+1791636 y^8+728238 y^10+167846 y^12+14553 y^14+21 y^16) q^(69/7)+(11226243+1029/y^16+61250/y^14+453957/y^12+1485729/y^10+3455676/y^8+5785626/y^6+8590533/y^4+10216297/y^2+10216297 y^2+8590533 y^4+5785626 y^6+3455676 y^8+1485729 y^10+453957 y^12+61250 y^14+1029 y^16) q^(76/7)+(16870014+10899/y^16+200214/y^14+982422/y^12+2898840/y^10+5785626/y^8+9799608/y^6+13176198/y^4+16380798/y^2+16380798 y^2+13176198 y^4+9799608 y^6+5785626 y^8+2898840 y^10+982422 y^12+200214 y^14+10899 y^16) q^(83/7)+(26207013+245/y^18+52185/y^16+498330/y^14+2038134/y^12+4973451/y^10+9799608/y^8+14995127/y^6+20792268/y^4+23928828/y^2+23928828 y^2+20792268 y^4+14995127 y^6+9799608 y^8+4973451 y^10+2038134 y^12+498330 y^14+52185 y^16+245 y^18) q^(90/7)+(36759996+4704/y^18+167846/y^16+1129597/y^14+3614163/y^12+8590533/y^10+14995127/y^8+23337426/y^6+29923810/y^4+36179983/y^2+36179983 y^2+29923810 y^4+23337426 y^6+14995127 y^8+8590533 y^10+3614163 y^12+1129597 y^14+167846 y^16+4704 y^18) q^(97/7)+(53793915+27342/y^18+453957/y^16+2158548/y^14+6428898/y^12+13176198/y^10+23337426/y^8+33165258/y^6+44239650/y^4+49664706/y^2+49664706 y^2+44239650 y^4+33165258 y^6+23337426 y^8+13176198 y^10+6428898 y^12+2158548 y^14+453957 y^16+27342 y^18) q^(104/7)+(72532936+735/y^20+108192/y^18+982422/y^16+4043382/y^14+10216297/y^12+20792268/y^10+33165258/y^8+48988044/y^6+60078312/y^4+71178156/y^2+71178156 y^2+60078312 y^4+48988044 y^6+33165258 y^8+20792268 y^10+10216297 y^12+4043382 y^14+982422 y^16+108192 y^18+735 y^20) q^(111/7)+(101068527+8232/y^20+297087/y^18+2038134/y^16+6725348/y^14+16380798/y^12+29923810/y^10+48988044/y^8+65909949/y^6+85395240/y^4+94329361/y^2+94329361 y^2+85395240 y^4+65909949 y^6+48988044 y^8+29923810 y^10+16380798 y^12+6725348 y^14+2038134 y^16+297087 y^18+8232 y^20) q^(118/7)+(130799130+41895/y^20+728238/y^18+3614163/y^16+11226243/y^14+23928828/y^12+44239650/y^10+65909949/y^8+92862546/y^6+111137292/y^4+129671934/y^2+129671934 y^2+111137292 y^4+92862546 y^6+65909949 y^8+44239650 y^10+23928828 y^12+11226243 y^14+3614163 y^16+728238 y^18+41895 y^20) q^(125/7)+(177883328+735/y^22+148911/y^20+1485729/y^18+6428898/y^16+16870014/y^14+36179983/y^12+60078312/y^10+92862546/y^8+121091985/y^6+151937583/y^4+165213321/y^2+165213321 y^2+151937583 y^4+121091985 y^6+92862546 y^8+60078312 y^10+36179983 y^12+16870014 y^14+6428898 y^16+1485729 y^18+148911 y^20+735 y^22) q^(132/7)+(222262236+8232/y^22+387688/y^20+2898840/y^18+10216297/y^16+26207013/y^14+49664706/y^12+85395240/y^10+121091985/y^8+164083752/y^6+192964548/y^4+222031768/y^2+222031768 y^2+192964548 y^4+164083752 y^6+121091985 y^8+85395240 y^10+49664706 y^12+26207013 y^14+10216297 y^16+2898840 y^18+387688 y^20+8232 y^22) q^(139/7),
(35/y^3+147/y+147 y+35 y^3) q^(33/28)+(245/y^5+1617/y^3+3234/y+3234 y+1617 y^3+245 y^5) q^(61/28)+(441/y^7+4704/y^5+13965/y^3+22932/y+22932 y+13965 y^3+4704 y^5+441 y^7) q^(89/28)+(245/y^9+6174/y^7+27342/y^5+62216/y^3+87759/y+87759 y+62216 y^3+27342 y^5+6174 y^7+245 y^9) q^(117/28)+(35/y^11+4704/y^9+34839/y^7+108192/y^5+200298/y^3+267638/y+267638 y+200298 y^3+108192 y^5+34839 y^7+4704 y^9+35 y^11) q^(145/28)+(1617/y^11+27342/y^9+123480/y^7+297087/y^5+495684/y^3+631365/y+631365 y+495684 y^3+297087 y^5+123480 y^7+27342 y^9+1617 y^11) q^(173/28)+(147/y^13+13965/y^11+108192/y^9+351183/y^7+728238/y^5+1134189/y^3+1381800/y+1381800 y+1134189 y^3+728238 y^5+351183 y^7+108192 y^9+13965 y^11+147 y^13) q^(201/28)+(3234/y^13+62216/y^11+297087/y^9+789096/y^7+1485729/y^5+2152584/y^3+2584603/y+2584603 y+2152584 y^3+1485729 y^5+789096 y^7+297087 y^9+62216 y^11+3234 y^13) q^(229/28)+(147/y^15+22932/y^13+200298/y^11+728238/y^9+1684179/y^7+2898840/y^5+4046994/y^3+4748688/y+4748688 y+4046994 y^3+2898840 y^5+1684179 y^7+728238 y^9+200298 y^11+22932 y^13+147 y^15) q^(257/28)+(3234/y^15+87759/y^13+495684/y^11+1485729/y^9+3068478/y^7+4973451/y^5+6735820/y^3+7732494/y+7732494 y+6735820 y^3+4973451 y^5+3068478 y^7+1485729 y^9+495684 y^11+87759 y^13+3234 y^15) q^(285/28)+(35/y^17+22932/y^15+267638/y^13+1134189/y^11+2898840/y^9+5550916/y^7+8590533/y^5+11209191/y^3+12810168/y+12810168 y+11209191 y^3+8590533 y^5+5550916 y^7+2898840 y^9+1134189 y^11+267638 y^13+22932 y^15+35 y^17) q^(313/28)+(1617/y^17+87759/y^15+631365/y^13+2152584/y^11+4973451/y^9+8876154/y^7+13176198/y^5+16869867/y^3+19008717/y+19008717 y+16869867 y^3+13176198 y^5+8876154 y^7+4973451 y^9+2152584 y^11+631365 y^13+87759 y^15+1617 y^17) q^(341/28)+(13965/y^17+267638/y^15+1381800/y^13+4046994/y^11+8590533/y^9+14488173/y^7+20792268/y^5+26191011/y^3+29139516/y+29139516 y+26191011 y^3+20792268 y^5+14488173 y^7+8590533 y^9+4046994 y^11+1381800 y^13+267638 y^15+13965 y^17) q^(369/28)+(245/y^19+62216/y^17+631365/y^15+2584603/y^13+6735820/y^11+13176198/y^9+21463568/y^7+29923810/y^5+36811446/y^3+40919067/y+40919067 y+36811446 y^3+29923810 y^5+21463568 y^7+13176198 y^9+6735820 y^11+2584603 y^13+631365 y^15+62216 y^17+245 y^19) q^(397/28)+(4704/y^19+200298/y^17+1381800/y^15+4748688/y^13+11209191/y^11+20792268/y^9+32419674/y^7+44239650/y^5+53811555/y^3+59119872/y+59119872 y+53811555 y^3+44239650 y^5+32419674 y^7+20792268 y^9+11209191 y^11+4748688 y^13+1381800 y^15+200298 y^17+4704 y^19) q^(425/28)+(27342/y^19+495684/y^17+2584603/y^15+7732494/y^13+16869867/y^11+29923810/y^9+45002286/y^7+60078312/y^5+72444526/y^3+78922389/y+78922389 y+72444526 y^3+60078312 y^5+45002286 y^7+29923810 y^9+16869867 y^11+7732494 y^13+2584603 y^15+495684 y^17+27342 y^19) q^(453/28)+(441/y^21+108192/y^19+1134189/y^17+4748688/y^15+12810168/y^13+26191011/y^11+44239650/y^9+65261630/y^7+85395240/y^5+101089485/y^3+110534004/y+110534004 y+101089485 y^3+85395240 y^5+65261630 y^7+44239650 y^9+26191011 y^11+12810168 y^13+4748688 y^15+1134189 y^17+108192 y^19+441 y^21) q^(481/28)+(6174/y^21+297087/y^19+2152584/y^17+7732494/y^15+19008717/y^13+36811446/y^11+60078312/y^9+86178456/y^7+111137292/y^5+130785816/y^3+141529836/y+141529836 y+130785816 y^3+111137292 y^5+86178456 y^7+60078312 y^9+36811446 y^11+19008717 y^13+7732494 y^15+2152584 y^17+297087 y^19+6174 y^21) q^(509/28)+(34839/y^21+728238/y^19+4046994/y^17+12810168/y^15+29139516/y^13+53811555/y^11+85395240/y^9+119413245/y^7+151937583/y^5+177938992/y^3+190858920/y+190858920 y+177938992 y^3+151937583 y^5+119413245 y^7+85395240 y^9+53811555 y^11+29139516 y^13+12810168 y^15+4046994 y^17+728238 y^19+34839 y^21) q^(537/28),
(441+35/y^4+245/y^2+245 y^2+35 y^4) q^(10/7)+(6174+147/y^6+1617/y^4+4704/y^2+4704 y^2+1617 y^4+147 y^6) q^(17/7)+(34839+147/y^8+3234/y^6+13965/y^4+27342/y^2+27342 y^2+13965 y^4+3234 y^6+147 y^8) q^(24/7)+(123480+35/y^10+3234/y^8+22932/y^6+62216/y^4+108192/y^2+108192 y^2+62216 y^4+22932 y^6+3234 y^8+35 y^10) q^(31/7)+(351183+1617/y^10+22932/y^8+87759/y^6+200298/y^4+297087/y^2+297087 y^2+200298 y^4+87759 y^6+22932 y^8+1617 y^10) q^(38/7)+(789096+245/y^12+13965/y^10+87759/y^8+267638/y^6+495684/y^4+728238/y^2+728238 y^2+495684 y^4+267638 y^6+87759 y^8+13965 y^10+245 y^12) q^(45/7)+(1684179+4704/y^12+62216/y^10+267638/y^8+631365/y^6+1134189/y^4+1485729/y^2+1485729 y^2+1134189 y^4+631365 y^6+267638 y^8+62216 y^10+4704 y^12) q^(52/7)+(3068478+441/y^14+27342/y^12+200298/y^10+631365/y^8+1381800/y^6+2152584/y^4+2898840/y^2+2898840 y^2+2152584 y^4+1381800 y^6+631365 y^8+200298 y^10+27342 y^12+441 y^14) q^(59/7)+(5550916+6174/y^14+108192/y^12+495684/y^10+1381800/y^8+2584603/y^6+4046994/y^4+4973451/y^2+4973451 y^2+4046994 y^4+2584603 y^6+1381800 y^8+495684 y^10+108192 y^12+6174 y^14) q^(66/7)+(8876154+245/y^16+34839/y^14+297087/y^12+1134189/y^10+2584603/y^8+4748688/y^6+6735820/y^4+8590533/y^2+8590533 y^2+6735820 y^4+4748688 y^6+2584603 y^8+1134189 y^10+297087 y^12+34839 y^14+245 y^16) q^(73/7)+(14488173+4704/y^16+123480/y^14+728238/y^12+2152584/y^10+4748688/y^8+7732494/y^6+11209191/y^4+13176198/y^2+13176198 y^2+11209191 y^4+7732494 y^6+4748688 y^8+2152584 y^10+728238 y^12+123480 y^14+4704 y^16) q^(80/7)+(21463568+35/y^18+27342/y^16+351183/y^14+1485729/y^12+4046994/y^10+7732494/y^8+12810168/y^6+16869867/y^4+20792268/y^2+20792268 y^2+16869867 y^4+12810168 y^6+7732494 y^8+4046994 y^10+1485729 y^12+351183 y^14+27342 y^16+35 y^18) q^(87/7)+(32419674+1617/y^18+108192/y^16+789096/y^14+2898840/y^12+6735820/y^10+12810168/y^8+19008717/y^6+26191011/y^4+29923810/y^2+29923810 y^2+26191011 y^4+19008717 y^6+12810168 y^8+6735820 y^10+2898840 y^12+789096 y^14+108192 y^16+1617 y^18) q^(94/7)+(45002286+13965/y^18+297087/y^16+1684179/y^14+4973451/y^12+11209191/y^10+19008717/y^8+29139516/y^6+36811446/y^4+44239650/y^2+44239650 y^2+36811446 y^4+29139516 y^6+19008717 y^8+11209191 y^10+4973451 y^12+1684179 y^14+297087 y^16+13965 y^18) q^(101/7)+(65261630+147/y^20+62216/y^18+728238/y^16+3068478/y^14+8590533/y^12+16869867/y^10+29139516/y^8+40919067/y^6+53811555/y^4+60078312/y^2+60078312 y^2+53811555 y^4+40919067 y^6+29139516 y^8+16869867 y^10+8590533 y^12+3068478 y^14+728238 y^16+62216 y^18+147 y^20) q^(108/7)+(86178456+3234/y^20+200298/y^18+1485729/y^16+5550916/y^14+13176198/y^12+26191011/y^10+40919067/y^8+59119872/y^6+72444526/y^4+85395240/y^2+85395240 y^2+72444526 y^4+59119872 y^6+40919067 y^8+26191011 y^10+13176198 y^12+5550916 y^14+1485729 y^16+200298 y^18+3234 y^20) q^(115/7)+(119413245+22932/y^20+495684/y^18+2898840/y^16+8876154/y^14+20792268/y^12+36811446/y^10+59119872/y^8+78922389/y^6+101089485/y^4+111137292/y^2+111137292 y^2+101089485 y^4+78922389 y^6+59119872 y^8+36811446 y^10+20792268 y^12+8876154 y^14+2898840 y^16+495684 y^18+22932 y^20) q^(122/7)+(153670174+147/y^22+87759/y^20+1134189/y^18+4973451/y^16+14488173/y^14+29923810/y^12+53811555/y^10+78922389/y^8+110534004/y^6+130785816/y^4+151937583/y^2+151937583 y^2+130785816 y^4+110534004 y^6+78922389 y^8+53811555 y^10+29923810 y^12+14488173 y^14+4973451 y^16+1134189 y^18+87759 y^20+147 y^22) q^(129/7)+(205732380+3234/y^22+267638/y^20+2152584/y^18+8590533/y^16+21463568/y^14+44239650/y^12+72444526/y^10+110534004/y^8+141529836/y^6+177938992/y^4+192964548/y^2+192964548 y^2+177938992 y^4+141529836 y^6+110534004 y^8+72444526 y^10+44239650 y^12+21463568 y^14+8590533 y^16+2152584 y^18+267638 y^20+3234 y^22) q^(136/7),
(21/y^5+245/y^3+735/y+735 y+245 y^3+21 y^5) q^(45/28)+(49/y^7+1029/y^5+4704/y^3+8232/y+8232 y+4704 y^3+1029 y^5+49 y^7) q^(73/28)+(21/y^9+1470/y^7+10899/y^5+27342/y^3+41895/y+41895 y+27342 y^3+10899 y^5+1470 y^7+21 y^9) q^(101/28)+(1029/y^9+14553/y^7+52185/y^5+108192/y^3+148911/y+148911 y+108192 y^3+52185 y^5+14553 y^7+1029 y^9) q^(129/28)+(245/y^11+10899/y^9+61250/y^7+167846/y^5+297087/y^3+387688/y+387688 y+297087 y^3+167846 y^5+61250 y^7+10899 y^9+245 y^11) q^(157/28)+(4704/y^11+52185/y^9+200214/y^7+453957/y^5+728238/y^3+909048/y+909048 y+728238 y^3+453957 y^5+200214 y^7+52185 y^9+4704 y^11) q^(185/28)+(735/y^13+27342/y^11+167846/y^9+498330/y^7+982422/y^5+1485729/y^3+1791636/y+1791636 y+1485729 y^3+982422 y^5+498330 y^7+167846 y^9+27342 y^11+735 y^13) q^(213/28)+(8232/y^13+108192/y^11+453957/y^9+1129597/y^7+2038134/y^5+2898840/y^3+3455676/y+3455676 y+2898840 y^3+2038134 y^5+1129597 y^7+453957 y^9+108192 y^11+8232 y^13) q^(241/28)+(735/y^15+41895/y^13+297087/y^11+982422/y^9+2158548/y^7+3614163/y^5+4973451/y^3+5785626/y+5785626 y+4973451 y^3+3614163 y^5+2158548 y^7+982422 y^9+297087 y^11+41895 y^13+735 y^15) q^(269/28)+(8232/y^15+148911/y^13+728238/y^11+2038134/y^9+4043382/y^7+6428898/y^5+8590533/y^3+9799608/y+9799608 y+8590533 y^3+6428898 y^5+4043382 y^7+2038134 y^9+728238 y^11+148911 y^13+8232 y^15) q^(297/28)+(245/y^17+41895/y^15+387688/y^13+1485729/y^11+3614163/y^9+6725348/y^7+10216297/y^5+13176198/y^3+14995127/y+14995127 y+13176198 y^3+10216297 y^5+6725348 y^7+3614163 y^9+1485729 y^11+387688 y^13+41895 y^15+245 y^17) q^(325/28)+(4704/y^17+148911/y^15+909048/y^13+2898840/y^11+6428898/y^9+11226243/y^7+16380798/y^5+20792268/y^3+23337426/y+23337426 y+20792268 y^3+16380798 y^5+11226243 y^7+6428898 y^9+2898840 y^11+909048 y^13+148911 y^15+4704 y^17) q^(353/28)+(21/y^19+27342/y^17+387688/y^15+1791636/y^13+4973451/y^11+10216297/y^9+16870014/y^7+23928828/y^5+29923810/y^3+33165258/y+33165258 y+29923810 y^3+23928828 y^5+16870014 y^7+10216297 y^9+4973451 y^11+1791636 y^13+387688 y^15+27342 y^17+21 y^19) q^(381/28)+(1029/y^19+108192/y^17+909048/y^15+3455676/y^13+8590533/y^11+16380798/y^9+26207013/y^7+36179983/y^5+44239650/y^3+48988044/y+48988044 y+44239650 y^3+36179983 y^5+26207013 y^7+16380798 y^9+8590533 y^11+3455676 y^13+909048 y^15+108192 y^17+1029 y^19) q^(409/28)+(10899/y^19+297087/y^17+1791636/y^15+5785626/y^13+13176198/y^11+23928828/y^9+36759996/y^7+49664706/y^5+60078312/y^3+65909949/y+65909949 y+60078312 y^3+49664706 y^5+36759996 y^7+23928828 y^9+13176198 y^11+5785626 y^13+1791636 y^15+297087 y^17+10899 y^19) q^(437/28)+(49/y^21+52185/y^19+728238/y^17+3455676/y^15+9799608/y^13+20792268/y^11+36179983/y^9+53793915/y^7+71178156/y^5+85395240/y^3+92862546/y+92862546 y+85395240 y^3+71178156 y^5+53793915 y^7+36179983 y^9+20792268 y^11+9799608 y^13+3455676 y^15+728238 y^17+52185 y^19+49 y^21) q^(465/28)+(1470/y^21+167846/y^19+1485729/y^17+5785626/y^15+14995127/y^13+29923810/y^11+49664706/y^9+72532936/y^7+94329361/y^5+111137292/y^3+121091985/y+121091985 y+111137292 y^3+94329361 y^5+72532936 y^7+49664706 y^9+29923810 y^11+14995127 y^13+5785626 y^15+1485729 y^17+167846 y^19+1470 y^21) q^(493/28)+(14553/y^21+453957/y^19+2898840/y^17+9799608/y^15+23337426/y^13+44239650/y^11+71178156/y^9+101068527/y^7+129671934/y^5+151937583/y^3+164083752/y+164083752 y+151937583 y^3+129671934 y^5+101068527 y^7+71178156 y^9+44239650 y^11+23337426 y^13+9799608 y^15+2898840 y^17+453957 y^19+14553 y^21) q^(521/28)+(21/y^23+61250/y^21+982422/y^19+4973451/y^17+14995127/y^15+33165258/y^13+60078312/y^11+94329361/y^9+130799130/y^7+165213321/y^5+192964548/y^3+206776962/y+206776962 y+192964548 y^3+165213321 y^5+130799130 y^7+94329361 y^9+60078312 y^11+33165258 y^13+14995127 y^15+4973451 y^17+982422 y^19+61250 y^21+21 y^23) q^(549/28),
(1225+7/y^6+147/y^4+735/y^2+735 y^2+147 y^4+7 y^6) q^(12/7)+(10290+7/y^8+399/y^6+3234/y^4+8232/y^2+8232 y^2+3234 y^4+399 y^6+7 y^8) q^(19/7)+(52479+399/y^8+6132/y^6+22932/y^4+41895/y^2+41895 y^2+22932 y^4+6132 y^6+399 y^8) q^(26/7)+(169834+147/y^10+6132/y^8+35679/y^6+87759/y^4+148911/y^2+148911 y^2+87759 y^4+35679 y^6+6132 y^8+147 y^10) q^(33/7)+(451437+3234/y^10+35679/y^8+121674/y^6+267638/y^4+387688/y^2+387688 y^2+267638 y^4+121674 y^6+35679 y^8+3234 y^10) q^(40/7)+(979608+735/y^12+22932/y^10+121674/y^8+349965/y^6+631365/y^4+909048/y^2+909048 y^2+631365 y^4+349965 y^6+121674 y^8+22932 y^10+735 y^12) q^(47/7)+(2040066+8232/y^12+87759/y^10+349965/y^8+797097/y^6+1381800/y^4+1791636/y^2+1791636 y^2+1381800 y^4+797097 y^6+349965 y^8+87759 y^10+8232 y^12) q^(54/7)+(3624138+1225/y^14+41895/y^12+267638/y^10+797097/y^8+1680063/y^6+2584603/y^4+3455676/y^2+3455676 y^2+2584603 y^4+1680063 y^6+797097 y^8+267638 y^10+41895 y^12+1225 y^14) q^(61/7)+(6427722+10290/y^14+148911/y^12+631365/y^10+1680063/y^8+3057999/y^6+4748688/y^4+5785626/y^2+5785626 y^2+4748688 y^4+3057999 y^6+1680063 y^8+631365 y^10+148911 y^12+10290 y^14) q^(68/7)+(10198860+735/y^16+52479/y^14+387688/y^12+1381800/y^10+3057999/y^8+5554892/y^6+7732494/y^4+9799608/y^2+9799608 y^2+7732494 y^4+5554892 y^6+3057999 y^8+1381800 y^10+387688 y^12+52479 y^14+735 y^16) q^(75/7)+(16375506+8232/y^16+169834/y^14+909048/y^12+2584603/y^10+5554892/y^8+8887578/y^6+12810168/y^4+14995127/y^2+14995127 y^2+12810168 y^4+8887578 y^6+5554892 y^8+2584603 y^10+909048 y^12+169834 y^14+8232 y^16) q^(82/7)+(23934540+147/y^18+41895/y^16+451437/y^14+1791636/y^12+4748688/y^10+8887578/y^8+14501949/y^6+19008717/y^4+23337426/y^2+23337426 y^2+19008717 y^4+14501949 y^6+8887578 y^8+4748688 y^10+1791636 y^12+451437 y^14+41895 y^16+147 y^18) q^(89/7)+(36216047+3234/y^18+148911/y^16+979608/y^14+3455676/y^12+7732494/y^10+14501949/y^8+21433006/y^6+29139516/y^4+33165258/y^2+33165258 y^2+29139516 y^4+21433006 y^6+14501949 y^8+7732494 y^10+3455676 y^12+979608 y^14+148911 y^16+3234 y^18) q^(96/7)+(49667772+7/y^20+22932/y^18+387688/y^16+2040066/y^14+5785626/y^12+12810168/y^10+21433006/y^8+32414046/y^6+40919067/y^4+48988044/y^2+48988044 y^2+40919067 y^4+32414046 y^6+21433006 y^8+12810168 y^10+5785626 y^12+2040066 y^14+387688 y^16+22932 y^18+7 y^20) q^(103/7)+(71166228+399/y^20+87759/y^18+909048/y^16+3624138/y^14+9799608/y^12+19008717/y^10+32414046/y^8+45023559/y^6+59119872/y^4+65909949/y^2+65909949 y^2+59119872 y^4+45023559 y^6+32414046 y^8+19008717 y^10+9799608 y^12+3624138 y^14+909048 y^16+87759 y^18+399 y^20) q^(110/7)+(94273354+6132/y^20+267638/y^18+1791636/y^16+6427722/y^14+14995127/y^12+29139516/y^10+45023559/y^8+65234582/y^6+78922389/y^4+92862546/y^2+92862546 y^2+78922389 y^4+65234582 y^6+45023559 y^8+29139516 y^10+14995127 y^12+6427722 y^14+1791636 y^16+267638 y^18+6132 y^20) q^(117/7)+(129621366+7/y^22+35679/y^20+631365/y^18+3455676/y^16+10198860/y^14+23337426/y^12+40919067/y^10+65234582/y^8+86209872/y^6+110534004/y^4+121091985/y^2+121091985 y^2+110534004 y^4+86209872 y^6+65234582 y^8+40919067 y^10+23337426 y^12+10198860 y^14+3455676 y^16+631365 y^18+35679 y^20+7 y^22) q^(124/7)+(165310908+399/y^22+121674/y^20+1381800/y^18+5785626/y^16+16375506/y^14+33165258/y^12+59119872/y^10+86209872/y^8+119433195/y^6+141529836/y^4+164083752/y^2+164083752 y^2+141529836 y^4+119433195 y^6+86209872 y^8+59119872 y^10+33165258 y^12+16375506 y^14+5785626 y^16+1381800 y^18+121674 y^20+399 y^22) q^(131/7)+(222052712+6132/y^22+349965/y^20+2584603/y^18+9799608/y^16+23934540/y^14+48988044/y^12+78922389/y^10+119433195/y^8+153660682/y^6+190858920/y^4+206776962/y^2+206776962 y^2+190858920 y^4+153660682 y^6+119433195 y^8+78922389 y^10+48988044 y^12+23934540 y^14+9799608 y^16+2584603 y^18+349965 y^20+6132 y^22) q^(138/7),
(1/y^7+49/y^5+441/y^3+1225/y+1225 y+441 y^3+49 y^5+y^7) q^(7/4)+(84/y^7+1470/y^5+6174/y^3+10290/y+10290 y+6174 y^3+1470 y^5+84 y^7) q^(11/4)+(49/y^9+2184/y^7+14553/y^5+34839/y^3+52479/y+52479 y+34839 y^3+14553 y^5+2184 y^7+49 y^9) q^(15/4)+(1470/y^9+18340/y^7+61250/y^5+123480/y^3+169834/y+169834 y+123480 y^3+61250 y^5+18340 y^7+1470 y^9) q^(19/4)+(441/y^11+14553/y^9+75264/y^7+200214/y^5+351183/y^3+451437/y+451437 y+351183 y^3+200214 y^5+75264 y^7+14553 y^9+441 y^11) q^(23/4)+(6174/y^11+61250/y^9+223188/y^7+498330/y^5+789096/y^3+979608/y+979608 y+789096 y^3+498330 y^5+223188 y^7+61250 y^9+6174 y^11) q^(27/4)+(1225/y^13+34839/y^11+200214/y^9+584640/y^7+1129597/y^5+1684179/y^3+2040066/y+2040066 y+1684179 y^3+1129597 y^5+584640 y^7+200214 y^9+34839 y^11+1225 y^13) q^(31/4)+(10290/y^13+123480/y^11+498330/y^9+1209600/y^7+2158548/y^5+3068478/y^3+3624138/y+3624138 y+3068478 y^3+2158548 y^5+1209600 y^7+498330 y^9+123480 y^11+10290 y^13) q^(35/4)+(1225/y^15+52479/y^13+351183/y^11+1129597/y^9+2431464/y^7+4043382/y^5+5550916/y^3+6427722/y+6427722 y+5550916 y^3+4043382 y^5+2431464 y^7+1129597 y^9+351183 y^11+52479 y^13+1225 y^15) q^(39/4)+(10290/y^15+169834/y^13+789096/y^11+2158548/y^9+4265212/y^7+6725348/y^5+8876154/y^3+10198860/y+10198860 y+8876154 y^3+6725348 y^5+4265212 y^7+2158548 y^9+789096 y^11+169834 y^13+10290 y^15) q^(43/4)+(441/y^17+52479/y^15+451437/y^13+1684179/y^11+4043382/y^9+7426944/y^7+11226243/y^5+14488173/y^3+16375506/y+16375506 y+14488173 y^3+11226243 y^5+7426944 y^7+4043382 y^9+1684179 y^11+451437 y^13+52479 y^15+441 y^17) q^(47/4)+(6174/y^17+169834/y^15+979608/y^13+3068478/y^11+6725348/y^9+11617368/y^7+16870014/y^5+21463568/y^3+23934540/y+23934540 y+21463568 y^3+16870014 y^5+11617368 y^7+6725348 y^9+3068478 y^11+979608 y^13+169834 y^15+6174 y^17) q^(51/4)+(49/y^19+34839/y^17+451437/y^15+2040066/y^13+5550916/y^11+11226243/y^9+18566296/y^7+26207013/y^5+32419674/y^3+36216047/y+36216047 y+32419674 y^3+26207013 y^5+18566296 y^7+11226243 y^9+5550916 y^11+2040066 y^13+451437 y^15+34839 y^17+49 y^19) q^(55/4)+(1470/y^19+123480/y^17+979608/y^15+3624138/y^13+8876154/y^11+16870014/y^9+26714604/y^7+36759996/y^5+45002286/y^3+49667772/y+49667772 y+45002286 y^3+36759996 y^5+26714604 y^7+16870014 y^9+8876154 y^11+3624138 y^13+979608 y^15+123480 y^17+1470 y^19) q^(59/4)+(1/y^21+14553/y^19+351183/y^17+2040066/y^15+6427722/y^13+14488173/y^11+26207013/y^9+39916800/y^7+53793915/y^5+65261630/y^3+71166228/y+71166228 y+65261630 y^3+53793915 y^5+39916800 y^7+26207013 y^9+14488173 y^11+6427722 y^13+2040066 y^15+351183 y^17+14553 y^19+y^21) q^(63/4)+(84/y^21+61250/y^19+789096/y^17+3624138/y^15+10198860/y^13+21463568/y^11+36759996/y^9+54918864/y^7+72532936/y^5+86178456/y^3+94273354/y+94273354 y+86178456 y^3+72532936 y^5+54918864 y^7+36759996 y^9+21463568 y^11+10198860 y^13+3624138 y^15+789096 y^17+61250 y^19+84 y^21) q^(67/4)+(2184/y^21+200214/y^19+1684179/y^17+6427722/y^15+16375506/y^13+32419674/y^11+53793915/y^9+77983920/y^7+101068527/y^5+119413245/y^3+129621366/y+129621366 y+119413245 y^3+101068527 y^5+77983920 y^7+53793915 y^9+32419674 y^11+16375506 y^13+6427722 y^15+1684179 y^17+200214 y^19+2184 y^21) q^(71/4)+(18340/y^21+498330/y^19+3068478/y^17+10198860/y^15+23934540/y^13+45002286/y^11+72532936/y^9+102240768/y^7+130799130/y^5+153670174/y^3+165310908/y+165310908 y+153670174 y^3+130799130 y^5+102240768 y^7+72532936 y^9+45002286 y^11+23934540 y^13+10198860 y^15+3068478 y^17+498330 y^19+18340 y^21) q^(75/4)+(49/y^23+75264/y^21+1129597/y^19+5550916/y^17+16375506/y^15+36216047/y^13+65261630/y^11+101068527/y^9+140837256/y^7+177883328/y^5+205732380/y^3+222052712/y+222052712 y+205732380 y^3+177883328 y^5+140837256 y^7+101068527 y^9+65261630 y^11+36216047 y^13+16375506 y^15+5550916 y^17+1129597 y^19+75264 y^21+49 y^23) q^(79/4),
(1225+7/y^6+147/y^4+735/y^2+735 y^2+147 y^4+7 y^6) q^(12/7)+(10290+7/y^8+399/y^6+3234/y^4+8232/y^2+8232 y^2+3234 y^4+399 y^6+7 y^8) q^(19/7)+(52479+399/y^8+6132/y^6+22932/y^4+41895/y^2+41895 y^2+22932 y^4+6132 y^6+399 y^8) q^(26/7)+(169834+147/y^10+6132/y^8+35679/y^6+87759/y^4+148911/y^2+148911 y^2+87759 y^4+35679 y^6+6132 y^8+147 y^10) q^(33/7)+(451437+3234/y^10+35679/y^8+121674/y^6+267638/y^4+387688/y^2+387688 y^2+267638 y^4+121674 y^6+35679 y^8+3234 y^10) q^(40/7)+(979608+735/y^12+22932/y^10+121674/y^8+349965/y^6+631365/y^4+909048/y^2+909048 y^2+631365 y^4+349965 y^6+121674 y^8+22932 y^10+735 y^12) q^(47/7)+(2040066+8232/y^12+87759/y^10+349965/y^8+797097/y^6+1381800/y^4+1791636/y^2+1791636 y^2+1381800 y^4+797097 y^6+349965 y^8+87759 y^10+8232 y^12) q^(54/7)+(3624138+1225/y^14+41895/y^12+267638/y^10+797097/y^8+1680063/y^6+2584603/y^4+3455676/y^2+3455676 y^2+2584603 y^4+1680063 y^6+797097 y^8+267638 y^10+41895 y^12+1225 y^14) q^(61/7)+(6427722+10290/y^14+148911/y^12+631365/y^10+1680063/y^8+3057999/y^6+4748688/y^4+5785626/y^2+5785626 y^2+4748688 y^4+3057999 y^6+1680063 y^8+631365 y^10+148911 y^12+10290 y^14) q^(68/7)+(10198860+735/y^16+52479/y^14+387688/y^12+1381800/y^10+3057999/y^8+5554892/y^6+7732494/y^4+9799608/y^2+9799608 y^2+7732494 y^4+5554892 y^6+3057999 y^8+1381800 y^10+387688 y^12+52479 y^14+735 y^16) q^(75/7)+(16375506+8232/y^16+169834/y^14+909048/y^12+2584603/y^10+5554892/y^8+8887578/y^6+12810168/y^4+14995127/y^2+14995127 y^2+12810168 y^4+8887578 y^6+5554892 y^8+2584603 y^10+909048 y^12+169834 y^14+8232 y^16) q^(82/7)+(23934540+147/y^18+41895/y^16+451437/y^14+1791636/y^12+4748688/y^10+8887578/y^8+14501949/y^6+19008717/y^4+23337426/y^2+23337426 y^2+19008717 y^4+14501949 y^6+8887578 y^8+4748688 y^10+1791636 y^12+451437 y^14+41895 y^16+147 y^18) q^(89/7)+(36216047+3234/y^18+148911/y^16+979608/y^14+3455676/y^12+7732494/y^10+14501949/y^8+21433006/y^6+29139516/y^4+33165258/y^2+33165258 y^2+29139516 y^4+21433006 y^6+14501949 y^8+7732494 y^10+3455676 y^12+979608 y^14+148911 y^16+3234 y^18) q^(96/7)+(49667772+7/y^20+22932/y^18+387688/y^16+2040066/y^14+5785626/y^12+12810168/y^10+21433006/y^8+32414046/y^6+40919067/y^4+48988044/y^2+48988044 y^2+40919067 y^4+32414046 y^6+21433006 y^8+12810168 y^10+5785626 y^12+2040066 y^14+387688 y^16+22932 y^18+7 y^20) q^(103/7)+(71166228+399/y^20+87759/y^18+909048/y^16+3624138/y^14+9799608/y^12+19008717/y^10+32414046/y^8+45023559/y^6+59119872/y^4+65909949/y^2+65909949 y^2+59119872 y^4+45023559 y^6+32414046 y^8+19008717 y^10+9799608 y^12+3624138 y^14+909048 y^16+87759 y^18+399 y^20) q^(110/7)+(94273354+6132/y^20+267638/y^18+1791636/y^16+6427722/y^14+14995127/y^12+29139516/y^10+45023559/y^8+65234582/y^6+78922389/y^4+92862546/y^2+92862546 y^2+78922389 y^4+65234582 y^6+45023559 y^8+29139516 y^10+14995127 y^12+6427722 y^14+1791636 y^16+267638 y^18+6132 y^20) q^(117/7)+(129621366+7/y^22+35679/y^20+631365/y^18+3455676/y^16+10198860/y^14+23337426/y^12+40919067/y^10+65234582/y^8+86209872/y^6+110534004/y^4+121091985/y^2+121091985 y^2+110534004 y^4+86209872 y^6+65234582 y^8+40919067 y^10+23337426 y^12+10198860 y^14+3455676 y^16+631365 y^18+35679 y^20+7 y^22) q^(124/7)+(165310908+399/y^22+121674/y^20+1381800/y^18+5785626/y^16+16375506/y^14+33165258/y^12+59119872/y^10+86209872/y^8+119433195/y^6+141529836/y^4+164083752/y^2+164083752 y^2+141529836 y^4+119433195 y^6+86209872 y^8+59119872 y^10+33165258 y^12+16375506 y^14+5785626 y^16+1381800 y^18+121674 y^20+399 y^22) q^(131/7)+(222052712+6132/y^22+349965/y^20+2584603/y^18+9799608/y^16+23934540/y^14+48988044/y^12+78922389/y^10+119433195/y^8+153660682/y^6+190858920/y^4+206776962/y^2+206776962 y^2+190858920 y^4+153660682 y^6+119433195 y^8+78922389 y^10+48988044 y^12+23934540 y^14+9799608 y^16+2584603 y^18+349965 y^20+6132 y^22) q^(138/7),
(21/y^5+245/y^3+735/y+735 y+245 y^3+21 y^5) q^(45/28)+(49/y^7+1029/y^5+4704/y^3+8232/y+8232 y+4704 y^3+1029 y^5+49 y^7) q^(73/28)+(21/y^9+1470/y^7+10899/y^5+27342/y^3+41895/y+41895 y+27342 y^3+10899 y^5+1470 y^7+21 y^9) q^(101/28)+(1029/y^9+14553/y^7+52185/y^5+108192/y^3+148911/y+148911 y+108192 y^3+52185 y^5+14553 y^7+1029 y^9) q^(129/28)+(245/y^11+10899/y^9+61250/y^7+167846/y^5+297087/y^3+387688/y+387688 y+297087 y^3+167846 y^5+61250 y^7+10899 y^9+245 y^11) q^(157/28)+(4704/y^11+52185/y^9+200214/y^7+453957/y^5+728238/y^3+909048/y+909048 y+728238 y^3+453957 y^5+200214 y^7+52185 y^9+4704 y^11) q^(185/28)+(735/y^13+27342/y^11+167846/y^9+498330/y^7+982422/y^5+1485729/y^3+1791636/y+1791636 y+1485729 y^3+982422 y^5+498330 y^7+167846 y^9+27342 y^11+735 y^13) q^(213/28)+(8232/y^13+108192/y^11+453957/y^9+1129597/y^7+2038134/y^5+2898840/y^3+3455676/y+3455676 y+2898840 y^3+2038134 y^5+1129597 y^7+453957 y^9+108192 y^11+8232 y^13) q^(241/28)+(735/y^15+41895/y^13+297087/y^11+982422/y^9+2158548/y^7+3614163/y^5+4973451/y^3+5785626/y+5785626 y+4973451 y^3+3614163 y^5+2158548 y^7+982422 y^9+297087 y^11+41895 y^13+735 y^15) q^(269/28)+(8232/y^15+148911/y^13+728238/y^11+2038134/y^9+4043382/y^7+6428898/y^5+8590533/y^3+9799608/y+9799608 y+8590533 y^3+6428898 y^5+4043382 y^7+2038134 y^9+728238 y^11+148911 y^13+8232 y^15) q^(297/28)+(245/y^17+41895/y^15+387688/y^13+1485729/y^11+3614163/y^9+6725348/y^7+10216297/y^5+13176198/y^3+14995127/y+14995127 y+13176198 y^3+10216297 y^5+6725348 y^7+3614163 y^9+1485729 y^11+387688 y^13+41895 y^15+245 y^17) q^(325/28)+(4704/y^17+148911/y^15+909048/y^13+2898840/y^11+6428898/y^9+11226243/y^7+16380798/y^5+20792268/y^3+23337426/y+23337426 y+20792268 y^3+16380798 y^5+11226243 y^7+6428898 y^9+2898840 y^11+909048 y^13+148911 y^15+4704 y^17) q^(353/28)+(21/y^19+27342/y^17+387688/y^15+1791636/y^13+4973451/y^11+10216297/y^9+16870014/y^7+23928828/y^5+29923810/y^3+33165258/y+33165258 y+29923810 y^3+23928828 y^5+16870014 y^7+10216297 y^9+4973451 y^11+1791636 y^13+387688 y^15+27342 y^17+21 y^19) q^(381/28)+(1029/y^19+108192/y^17+909048/y^15+3455676/y^13+8590533/y^11+16380798/y^9+26207013/y^7+36179983/y^5+44239650/y^3+48988044/y+48988044 y+44239650 y^3+36179983 y^5+26207013 y^7+16380798 y^9+8590533 y^11+3455676 y^13+909048 y^15+108192 y^17+1029 y^19) q^(409/28)+(10899/y^19+297087/y^17+1791636/y^15+5785626/y^13+13176198/y^11+23928828/y^9+36759996/y^7+49664706/y^5+60078312/y^3+65909949/y+65909949 y+60078312 y^3+49664706 y^5+36759996 y^7+23928828 y^9+13176198 y^11+5785626 y^13+1791636 y^15+297087 y^17+10899 y^19) q^(437/28)+(49/y^21+52185/y^19+728238/y^17+3455676/y^15+9799608/y^13+20792268/y^11+36179983/y^9+53793915/y^7+71178156/y^5+85395240/y^3+92862546/y+92862546 y+85395240 y^3+71178156 y^5+53793915 y^7+36179983 y^9+20792268 y^11+9799608 y^13+3455676 y^15+728238 y^17+52185 y^19+49 y^21) q^(465/28)+(1470/y^21+167846/y^19+1485729/y^17+5785626/y^15+14995127/y^13+29923810/y^11+49664706/y^9+72532936/y^7+94329361/y^5+111137292/y^3+121091985/y+121091985 y+111137292 y^3+94329361 y^5+72532936 y^7+49664706 y^9+29923810 y^11+14995127 y^13+5785626 y^15+1485729 y^17+167846 y^19+1470 y^21) q^(493/28)+(14553/y^21+453957/y^19+2898840/y^17+9799608/y^15+23337426/y^13+44239650/y^11+71178156/y^9+101068527/y^7+129671934/y^5+151937583/y^3+164083752/y+164083752 y+151937583 y^3+129671934 y^5+101068527 y^7+71178156 y^9+44239650 y^11+23337426 y^13+9799608 y^15+2898840 y^17+453957 y^19+14553 y^21) q^(521/28)+(21/y^23+61250/y^21+982422/y^19+4973451/y^17+14995127/y^15+33165258/y^13+60078312/y^11+94329361/y^9+130799130/y^7+165213321/y^5+192964548/y^3+206776962/y+206776962 y+192964548 y^3+165213321 y^5+130799130 y^7+94329361 y^9+60078312 y^11+33165258 y^13+14995127 y^15+4973451 y^17+982422 y^19+61250 y^21+21 y^23) q^(549/28),
q^(10/7) (441+35/y^4+245/y^2+245 y^2+35 y^4)+q^(17/7) (6174+147/y^6+1617/y^4+4704/y^2+4704 y^2+1617 y^4+147 y^6)+q^(24/7) (34839+147/y^8+3234/y^6+13965/y^4+27342/y^2+27342 y^2+13965 y^4+3234 y^6+147 y^8)+q^(31/7) (123480+35/y^10+3234/y^8+22932/y^6+62216/y^4+108192/y^2+108192 y^2+62216 y^4+22932 y^6+3234 y^8+35 y^10)+q^(38/7) (351183+1617/y^10+22932/y^8+87759/y^6+200298/y^4+297087/y^2+297087 y^2+200298 y^4+87759 y^6+22932 y^8+1617 y^10)+q^(45/7) (789096+245/y^12+13965/y^10+87759/y^8+267638/y^6+495684/y^4+728238/y^2+728238 y^2+495684 y^4+267638 y^6+87759 y^8+13965 y^10+245 y^12)+q^(52/7) (1684179+4704/y^12+62216/y^10+267638/y^8+631365/y^6+1134189/y^4+1485729/y^2+1485729 y^2+1134189 y^4+631365 y^6+267638 y^8+62216 y^10+4704 y^12)+q^(59/7) (3068478+441/y^14+27342/y^12+200298/y^10+631365/y^8+1381800/y^6+2152584/y^4+2898840/y^2+2898840 y^2+2152584 y^4+1381800 y^6+631365 y^8+200298 y^10+27342 y^12+441 y^14)+q^(66/7) (5550916+6174/y^14+108192/y^12+495684/y^10+1381800/y^8+2584603/y^6+4046994/y^4+4973451/y^2+4973451 y^2+4046994 y^4+2584603 y^6+1381800 y^8+495684 y^10+108192 y^12+6174 y^14)+q^(73/7) (8876154+245/y^16+34839/y^14+297087/y^12+1134189/y^10+2584603/y^8+4748688/y^6+6735820/y^4+8590533/y^2+8590533 y^2+6735820 y^4+4748688 y^6+2584603 y^8+1134189 y^10+297087 y^12+34839 y^14+245 y^16)+q^(80/7) (14488173+4704/y^16+123480/y^14+728238/y^12+2152584/y^10+4748688/y^8+7732494/y^6+11209191/y^4+13176198/y^2+13176198 y^2+11209191 y^4+7732494 y^6+4748688 y^8+2152584 y^10+728238 y^12+123480 y^14+4704 y^16)+q^(87/7) (21463568+35/y^18+27342/y^16+351183/y^14+1485729/y^12+4046994/y^10+7732494/y^8+12810168/y^6+16869867/y^4+20792268/y^2+20792268 y^2+16869867 y^4+12810168 y^6+7732494 y^8+4046994 y^10+1485729 y^12+351183 y^14+27342 y^16+35 y^18)+q^(94/7) (32419674+1617/y^18+108192/y^16+789096/y^14+2898840/y^12+6735820/y^10+12810168/y^8+19008717/y^6+26191011/y^4+29923810/y^2+29923810 y^2+26191011 y^4+19008717 y^6+12810168 y^8+6735820 y^10+2898840 y^12+789096 y^14+108192 y^16+1617 y^18)+q^(101/7) (45002286+13965/y^18+297087/y^16+1684179/y^14+4973451/y^12+11209191/y^10+19008717/y^8+29139516/y^6+36811446/y^4+44239650/y^2+44239650 y^2+36811446 y^4+29139516 y^6+19008717 y^8+11209191 y^10+4973451 y^12+1684179 y^14+297087 y^16+13965 y^18)+q^(108/7) (65261630+147/y^20+62216/y^18+728238/y^16+3068478/y^14+8590533/y^12+16869867/y^10+29139516/y^8+40919067/y^6+53811555/y^4+60078312/y^2+60078312 y^2+53811555 y^4+40919067 y^6+29139516 y^8+16869867 y^10+8590533 y^12+3068478 y^14+728238 y^16+62216 y^18+147 y^20)+q^(115/7) (86178456+3234/y^20+200298/y^18+1485729/y^16+5550916/y^14+13176198/y^12+26191011/y^10+40919067/y^8+59119872/y^6+72444526/y^4+85395240/y^2+85395240 y^2+72444526 y^4+59119872 y^6+40919067 y^8+26191011 y^10+13176198 y^12+5550916 y^14+1485729 y^16+200298 y^18+3234 y^20)+q^(122/7) (119413245+22932/y^20+495684/y^18+2898840/y^16+8876154/y^14+20792268/y^12+36811446/y^10+59119872/y^8+78922389/y^6+101089485/y^4+111137292/y^2+111137292 y^2+101089485 y^4+78922389 y^6+59119872 y^8+36811446 y^10+20792268 y^12+8876154 y^14+2898840 y^16+495684 y^18+22932 y^20)+q^(129/7) (153670174+147/y^22+87759/y^20+1134189/y^18+4973451/y^16+14488173/y^14+29923810/y^12+53811555/y^10+78922389/y^8+110534004/y^6+130785816/y^4+151937583/y^2+151937583 y^2+130785816 y^4+110534004 y^6+78922389 y^8+53811555 y^10+29923810 y^12+14488173 y^14+4973451 y^16+1134189 y^18+87759 y^20+147 y^22)+q^(136/7) (205732380+3234/y^22+267638/y^20+2152584/y^18+8590533/y^16+21463568/y^14+44239650/y^12+72444526/y^10+110534004/y^8+141529836/y^6+177938992/y^4+192964548/y^2+192964548 y^2+177938992 y^4+141529836 y^6+110534004 y^8+72444526 y^10+44239650 y^12+21463568 y^14+8590533 y^16+2152584 y^18+267638 y^20+3234 y^22),
q^(33/28) (35/y^3+147/y+147 y+35 y^3)+q^(61/28) (245/y^5+1617/y^3+3234/y+3234 y+1617 y^3+245 y^5)+q^(89/28) (441/y^7+4704/y^5+13965/y^3+22932/y+22932 y+13965 y^3+4704 y^5+441 y^7)+q^(117/28) (245/y^9+6174/y^7+27342/y^5+62216/y^3+87759/y+87759 y+62216 y^3+27342 y^5+6174 y^7+245 y^9)+q^(145/28) (35/y^11+4704/y^9+34839/y^7+108192/y^5+200298/y^3+267638/y+267638 y+200298 y^3+108192 y^5+34839 y^7+4704 y^9+35 y^11)+q^(173/28) (1617/y^11+27342/y^9+123480/y^7+297087/y^5+495684/y^3+631365/y+631365 y+495684 y^3+297087 y^5+123480 y^7+27342 y^9+1617 y^11)+q^(201/28) (147/y^13+13965/y^11+108192/y^9+351183/y^7+728238/y^5+1134189/y^3+1381800/y+1381800 y+1134189 y^3+728238 y^5+351183 y^7+108192 y^9+13965 y^11+147 y^13)+q^(229/28) (3234/y^13+62216/y^11+297087/y^9+789096/y^7+1485729/y^5+2152584/y^3+2584603/y+2584603 y+2152584 y^3+1485729 y^5+789096 y^7+297087 y^9+62216 y^11+3234 y^13)+q^(257/28) (147/y^15+22932/y^13+200298/y^11+728238/y^9+1684179/y^7+2898840/y^5+4046994/y^3+4748688/y+4748688 y+4046994 y^3+2898840 y^5+1684179 y^7+728238 y^9+200298 y^11+22932 y^13+147 y^15)+q^(285/28) (3234/y^15+87759/y^13+495684/y^11+1485729/y^9+3068478/y^7+4973451/y^5+6735820/y^3+7732494/y+7732494 y+6735820 y^3+4973451 y^5+3068478 y^7+1485729 y^9+495684 y^11+87759 y^13+3234 y^15)+q^(313/28) (35/y^17+22932/y^15+267638/y^13+1134189/y^11+2898840/y^9+5550916/y^7+8590533/y^5+11209191/y^3+12810168/y+12810168 y+11209191 y^3+8590533 y^5+5550916 y^7+2898840 y^9+1134189 y^11+267638 y^13+22932 y^15+35 y^17)+q^(341/28) (1617/y^17+87759/y^15+631365/y^13+2152584/y^11+4973451/y^9+8876154/y^7+13176198/y^5+16869867/y^3+19008717/y+19008717 y+16869867 y^3+13176198 y^5+8876154 y^7+4973451 y^9+2152584 y^11+631365 y^13+87759 y^15+1617 y^17)+q^(369/28) (13965/y^17+267638/y^15+1381800/y^13+4046994/y^11+8590533/y^9+14488173/y^7+20792268/y^5+26191011/y^3+29139516/y+29139516 y+26191011 y^3+20792268 y^5+14488173 y^7+8590533 y^9+4046994 y^11+1381800 y^13+267638 y^15+13965 y^17)+q^(397/28) (245/y^19+62216/y^17+631365/y^15+2584603/y^13+6735820/y^11+13176198/y^9+21463568/y^7+29923810/y^5+36811446/y^3+40919067/y+40919067 y+36811446 y^3+29923810 y^5+21463568 y^7+13176198 y^9+6735820 y^11+2584603 y^13+631365 y^15+62216 y^17+245 y^19)+q^(425/28) (4704/y^19+200298/y^17+1381800/y^15+4748688/y^13+11209191/y^11+20792268/y^9+32419674/y^7+44239650/y^5+53811555/y^3+59119872/y+59119872 y+53811555 y^3+44239650 y^5+32419674 y^7+20792268 y^9+11209191 y^11+4748688 y^13+1381800 y^15+200298 y^17+4704 y^19)+q^(453/28) (27342/y^19+495684/y^17+2584603/y^15+7732494/y^13+16869867/y^11+29923810/y^9+45002286/y^7+60078312/y^5+72444526/y^3+78922389/y+78922389 y+72444526 y^3+60078312 y^5+45002286 y^7+29923810 y^9+16869867 y^11+7732494 y^13+2584603 y^15+495684 y^17+27342 y^19)+q^(481/28) (441/y^21+108192/y^19+1134189/y^17+4748688/y^15+12810168/y^13+26191011/y^11+44239650/y^9+65261630/y^7+85395240/y^5+101089485/y^3+110534004/y+110534004 y+101089485 y^3+85395240 y^5+65261630 y^7+44239650 y^9+26191011 y^11+12810168 y^13+4748688 y^15+1134189 y^17+108192 y^19+441 y^21)+q^(509/28) (6174/y^21+297087/y^19+2152584/y^17+7732494/y^15+19008717/y^13+36811446/y^11+60078312/y^9+86178456/y^7+111137292/y^5+130785816/y^3+141529836/y+141529836 y+130785816 y^3+111137292 y^5+86178456 y^7+60078312 y^9+36811446 y^11+19008717 y^13+7732494 y^15+2152584 y^17+297087 y^19+6174 y^21)+q^(537/28) (34839/y^21+728238/y^19+4046994/y^17+12810168/y^15+29139516/y^13+53811555/y^11+85395240/y^9+119413245/y^7+151937583/y^5+177938992/y^3+190858920/y+190858920 y+177938992 y^3+151937583 y^5+119413245 y^7+85395240 y^9+53811555 y^11+29139516 y^13+12810168 y^15+4046994 y^17+728238 y^19+34839 y^21),
q^(6/7) (49+21/y^2+21 y^2)+q^(13/7) (1470+245/y^4+1029/y^2+1029 y^2+245 y^4)+q^(20/7) (14553+735/y^6+4704/y^4+10899/y^2+10899 y^2+4704 y^4+735 y^6)+q^(27/7) (61250+735/y^8+8232/y^6+27342/y^4+52185/y^2+52185 y^2+27342 y^4+8232 y^6+735 y^8)+q^(34/7) (200214+245/y^10+8232/y^8+41895/y^6+108192/y^4+167846/y^2+167846 y^2+108192 y^4+41895 y^6+8232 y^8+245 y^10)+q^(41/7) (498330+21/y^12+4704/y^10+41895/y^8+148911/y^6+297087/y^4+453957/y^2+453957 y^2+297087 y^4+148911 y^6+41895 y^8+4704 y^10+21 y^12)+q^(48/7) (1129597+1029/y^12+27342/y^10+148911/y^8+387688/y^6+728238/y^4+982422/y^2+982422 y^2+728238 y^4+387688 y^6+148911 y^8+27342 y^10+1029 y^12)+q^(55/7) (2158548+49/y^14+10899/y^12+108192/y^10+387688/y^8+909048/y^6+1485729/y^4+2038134/y^2+2038134 y^2+1485729 y^4+909048 y^6+387688 y^8+108192 y^10+10899 y^12+49 y^14)+q^(62/7) (4043382+1470/y^14+52185/y^12+297087/y^10+909048/y^8+1791636/y^6+2898840/y^4+3614163/y^2+3614163 y^2+2898840 y^4+1791636 y^6+909048 y^8+297087 y^10+52185 y^12+1470 y^14)+q^(69/7) (6725348+21/y^16+14553/y^14+167846/y^12+728238/y^10+1791636/y^8+3455676/y^6+4973451/y^4+6428898/y^2+6428898 y^2+4973451 y^4+3455676 y^6+1791636 y^8+728238 y^10+167846 y^12+14553 y^14+21 y^16)+q^(76/7) (11226243+1029/y^16+61250/y^14+453957/y^12+1485729/y^10+3455676/y^8+5785626/y^6+8590533/y^4+10216297/y^2+10216297 y^2+8590533 y^4+5785626 y^6+3455676 y^8+1485729 y^10+453957 y^12+61250 y^14+1029 y^16)+q^(83/7) (16870014+10899/y^16+200214/y^14+982422/y^12+2898840/y^10+5785626/y^8+9799608/y^6+13176198/y^4+16380798/y^2+16380798 y^2+13176198 y^4+9799608 y^6+5785626 y^8+2898840 y^10+982422 y^12+200214 y^14+10899 y^16)+q^(90/7) (26207013+245/y^18+52185/y^16+498330/y^14+2038134/y^12+4973451/y^10+9799608/y^8+14995127/y^6+20792268/y^4+23928828/y^2+23928828 y^2+20792268 y^4+14995127 y^6+9799608 y^8+4973451 y^10+2038134 y^12+498330 y^14+52185 y^16+245 y^18)+q^(97/7) (36759996+4704/y^18+167846/y^16+1129597/y^14+3614163/y^12+8590533/y^10+14995127/y^8+23337426/y^6+29923810/y^4+36179983/y^2+36179983 y^2+29923810 y^4+23337426 y^6+14995127 y^8+8590533 y^10+3614163 y^12+1129597 y^14+167846 y^16+4704 y^18)+q^(104/7) (53793915+27342/y^18+453957/y^16+2158548/y^14+6428898/y^12+13176198/y^10+23337426/y^8+33165258/y^6+44239650/y^4+49664706/y^2+49664706 y^2+44239650 y^4+33165258 y^6+23337426 y^8+13176198 y^10+6428898 y^12+2158548 y^14+453957 y^16+27342 y^18)+q^(111/7) (72532936+735/y^20+108192/y^18+982422/y^16+4043382/y^14+10216297/y^12+20792268/y^10+33165258/y^8+48988044/y^6+60078312/y^4+71178156/y^2+71178156 y^2+60078312 y^4+48988044 y^6+33165258 y^8+20792268 y^10+10216297 y^12+4043382 y^14+982422 y^16+108192 y^18+735 y^20)+q^(118/7) (101068527+8232/y^20+297087/y^18+2038134/y^16+6725348/y^14+16380798/y^12+29923810/y^10+48988044/y^8+65909949/y^6+85395240/y^4+94329361/y^2+94329361 y^2+85395240 y^4+65909949 y^6+48988044 y^8+29923810 y^10+16380798 y^12+6725348 y^14+2038134 y^16+297087 y^18+8232 y^20)+q^(125/7) (130799130+41895/y^20+728238/y^18+3614163/y^16+11226243/y^14+23928828/y^12+44239650/y^10+65909949/y^8+92862546/y^6+111137292/y^4+129671934/y^2+129671934 y^2+111137292 y^4+92862546 y^6+65909949 y^8+44239650 y^10+23928828 y^12+11226243 y^14+3614163 y^16+728238 y^18+41895 y^20)+q^(132/7) (177883328+735/y^22+148911/y^20+1485729/y^18+6428898/y^16+16870014/y^14+36179983/y^12+60078312/y^10+92862546/y^8+121091985/y^6+151937583/y^4+165213321/y^2+165213321 y^2+151937583 y^4+121091985 y^6+92862546 y^8+60078312 y^10+36179983 y^12+16870014 y^14+6428898 y^16+1485729 y^18+148911 y^20+735 y^22)+q^(139/7) (222262236+8232/y^22+387688/y^20+2898840/y^18+10216297/y^16+26207013/y^14+49664706/y^12+85395240/y^10+121091985/y^8+164083752/y^6+192964548/y^4+222031768/y^2+222031768 y^2+192964548 y^4+164083752 y^6+121091985 y^8+85395240 y^10+49664706 y^12+26207013 y^14+10216297 y^16+2898840 y^18+387688 y^20+8232 y^22),
q^(13/28) (7/y+7 y)+q^(41/28) (147/y^3+399/y+399 y+147 y^3)+q^(69/28) (735/y^5+3234/y^3+6132/y+6132 y+3234 y^3+735 y^5)+q^(97/28) (1225/y^7+8232/y^5+22932/y^3+35679/y+35679 y+22932 y^3+8232 y^5+1225 y^7)+q^(125/28) (735/y^9+10290/y^7+41895/y^5+87759/y^3+121674/y+121674 y+87759 y^3+41895 y^5+10290 y^7+735 y^9)+q^(153/28) (147/y^11+8232/y^9+52479/y^7+148911/y^5+267638/y^3+349965/y+349965 y+267638 y^3+148911 y^5+52479 y^7+8232 y^9+147 y^11)+q^(181/28) (7/y^13+3234/y^11+41895/y^9+169834/y^7+387688/y^5+631365/y^3+797097/y+797097 y+631365 y^3+387688 y^5+169834 y^7+41895 y^9+3234 y^11+7 y^13)+q^(209/28) (399/y^13+22932/y^11+148911/y^9+451437/y^7+909048/y^5+1381800/y^3+1680063/y+1680063 y+1381800 y^3+909048 y^5+451437 y^7+148911 y^9+22932 y^11+399 y^13)+q^(237/28) (7/y^15+6132/y^13+87759/y^11+387688/y^9+979608/y^7+1791636/y^5+2584603/y^3+3057999/y+3057999 y+2584603 y^3+1791636 y^5+979608 y^7+387688 y^9+87759 y^11+6132 y^13+7 y^15)+q^(265/28) (399/y^15+35679/y^13+267638/y^11+909048/y^9+2040066/y^7+3455676/y^5+4748688/y^3+5554892/y+5554892 y+4748688 y^3+3455676 y^5+2040066 y^7+909048 y^9+267638 y^11+35679 y^13+399 y^15)+q^(293/28) (6132/y^15+121674/y^13+631365/y^11+1791636/y^9+3624138/y^7+5785626/y^5+7732494/y^3+8887578/y+8887578 y+7732494 y^3+5785626 y^5+3624138 y^7+1791636 y^9+631365 y^11+121674 y^13+6132 y^15)+q^(321/28) (147/y^17+35679/y^15+349965/y^13+1381800/y^11+3455676/y^9+6427722/y^7+9799608/y^5+12810168/y^3+14501949/y+14501949 y+12810168 y^3+9799608 y^5+6427722 y^7+3455676 y^9+1381800 y^11+349965 y^13+35679 y^15+147 y^17)+q^(349/28) (3234/y^17+121674/y^15+797097/y^13+2584603/y^11+5785626/y^9+10198860/y^7+14995127/y^5+19008717/y^3+21433006/y+21433006 y+19008717 y^3+14995127 y^5+10198860 y^7+5785626 y^9+2584603 y^11+797097 y^13+121674 y^15+3234 y^17)+q^(377/28) (22932/y^17+349965/y^15+1680063/y^13+4748688/y^11+9799608/y^9+16375506/y^7+23337426/y^5+29139516/y^3+32414046/y+32414046 y+29139516 y^3+23337426 y^5+16375506 y^7+9799608 y^9+4748688 y^11+1680063 y^13+349965 y^15+22932 y^17)+q^(405/28) (735/y^19+87759/y^17+797097/y^15+3057999/y^13+7732494/y^11+14995127/y^9+23934540/y^7+33165258/y^5+40919067/y^3+45023559/y+45023559 y+40919067 y^3+33165258 y^5+23934540 y^7+14995127 y^9+7732494 y^11+3057999 y^13+797097 y^15+87759 y^17+735 y^19)+q^(433/28) (8232/y^19+267638/y^17+1680063/y^15+5554892/y^13+12810168/y^11+23337426/y^9+36216047/y^7+48988044/y^5+59119872/y^3+65234582/y+65234582 y+59119872 y^3+48988044 y^5+36216047 y^7+23337426 y^9+12810168 y^11+5554892 y^13+1680063 y^15+267638 y^17+8232 y^19)+q^(461/28) (41895/y^19+631365/y^17+3057999/y^15+8887578/y^13+19008717/y^11+33165258/y^9+49667772/y^7+65909949/y^5+78922389/y^3+86209872/y+86209872 y+78922389 y^3+65909949 y^5+49667772 y^7+33165258 y^9+19008717 y^11+8887578 y^13+3057999 y^15+631365 y^17+41895 y^19)+q^(489/28) (1225/y^21+148911/y^19+1381800/y^17+5554892/y^15+14501949/y^13+29139516/y^11+48988044/y^9+71166228/y^7+92862546/y^5+110534004/y^3+119433195/y+119433195 y+110534004 y^3+92862546 y^5+71166228 y^7+48988044 y^9+29139516 y^11+14501949 y^13+5554892 y^15+1381800 y^17+148911 y^19+1225 y^21)+q^(517/28) (10290/y^21+387688/y^19+2584603/y^17+8887578/y^15+21433006/y^13+40919067/y^11+65909949/y^9+94273354/y^7+121091985/y^5+141529836/y^3+153660682/y+153660682 y+141529836 y^3+121091985 y^5+94273354 y^7+65909949 y^9+40919067 y^11+21433006 y^13+8887578 y^15+2584603 y^17+387688 y^19+10290 y^21)+q^(545/28) (52479/y^21+909048/y^19+4748688/y^17+14501949/y^15+32414046/y^13+59119872/y^11+92862546/y^9+129621366/y^7+164083752/y^5+190858920/y^3+205727340/y+205727340 y+190858920 y^3+164083752 y^5+129621366 y^7+92862546 y^9+59119872 y^11+32414046 y^13+14501949 y^15+4748688 y^17+909048 y^19+52479 y^21)}};


DThAn2={{0},
{-(1/(12 q^(1/4)))+(16 q^(3/4))/3+(171 q^(7/4))/4+(688 q^(11/4))/3+(3925 q^(15/4))/4+3600 q^(19/4)+(70913 q^(23/4))/6+(106816 q^(27/4))/3+(400383 q^(31/4))/4+265760 q^(35/4)+672299 q^(39/4)+1631376 q^(43/4)+(15269545 q^(47/4))/4+8650528 q^(51/4)+(76199085 q^(55/4))/4+(122653712 q^(59/4))/3+(171448745 q^(63/4))/2+175962384 q^(67/4)+(4250667533 q^(71/4))/12+(2101170160 q^(75/4))/3+1362057300 q^(79/4),
5/6+9 q+(202 q^2)/3+(1004 q^3)/3+1377 q^4+(14660 q^5)/3+15692 q^6+46368 q^7+(385274 q^8)/3+336565 q^9+842220 q^10+(6072484 q^11)/3+(14091500 q^12)/3+10564812 q^13+(69332264 q^14)/3+49300960 q^15+102805857 q^16+209965656 q^17+420725658 q^18+828338796 q^19+(9627110755 q^20)/6},
{0,
I/(2 q^(1/24))+1/2 I q^(23/24)+I q^(47/24)+3/2 I q^(71/24)+5/2 I q^(95/24)+7/2 I q^(119/24)+11/2 I q^(143/24)+15/2 I q^(167/24)+11 I q^(191/24)+15 I q^(215/24)+21 I q^(239/24)+28 I q^(263/24)+77/2 I q^(287/24)+101/2 I q^(311/24)+135/2 I q^(335/24)+88 I q^(359/24)+231/2 I q^(383/24)+297/2 I q^(407/24)+385/2 I q^(431/24)+245 I q^(455/24)+445/2 I q^(479/24),
-(I/(2 q^(1/24)))-1/2 I q^(23/24)-I q^(47/24)-3/2 I q^(71/24)-5/2 I q^(95/24)-7/2 I q^(119/24)-11/2 I q^(143/24)-15/2 I q^(167/24)-11 I q^(191/24)-15 I q^(215/24)-21 I q^(239/24)-28 I q^(263/24)-77/2 I q^(287/24)-101/2 I q^(311/24)-135/2 I q^(335/24)-88 I q^(359/24)-231/2 I q^(383/24)-297/2 I q^(407/24)-385/2 I q^(431/24)-245 I q^(455/24)-445/2 I q^(479/24)},
{1/(72 Sqrt[q])+(7 Sqrt[q])/3+108 q^(3/2)+(14588 q^(5/2))/9+(370261 q^(7/2))/24+112137 q^(9/2)+(6071108 q^(11/2))/9+(10564084 q^(13/2))/3+(131463993 q^(15/2))/8+(209962792 q^(17/2))/3+276110532 q^(19/2)+1020424824 q^(21/2)+(128289830783 q^(23/2))/36+(35524913339 q^(25/2))/3+37651153008 q^(27/2)+(1035705212308 q^(29/2))/9+(2715329632427 q^(31/2))/8+969197557656 q^(33/2)+(24181720944200 q^(35/2))/9+(21746890470676 q^(37/2))/3+(38145782442375 q^(39/2))/2,
-(1/(9 q^(1/8)))+(43 q^(7/8))/3+327 q^(15/8)+(35458 q^(23/8))/9+33365 q^(31/8)+224100 q^(39/8)+(3817385 q^(47/8))/3+(19049773 q^(55/8))/3+28574790 q^(63/8)+(1062666893 q^(71/8))/9+(1362057296 q^(79/8))/3+1641171501 q^(87/8)+(50593208164 q^(95/8))/9+(55087086305 q^(103/8))/3+57497358573 q^(111/8)+(1559986649911 q^(119/8))/9+(1514649884990 q^(127/8))/3+1425346919718 q^(135/8)+(11730973006685 q^(143/8))/3+(31345920658774 q^(151/8))/3+27247563594834 q^(159/8),
3/4+(214 q)/9+(2791 q^2)/6+5244 q^3+(385675 q^4)/9+(842452 q^5)/3+1565946 q^6+(69335384 q^7)/9+(205617215 q^8)/6+140243202 q^9+(4813584958 q^10)/9+(5758769236 q^11)/3+6534121854 q^12+(191028720532 q^13)/9+(198399293296 q^14)/3+198474147288 q^15+(5181940898467 q^16)/9+(4858328381864 q^17)/3+(8855349550377 q^18)/2+11793841134964 q^19,
-(1/(9 q^(1/8)))+(43 q^(7/8))/3+327 q^(15/8)+(35458 q^(23/8))/9+33365 q^(31/8)+224100 q^(39/8)+(3817385 q^(47/8))/3+(19049773 q^(55/8))/3+28574790 q^(63/8)+(1062666893 q^(71/8))/9+(1362057296 q^(79/8))/3+1641171501 q^(87/8)+(50593208164 q^(95/8))/9+(55087086305 q^(103/8))/3+57497358573 q^(111/8)+(1559986649911 q^(119/8))/9+(1514649884990 q^(127/8))/3+1425346919718 q^(135/8)+(11730973006685 q^(143/8))/3+(31345920658774 q^(151/8))/3+27247563594834 q^(159/8)},
{0,
-(I/(24 q^(9/40)))+9/4 I q^(31/40)+197/12 I q^(71/40)+1889/24 I q^(111/40)+1233/4 I q^(151/40)+25007/24 I q^(191/40)+25487/8 I q^(231/40)+71847/8 I q^(271/40)+570185/24 I q^(311/40)+476521/8 I q^(351/40)+1142325/8 I q^(391/40)+2633601/8 I q^(431/40)+5869607/8 I q^(471/40)+1586781 I q^(511/40)+3341181 I q^(551/40)+27470323/4 I q^(591/40)+110488779/8 I q^(631/40)+163360087/6 I q^(671/40)+421619567/8 I q^(711/40)+802496187/8 I q^(751/40)+4511722537/24 I q^(791/40),
(11 I)/(24 q^(1/40))+55/24 I q^(39/40)+117/8 I q^(79/40)+1561/24 I q^(119/40)+493/2 I q^(159/40)+6489/8 I q^(199/40)+58537/24 I q^(239/40)+54191/8 I q^(279/40)+17721 I q^(319/40)+131983/3 I q^(359/40)+1255331/12 I q^(399/40)+1915497/8 I q^(439/40)+6363875/12 I q^(479/40)+4561951/4 I q^(519/40)+19115811/8 I q^(559/40)+39112791/8 I q^(599/40)+235004129/24 I q^(639/40)+153842535/8 I q^(679/40)+890279885/24 I q^(719/40)+844544459/12 I q^(759/40)+263004417/2 I q^(799/40),
-((11 I)/(24 q^(1/40)))-55/24 I q^(39/40)-117/8 I q^(79/40)-1561/24 I q^(119/40)-493/2 I q^(159/40)-6489/8 I q^(199/40)-58537/24 I q^(239/40)-54191/8 I q^(279/40)-17721 I q^(319/40)-131983/3 I q^(359/40)-1255331/12 I q^(399/40)-1915497/8 I q^(439/40)-6363875/12 I q^(479/40)-4561951/4 I q^(519/40)-19115811/8 I q^(559/40)-39112791/8 I q^(599/40)-235004129/24 I q^(639/40)-153842535/8 I q^(679/40)-890279885/24 I q^(719/40)-844544459/12 I q^(759/40)-263004417/2 I q^(799/40),
I/(24 q^(9/40))-9/4 I q^(31/40)-197/12 I q^(71/40)-1889/24 I q^(111/40)-1233/4 I q^(151/40)-25007/24 I q^(191/40)-25487/8 I q^(231/40)-71847/8 I q^(271/40)-570185/24 I q^(311/40)-476521/8 I q^(351/40)-1142325/8 I q^(391/40)-2633601/8 I q^(431/40)-5869607/8 I q^(471/40)-1586781 I q^(511/40)-3341181 I q^(551/40)-27470323/4 I q^(591/40)-110488779/8 I q^(631/40)-163360087/6 I q^(671/40)-421619567/8 I q^(711/40)-802496187/8 I q^(751/40)-4511722537/24 I q^(791/40)},
{-(1/(384 q^(3/4)))-(17 q^(1/4))/80+(47571 q^(5/4))/640+(760219 q^(9/4))/240+(9911379 q^(13/4))/160+(32220033 q^(17/4))/40+(1025660937 q^(21/4))/128+(5245646377 q^(25/4))/80+(295207020297 q^(29/4))/640+(68938565761 q^(33/4))/24+(10347504910017 q^(37/4))/640+(3341305250997 q^(41/4))/40+(256546318882871 q^(45/4))/640+(144270170813713 q^(49/4))/80+(4904452063574139 q^(53/4))/640+(154736097435588 q^(57/4))/5+(15280770531071487 q^(61/4))/128+(8835839547468441 q^(65/4))/20+(3022459890167132759 q^(69/4))/1920+(108357205081285221 q^(73/4))/20+(5779104092959431213 q^(77/4))/320,
23/(960 q^(1/3))+(1019 q^(2/3))/240+(17301 q^(5/3))/40+(5686543 q^(8/3))/480+(90562163 q^(11/3))/480+(129689707 q^(14/3))/60+(78652993 q^(17/3))/4+(36083070263 q^(20/3))/240+(961923935923 q^(23/3))/960+(716257745813 q^(26/3))/120+(3883599042533 q^(29/3))/120+(25908580044049 q^(32/3))/160+(60452786113643 q^(35/3))/80+(132678725217863 q^(38/3))/40+(413689906647109 q^(41/3))/30+(13104988025001307 q^(44/3))/240+(24831152286711541 q^(47/3))/120+(60277847843729623 q^(50/3))/80+(317434892043072061 q^(53/3))/120+(1077710458027047859 q^(56/3))/120+(9459796280769630347 q^(59/3))/320,
-(251/(1920 q^(1/12)))+(6067 q^(11/12))/240+(368107 q^(23/12))/320+(3026009 q^(35/12))/120+(690256277 q^(47/12))/1920+(184334929 q^(59/12))/48+(63816411751 q^(71/12))/1920+(58711885169 q^(83/12))/240+(189766759319 q^(95/12))/120+(2204519181781 q^(107/12))/240+(93605381721341 q^(119/12))/1920+(57477548462531 q^(131/12))/240+(2111621677929701 q^(143/12))/1920+(142786054806113 q^(155/12))/30+(4689053660264671 q^(167/12))/240+(6119038904028001 q^(179/12))/80+(275401256781234179 q^(191/12))/960+(31043758205176073 q^(203/12))/30+(3457610389557622147 q^(215/12))/960+(2911418540401842799 q^(227/12))/240+(4756470701258024693 q^(239/12))/120,
329/480+(1331 q)/32+(63021 q^2)/40+(645177 q^3)/20+(35527211 q^4)/80+(742179849 q^5)/160+(4741042289 q^6)/120+(1148920521 q^7)/4+(29415911373 q^8)/16+(1016812253711 q^9)/96+(1116557470497 q^10)/20+(5452129252857 q^11)/20+(49813440517881 q^12)/40+(858301816638189 q^13)/160+(438588827484717 q^14)/20+(5131857236529533 q^15)/60+(25576536547819271 q^16)/80+(91971963926316033 q^17)/80+(31920762027348023 q^18)/8+(268079739806506737 q^19)/20+(6990536607334303299 q^20)/160,
-(251/(1920 q^(1/12)))+(6067 q^(11/12))/240+(368107 q^(23/12))/320+(3026009 q^(35/12))/120+(690256277 q^(47/12))/1920+(184334929 q^(59/12))/48+(63816411751 q^(71/12))/1920+(58711885169 q^(83/12))/240+(189766759319 q^(95/12))/120+(2204519181781 q^(107/12))/240+(93605381721341 q^(119/12))/1920+(57477548462531 q^(131/12))/240+(2111621677929701 q^(143/12))/1920+(142786054806113 q^(155/12))/30+(4689053660264671 q^(167/12))/240+(6119038904028001 q^(179/12))/80+(275401256781234179 q^(191/12))/960+(31043758205176073 q^(203/12))/30+(3457610389557622147 q^(215/12))/960+(2911418540401842799 q^(227/12))/240+(4756470701258024693 q^(239/12))/120,
23/(960 q^(1/3))+(1019 q^(2/3))/240+(17301 q^(5/3))/40+(5686543 q^(8/3))/480+(90562163 q^(11/3))/480+(129689707 q^(14/3))/60+(78652993 q^(17/3))/4+(36083070263 q^(20/3))/240+(961923935923 q^(23/3))/960+(716257745813 q^(26/3))/120+(3883599042533 q^(29/3))/120+(25908580044049 q^(32/3))/160+(60452786113643 q^(35/3))/80+(132678725217863 q^(38/3))/40+(413689906647109 q^(41/3))/30+(13104988025001307 q^(44/3))/240+(24831152286711541 q^(47/3))/120+(60277847843729623 q^(50/3))/80+(317434892043072061 q^(53/3))/120+(1077710458027047859 q^(56/3))/120+(9459796280769630347 q^(59/3))/320},
{0,
(11 I)/(2880 q^(25/56))+11/192 I q^(31/56)+139/8 I q^(87/56)+140341/576 I q^(143/56)+985057/480 I q^(199/56)+1057851/80 I q^(255/56)+(102395171 I q^(311/56))/1440+64252417/192 I q^(367/56)+45388257/32 I q^(423/56)+5300116223/960 I q^(479/56)+19211711011/960 I q^(535/56)+10921842383/160 I q^(591/56)+127228605109/576 I q^(647/56)+65510397547/96 I q^(703/56)+8093204975/4 I q^(759/56)+5550821391397/960 I q^(815/56)+15344069590879/960 I q^(871/56)+1371753917965/32 I q^(927/56)+16104412364131/144 I q^(983/56)+27307466089621/96 I q^(1039/56)+113077552866409/160 I q^(1095/56),
-((23 I)/(320 q^(9/56)))+2093/576 I q^(47/56)+11707/192 I q^(103/56)+49343/80 I q^(159/56)+182887/40 I q^(215/56)+26303117/960 I q^(271/56)+8991319/64 I q^(327/56)+183856003/288 I q^(383/56)+842516701/320 I q^(439/56)+1603590769/160 I q^(495/56)+20538486091/576 I q^(551/56)+3830237269/32 I q^(607/56)+24444940727/64 I q^(663/56)+(1678441868503 I q^(719/56))/1440+410188852913/120 I q^(775/56)+3095235246277/320 I q^(831/56)+5087986054451/192 I q^(887/56)+422972505509/6 I q^(943/56)+58414413953757/320 I q^(999/56)+55333316972287/120 I q^(1055/56)+136604121919033/120 I q^(1111/56),
(611 I)/(1440 q^(1/56))+3437/960 I q^(55/56)+13993/320 I q^(111/56)+13943/36 I q^(167/56)+519677/192 I q^(223/56)+1252699/80 I q^(279/56)+56491177/720 I q^(335/56)+336463307/960 I q^(391/56)+45645001/32 I q^(447/56)+1031284265/192 I q^(503/56)+6059705693/320 I q^(559/56)+1261455233/20 I q^(615/56)+(287861446373 I q^(671/56))/1440+58212516571/96 I q^(727/56)+113201897313/64 I q^(783/56)+(14345265502171 I q^(839/56))/2880+13043213304817/960 I q^(895/56)+5759854724163/160 I q^(951/56)+5944089828451/64 I q^(1007/56)+44892164539379/192 I q^(1063/56)+184133277007503/320 I q^(1119/56),
-((611 I)/(1440 q^(1/56)))-3437/960 I q^(55/56)-13993/320 I q^(111/56)-13943/36 I q^(167/56)-519677/192 I q^(223/56)-1252699/80 I q^(279/56)-56491177/720 I q^(335/56)-336463307/960 I q^(391/56)-45645001/32 I q^(447/56)-1031284265/192 I q^(503/56)-6059705693/320 I q^(559/56)-1261455233/20 I q^(615/56)-(287861446373 I q^(671/56))/1440-58212516571/96 I q^(727/56)-113201897313/64 I q^(783/56)-(14345265502171 I q^(839/56))/2880-13043213304817/960 I q^(895/56)-5759854724163/160 I q^(951/56)-5944089828451/64 I q^(1007/56)-44892164539379/192 I q^(1063/56)-184133277007503/320 I q^(1119/56),
(23 I)/(320 q^(9/56))-2093/576 I q^(47/56)-11707/192 I q^(103/56)-49343/80 I q^(159/56)-182887/40 I q^(215/56)-26303117/960 I q^(271/56)-8991319/64 I q^(327/56)-183856003/288 I q^(383/56)-842516701/320 I q^(439/56)-1603590769/160 I q^(495/56)-20538486091/576 I q^(551/56)-3830237269/32 I q^(607/56)-24444940727/64 I q^(663/56)-(1678441868503 I q^(719/56))/1440-410188852913/120 I q^(775/56)-3095235246277/320 I q^(831/56)-5087986054451/192 I q^(887/56)-422972505509/6 I q^(943/56)-58414413953757/320 I q^(999/56)-55333316972287/120 I q^(1055/56)-136604121919033/120 I q^(1111/56),
-((11 I)/(2880 q^(25/56)))-11/192 I q^(31/56)-139/8 I q^(87/56)-140341/576 I q^(143/56)-985057/480 I q^(199/56)-1057851/80 I q^(255/56)-(102395171 I q^(311/56))/1440-64252417/192 I q^(367/56)-45388257/32 I q^(423/56)-5300116223/960 I q^(479/56)-19211711011/960 I q^(535/56)-10921842383/160 I q^(591/56)-127228605109/576 I q^(647/56)-65510397547/96 I q^(703/56)-8093204975/4 I q^(759/56)-5550821391397/960 I q^(815/56)-15344069590879/960 I q^(871/56)-1371753917965/32 I q^(927/56)-16104412364131/144 I q^(983/56)-27307466089621/96 I q^(1039/56)-113077552866409/160 I q^(1095/56)},
{1/(1944 q)+314/8505+(39761 q)/2835+(22129096 q^2)/8505+(306413564 q^3)/2835+(6982838372 q^4)/2835+(47451756668 q^5)/1215+(1362166177264 q^6)/2835+(110665917442463 q^7)/22680+(361930031213224 q^8)/8505+(2785817667843607 q^9)/8505+(6434828311110256 q^10)/2835+(13583909228303644 q^11)/945+(26515639558685072 q^12)/315+(186334915278286964 q^13)/405+(20114737263603859232 q^14)/8505+(37279699869848691799 q^15)/3240+(150989578561585127524 q^16)/2835+(8246194666502225304 q^17)/35+(8504434663224838665752 q^18)/8505+(61275406531618645124 q^19)/15+(137022307513488710325368 q^20)/8505,
-(757/(136080 q^(9/16)))-(15067 q^(7/16))/45360+(29511523 q^(23/16))/136080+(690094211 q^(39/16))/45360+(20623862459 q^(55/16))/45360+(1172182537079 q^(71/16))/136080+(1824394533581 q^(87/16))/15120+(768197063681 q^(103/16))/567+(1743412444378411 q^(119/16))/136080+(1793715785582227 q^(135/16))/17010+(8770436650822373 q^(151/16))/11340+(1620173721327022 q^(167/16))/315+(712911471754403723 q^(183/16))/22680+(337195175974676879 q^(199/16))/1890+(129069304505311899287 q^(215/16))/136080+(71912487175272969599 q^(231/16))/15120+(8145522802719547823 q^(247/16))/360+(6982563474257949838369 q^(263/16))/68040+(20213646150141481893227 q^(279/16))/45360+(84336809340398658788347 q^(295/16))/45360+(169578270286591403041517 q^(311/16))/22680,
533/(17010 q^(1/4))+(664 q^(3/4))/105+(79017 q^(7/4))/70+(424364552 q^(11/4))/8505+(51111425 q^(15/4))/42+(143160504 q^(19/4))/7+(249448800659 q^(23/4))/945+(878523378592 q^(27/4))/315+(1759933584261 q^(31/4))/70+(338543951143504 q^(35/4))/1701+(49448228813586 q^(39/4))/35+(319786911862104 q^(43/4))/35+(185406585073641749 q^(47/4))/3402+(31792654198608656 q^(51/4))/105+(22111549128568659 q^(55/4))/14+(66218615282325627928 q^(59/4))/8505+(765929571491542469 q^(63/4))/21+(5709170053377318936 q^(67/4))/35+(1699218253647071710553 q^(71/4))/2430+(60547730982454486088 q^(75/4))/21+(1445056033681752255781 q^(79/4))/126,
-(20371/(136080 q^(1/16)))+(119927 q^(15/16))/3240+(21328799 q^(31/16))/7560+(899358697 q^(47/16))/9072+(3680306492 q^(63/16))/1701+(1541568785983 q^(79/16))/45360+(56968756396327 q^(95/16))/136080+(96875041412987 q^(111/16))/22680+(169916807058919 q^(127/16))/4536+(2630228457898717 q^(143/16))/9072+(91603866337595603 q^(159/16))/45360+(582875053076679833 q^(175/16))/45360+(3427958355446482469 q^(191/16))/45360+(56427394535893027901 q^(207/16))/136080+(97028270159664919799 q^(223/16))/45360+(142068470568735124861 q^(239/16))/13608+(5088963433463266034 q^(255/16))/105+(9751450134881860996411 q^(271/16))/45360+(20744199296924868441361 q^(287/16))/22680+(8493972526644177774949 q^(303/16))/2268+(671399795639248920887647 q^(319/16))/45360,
21289/34020+(24556 q)/405+(1534898 q^2)/405+(351891472 q^3)/2835+(2117962667 q^4)/810+(341766232144 q^5)/8505+(276438703036 q^6)/567+(2788549125760 q^7)/567+(121180798209683 q^8)/2835+(2793054383493548 q^9)/8505+(6444867668343884 q^10)/2835+(122372644745476112 q^11)/8505+(26531671919955178 q^12)/315+(1304850216248360176 q^13)/2835+(6706608247078860152 q^14)/2835+(32625199759210417024 q^15)/2835+(60402618719041663217 q^16)/1134+(667992765383095845088 q^17)/2835+(8504880772542357498046 q^18)/8505+(428943463964020175248 q^19)/105+(137025803813598266459372 q^20)/8505,
-(20371/(136080 q^(1/16)))+(119927 q^(15/16))/3240+(21328799 q^(31/16))/7560+(899358697 q^(47/16))/9072+(3680306492 q^(63/16))/1701+(1541568785983 q^(79/16))/45360+(56968756396327 q^(95/16))/136080+(96875041412987 q^(111/16))/22680+(169916807058919 q^(127/16))/4536+(2630228457898717 q^(143/16))/9072+(91603866337595603 q^(159/16))/45360+(582875053076679833 q^(175/16))/45360+(3427958355446482469 q^(191/16))/45360+(56427394535893027901 q^(207/16))/136080+(97028270159664919799 q^(223/16))/45360+(142068470568735124861 q^(239/16))/13608+(5088963433463266034 q^(255/16))/105+(9751450134881860996411 q^(271/16))/45360+(20744199296924868441361 q^(287/16))/22680+(8493972526644177774949 q^(303/16))/2268+(671399795639248920887647 q^(319/16))/45360,
533/(17010 q^(1/4))+(664 q^(3/4))/105+(79017 q^(7/4))/70+(424364552 q^(11/4))/8505+(51111425 q^(15/4))/42+(143160504 q^(19/4))/7+(249448800659 q^(23/4))/945+(878523378592 q^(27/4))/315+(1759933584261 q^(31/4))/70+(338543951143504 q^(35/4))/1701+(49448228813586 q^(39/4))/35+(319786911862104 q^(43/4))/35+(185406585073641749 q^(47/4))/3402+(31792654198608656 q^(51/4))/105+(22111549128568659 q^(55/4))/14+(66218615282325627928 q^(59/4))/8505+(765929571491542469 q^(63/4))/21+(5709170053377318936 q^(67/4))/35+(1699218253647071710553 q^(71/4))/2430+(60547730982454486088 q^(75/4))/21+(1445056033681752255781 q^(79/4))/126,
-(757/(136080 q^(9/16)))-(15067 q^(7/16))/45360+(29511523 q^(23/16))/136080+(690094211 q^(39/16))/45360+(20623862459 q^(55/16))/45360+(1172182537079 q^(71/16))/136080+(1824394533581 q^(87/16))/15120+(768197063681 q^(103/16))/567+(1743412444378411 q^(119/16))/136080+(1793715785582227 q^(135/16))/17010+(8770436650822373 q^(151/16))/11340+(1620173721327022 q^(167/16))/315+(712911471754403723 q^(183/16))/22680+(337195175974676879 q^(199/16))/1890+(129069304505311899287 q^(215/16))/136080+(71912487175272969599 q^(231/16))/15120+(8145522802719547823 q^(247/16))/360+(6982563474257949838369 q^(263/16))/68040+(20213646150141481893227 q^(279/16))/45360+(84336809340398658788347 q^(295/16))/45360+(169578270286591403041517 q^(311/16))/22680},
{0,
-((41 I)/(120960 q^(49/72)))-(17 I q^(23/72))/1080+997/432 I q^(95/72)+(1522859 I q^(167/72))/8640+(29261249 I q^(239/72))/8640+(346463291 I q^(311/72))/8640+(4335473425 I q^(383/72))/12096+(63806234033 I q^(455/72))/24192+(144810942277 I q^(527/72))/8640+(136492517993 I q^(599/72))/1440+(14726540818693 I q^(671/72))/30240+(19935101834777 I q^(743/72))/8640+(61664427731429 I q^(815/72))/6048+(5128119310985311 I q^(887/72))/120960+(10103532685063487 I q^(959/72))/60480+(2168425139616287 I q^(1031/72))/3456+(39000778229874539 I q^(1103/72))/17280+(47217701833724537 I q^(1175/72))/6048+(90059485207593587 I q^(1247/72))/3456+(424261434631657433 I q^(1319/72))/5040+(1329784057662951011 I q^(1391/72))/5040+(32426114152324242799 I q^(1463/72))/40320,
(211 I)/(24192 q^(25/72))-(221 I q^(47/72))/1152+(62771 I q^(119/72))/1728+(2693597 I q^(191/72))/2880+(114644689 I q^(263/72))/8640+(136738229 I q^(335/72))/1008+(19162647263 I q^(407/72))/17280+(232041981149 I q^(479/72))/30240+(70411375129 I q^(551/72))/1512+(30718713870739 I q^(623/72))/120960+68387007745/54 I q^(695/72)+(33702622028957 I q^(767/72))/5760+(47820827617529 I q^(839/72))/1890+33034971515401/320 I q^(911/72)+(48386764787981533 I q^(983/72))/120960+(3978374933993381 I q^(1055/72))/2688+(79415596233875521 I q^(1127/72))/15120+17228343600060977/960 I q^(1199/72)+(1023506598021158909 I q^(1271/72))/17280+(218148766993020425 I q^(1343/72))/1152+(7901254700995592173 I q^(1415/72))/13440+(35806393590967315573 I q^(1487/72))/20160,
-((1301 I)/(13440 q^(1/8)))+(8991 I q^(7/8))/2240+13851/128 I q^(15/8)+(3460273 I q^(23/8))/1920+(48154581 I q^(31/8))/2240+128260989/640 I q^(39/8)+259864939/168 I q^(47/8)+575908299/56 I q^(55/8)+33921465687/560 I q^(63/8)+206483361577/640 I q^(71/8)+1009945584567/640 I q^(79/8)+(32134382649531 I q^(87/8))/4480+11744513230291/384 I q^(95/8)+(552218223631887 I q^(103/8))/4480+(2116600803887103 I q^(111/8))/4480+(3323652631508173 I q^(119/8))/1920+1948560911446401/320 I q^(127/8)+2641860473184459/128 I q^(135/8)+(454418786027285797 I q^(143/8))/6720+137431777557152781/640 I q^(151/8)+593608292835225363/896 I q^(159/8),
(9535 I)/(24192 q^(1/72))+3017/720 I q^(71/72)+46757/630 I q^(143/72)+(8393033 I q^(215/72))/8064+(1387615319 I q^(287/72))/120960+(1767737777 I q^(359/72))/17280+(4422142751 I q^(431/72))/5760+4484541227/896 I q^(503/72)+6274725361/216 I q^(575/72)+(18499273133797 I q^(647/72))/120960+(89625309648953 I q^(719/72))/120960+(134708609688589 I q^(791/72))/40320+(244470789487439 I q^(863/72))/17280+7254261750745/128 I q^(935/72)+(580777555396097 I q^(1007/72))/2688+(13614113700643481 I q^(1079/72))/17280+(166885966433360887 I q^(1151/72))/60480+(41735362991839491 I q^(1223/72))/4480+(245239630629296609 I q^(1295/72))/8064+(3880902365519657579 I q^(1367/72))/40320+(1326286415032540151 I q^(1439/72))/4480,
-((9535 I)/(24192 q^(1/72)))-3017/720 I q^(71/72)-46757/630 I q^(143/72)-(8393033 I q^(215/72))/8064-(1387615319 I q^(287/72))/120960-(1767737777 I q^(359/72))/17280-(4422142751 I q^(431/72))/5760-4484541227/896 I q^(503/72)-6274725361/216 I q^(575/72)-(18499273133797 I q^(647/72))/120960-(89625309648953 I q^(719/72))/120960-(134708609688589 I q^(791/72))/40320-(244470789487439 I q^(863/72))/17280-7254261750745/128 I q^(935/72)-(580777555396097 I q^(1007/72))/2688-(13614113700643481 I q^(1079/72))/17280-(166885966433360887 I q^(1151/72))/60480-(41735362991839491 I q^(1223/72))/4480-(245239630629296609 I q^(1295/72))/8064-(3880902365519657579 I q^(1367/72))/40320-(1326286415032540151 I q^(1439/72))/4480,
(1301 I)/(13440 q^(1/8))-(8991 I q^(7/8))/2240-13851/128 I q^(15/8)-(3460273 I q^(23/8))/1920-(48154581 I q^(31/8))/2240-128260989/640 I q^(39/8)-259864939/168 I q^(47/8)-575908299/56 I q^(55/8)-33921465687/560 I q^(63/8)-206483361577/640 I q^(71/8)-1009945584567/640 I q^(79/8)-(32134382649531 I q^(87/8))/4480-11744513230291/384 I q^(95/8)-(552218223631887 I q^(103/8))/4480-(2116600803887103 I q^(111/8))/4480-(3323652631508173 I q^(119/8))/1920-1948560911446401/320 I q^(127/8)-2641860473184459/128 I q^(135/8)-(454418786027285797 I q^(143/8))/6720-137431777557152781/640 I q^(151/8)-593608292835225363/896 I q^(159/8),
-((211 I)/(24192 q^(25/72)))+(221 I q^(47/72))/1152-(62771 I q^(119/72))/1728-(2693597 I q^(191/72))/2880-(114644689 I q^(263/72))/8640-(136738229 I q^(335/72))/1008-(19162647263 I q^(407/72))/17280-(232041981149 I q^(479/72))/30240-(70411375129 I q^(551/72))/1512-(30718713870739 I q^(623/72))/120960-68387007745/54 I q^(695/72)-(33702622028957 I q^(767/72))/5760-(47820827617529 I q^(839/72))/1890-33034971515401/320 I q^(911/72)-(48386764787981533 I q^(983/72))/120960-(3978374933993381 I q^(1055/72))/2688-(79415596233875521 I q^(1127/72))/15120-17228343600060977/960 I q^(1199/72)-(1023506598021158909 I q^(1271/72))/17280-(218148766993020425 I q^(1343/72))/1152-(7901254700995592173 I q^(1415/72))/13440-(35806393590967315573 I q^(1487/72))/20160,
(41 I)/(120960 q^(49/72))+(17 I q^(23/72))/1080-997/432 I q^(95/72)-(1522859 I q^(167/72))/8640-(29261249 I q^(239/72))/8640-(346463291 I q^(311/72))/8640-(4335473425 I q^(383/72))/12096-(63806234033 I q^(455/72))/24192-(144810942277 I q^(527/72))/8640-(136492517993 I q^(599/72))/1440-(14726540818693 I q^(671/72))/30240-(19935101834777 I q^(743/72))/8640-(61664427731429 I q^(815/72))/6048-(5128119310985311 I q^(887/72))/120960-(10103532685063487 I q^(959/72))/60480-(2168425139616287 I q^(1031/72))/3456-(39000778229874539 I q^(1103/72))/17280-(47217701833724537 I q^(1175/72))/6048-(90059485207593587 I q^(1247/72))/3456-(424261434631657433 I q^(1319/72))/5040-(1329784057662951011 I q^(1391/72))/5040-(32426114152324242799 I q^(1463/72))/40320},
{-(625/(5971968 q^(5/4)))-7537/(870912 q^(1/4))-(13322371 q^(3/4))/13934592+(2483912351 q^(7/4))/2612736+(1366592509531 q^(11/4))/13934592+(389604685501 q^(15/4))/96768+(2117860416717365 q^(19/4))/20901888+(50205420243323 q^(23/4))/27216+(184564052300921873 q^(27/4))/6967296+(275419653978101047 q^(31/4))/870912+(45298191940367036939 q^(35/4))/13934592+(6422936811541200359 q^(39/4))/217728+(2516148450405185681209 q^(43/4))/10450944+(1561169400188148214045 q^(47/4))/870912+(57198265797847632382711 q^(51/4))/4644864+(205797982185894060307529 q^(55/4))/2612736+(274425293838653483295199 q^(59/4))/580608+(1165896567686518922629615 q^(63/4))/435456+(300852383864887499757241613 q^(67/4))/20901888+(64244541790947306778357729 q^(71/4))/870912+(2520907089940826398444856039 q^(75/4))/6967296+(1979007606065949836205862511 q^(79/4))/1161216,
137363/(104509440 q^(4/5))+(426733 q^(1/5))/17418240+(287086229 q^(6/5))/8709120+(125990150521 q^(11/5))/13063680+(5035826504677 q^(16/5))/8709120+(52983930848371 q^(21/5))/2903040+(1271238275714861 q^(26/5))/3265920+(7837808679642943 q^(31/5))/1244160+(960250093620269107 q^(36/5))/11612160+(1600490992267545499 q^(41/5))/1741824+(77531885949078094403 q^(46/5))/8709120+(83656733702603409913 q^(51/5))/1088640+(6278275064269951331299 q^(56/5))/10450944+(7503461817293559639197 q^(61/5))/1741824+(41552011555641004067389 q^(66/5))/1451520+(4644405624659742456453929 q^(71/5))/26127360+(603020272594976903429491 q^(76/5))/580608+(20006048558560316436905647 q^(81/5))/3483648+(157809093408297285836968253 q^(86/5))/5225472+(82561319846794568776935409 q^(91/5))/544320+(3634130763823993901036919637 q^(96/5))/4976640+(58887753288530362369288016893 q^(101/5))/17418240,
-(569309/(69672960 q^(9/20)))-(1396399 q^(11/20))/2612736+(33154648411 q^(31/20))/69672960+(218104264027 q^(51/20))/4354560+(449722733616823 q^(71/20))/209018880+(246772483900631 q^(91/20))/4354560+(890895912441797 q^(111/20))/829440+(104282043145495387 q^(131/20))/6531840+(6838064082911729191 q^(151/20))/34836480+(1802259307139989955 q^(171/20))/870912+(1337349532997723021099 q^(191/20))/69672960+(69533008910352519991 q^(211/20))/435456+(16848323629898433026945 q^(231/20))/13934592+(27536512196418062055647 q^(251/20))/3265920+(272021191717493104692133 q^(271/20))/4976640+(34420077560066945260847 q^(291/20))/103680+(11354730934081328346003293 q^(311/20))/5971968+(999064851754456526958677 q^(331/20))/96768+(1860285675250340507828201819 q^(351/20))/34836480+(492967980121542749116449791 q^(371/20))/1866240+(7280746742822889132068785489 q^(391/20))/5806080+(13308796315124934249696187519 q^(411/20))/2322432,
108889/(2903040 q^(1/5))+(708131 q^(4/5))/86016+(40522000963 q^(9/5))/17418240+(3979678247921 q^(14/5))/26127360+(23202762953437 q^(19/5))/4354560+(2171279420492419 q^(24/5))/17418240+(14259067242323357 q^(29/5))/6531840+(133379027759711681 q^(34/5))/4354560+(69703368287810701 q^(39/5))/193536+(95698761009333532273 q^(44/5))/26127360+(114867200874088275427 q^(49/5))/3483648+(232895123818788754163 q^(54/5))/870912+(8625635675619945557671 q^(59/5))/4354560+(235997192663569618450111 q^(64/5))/17418240+(21484674469063229906893 q^(69/5))/248832+(6746346122595829157196071 q^(74/5))/13063680+(25403589280178570840227279 q^(79/5))/8709120+(90808565560170417768837293 q^(84/5))/5806080+(32645964991903761073885571 q^(89/5))/408240+(6817315957347879387170543057 q^(94/5))/17418240+(763037631622621081628846359 q^(99/5))/414720,
-(5902889/(34836480 q^(1/20)))+(35123869 q^(19/20))/725760+(130184015963 q^(39/20))/23224320+(1264097804309 q^(59/20))/4354560+(210726143696977 q^(79/20))/23224320+(96025076962159 q^(99/20))/483840+(347066939123404679 q^(119/20))/104509440+(49058210804631997 q^(139/20))/1088640+(7194376066851703001 q^(159/20))/13934592+(9595482900418490701 q^(179/20))/1866240+(3168990529048248694649 q^(199/20))/69672960+(12559943808999642049 q^(219/20))/34560+(111092771006299157344393 q^(239/20))/41803776+(9782630445353503986067 q^(259/20))/544320+(329152980114998372074141 q^(279/20))/2903040+(4389699034152362045431157 q^(299/20))/6531840+(131159946730775362179138367 q^(319/20))/34836480+(87257463528525770198719331 q^(339/20))/4354560+(147704017955537043912675889 q^(359/20))/1451520+(2155187923923200133625127143 q^(379/20))/4354560+(161164262565617900762627442617 q^(399/20))/69672960,
1974919/3483648+(19704761 q)/248832+(2160442621 q^2)/290304+(104122595153 q^3)/290304+(12558292466851 q^4)/1161216+(134379974612789 q^5)/580608+(1107702911956931 q^6)/290304+(22301106334213373 q^7)/435456+(16084743102894451 q^8)/27648+(1113562119339070315 q^9)/193536+(8263922881246657753 q^10)/163296+(350438671071624567937 q^11)/870912+(10206597001637749119415 q^12)/3483648+(7368022059180175731469 q^13)/373248+(15442894081674293742239 q^14)/124416+(138634810951933505284 q^15)/189+(3059376760228530915292519 q^16)/746496+(18949729000500461944290287 q^17)/870912+(96014217595545624598204889 q^18)/870912+(66574543365358174029145129 q^19)/124416+(8695540951148089134697535077 q^20)/3483648,
-(5902889/(34836480 q^(1/20)))+(35123869 q^(19/20))/725760+(130184015963 q^(39/20))/23224320+(1264097804309 q^(59/20))/4354560+(210726143696977 q^(79/20))/23224320+(96025076962159 q^(99/20))/483840+(347066939123404679 q^(119/20))/104509440+(49058210804631997 q^(139/20))/1088640+(7194376066851703001 q^(159/20))/13934592+(9595482900418490701 q^(179/20))/1866240+(3168990529048248694649 q^(199/20))/69672960+(12559943808999642049 q^(219/20))/34560+(111092771006299157344393 q^(239/20))/41803776+(9782630445353503986067 q^(259/20))/544320+(329152980114998372074141 q^(279/20))/2903040+(4389699034152362045431157 q^(299/20))/6531840+(131159946730775362179138367 q^(319/20))/34836480+(87257463528525770198719331 q^(339/20))/4354560+(147704017955537043912675889 q^(359/20))/1451520+(2155187923923200133625127143 q^(379/20))/4354560+(161164262565617900762627442617 q^(399/20))/69672960,
108889/(2903040 q^(1/5))+(708131 q^(4/5))/86016+(40522000963 q^(9/5))/17418240+(3979678247921 q^(14/5))/26127360+(23202762953437 q^(19/5))/4354560+(2171279420492419 q^(24/5))/17418240+(14259067242323357 q^(29/5))/6531840+(133379027759711681 q^(34/5))/4354560+(69703368287810701 q^(39/5))/193536+(95698761009333532273 q^(44/5))/26127360+(114867200874088275427 q^(49/5))/3483648+(232895123818788754163 q^(54/5))/870912+(8625635675619945557671 q^(59/5))/4354560+(235997192663569618450111 q^(64/5))/17418240+(21484674469063229906893 q^(69/5))/248832+(6746346122595829157196071 q^(74/5))/13063680+(25403589280178570840227279 q^(79/5))/8709120+(90808565560170417768837293 q^(84/5))/5806080+(32645964991903761073885571 q^(89/5))/408240+(6817315957347879387170543057 q^(94/5))/17418240+(763037631622621081628846359 q^(99/5))/414720,
-(569309/(69672960 q^(9/20)))-(1396399 q^(11/20))/2612736+(33154648411 q^(31/20))/69672960+(218104264027 q^(51/20))/4354560+(449722733616823 q^(71/20))/209018880+(246772483900631 q^(91/20))/4354560+(890895912441797 q^(111/20))/829440+(104282043145495387 q^(131/20))/6531840+(6838064082911729191 q^(151/20))/34836480+(1802259307139989955 q^(171/20))/870912+(1337349532997723021099 q^(191/20))/69672960+(69533008910352519991 q^(211/20))/435456+(16848323629898433026945 q^(231/20))/13934592+(27536512196418062055647 q^(251/20))/3265920+(272021191717493104692133 q^(271/20))/4976640+(34420077560066945260847 q^(291/20))/103680+(11354730934081328346003293 q^(311/20))/5971968+(999064851754456526958677 q^(331/20))/96768+(1860285675250340507828201819 q^(351/20))/34836480+(492967980121542749116449791 q^(371/20))/1866240+(7280746742822889132068785489 q^(391/20))/5806080+(13308796315124934249696187519 q^(411/20))/2322432,
137363/(104509440 q^(4/5))+(426733 q^(1/5))/17418240+(287086229 q^(6/5))/8709120+(125990150521 q^(11/5))/13063680+(5035826504677 q^(16/5))/8709120+(52983930848371 q^(21/5))/2903040+(1271238275714861 q^(26/5))/3265920+(7837808679642943 q^(31/5))/1244160+(960250093620269107 q^(36/5))/11612160+(1600490992267545499 q^(41/5))/1741824+(77531885949078094403 q^(46/5))/8709120+(83656733702603409913 q^(51/5))/1088640+(6278275064269951331299 q^(56/5))/10450944+(7503461817293559639197 q^(61/5))/1741824+(41552011555641004067389 q^(66/5))/1451520+(4644405624659742456453929 q^(71/5))/26127360+(603020272594976903429491 q^(76/5))/580608+(20006048558560316436905647 q^(81/5))/3483648+(157809093408297285836968253 q^(86/5))/5225472+(82561319846794568776935409 q^(91/5))/544320+(3634130763823993901036919637 q^(96/5))/4976640+(58887753288530362369288016893 q^(101/5))/17418240},
{0,
(3379 I)/(174182400 q^(81/88))-(52039 I q^(7/88))/11612160-(343807 I q^(95/88))/829440+(12201293 I q^(183/88))/1658880+(64600471837 I q^(271/88))/58060800+(239523643849 I q^(359/88))/8294400+(345756898003 I q^(447/88))/774144+(11905825458701 I q^(535/88))/2322432+(1668153836196919 I q^(623/88))/34836480+(9524463112521391 I q^(711/88))/24883200+(11205750980567543 I q^(799/88))/4147200+(199854679548630179 I q^(887/88))/11612160+(166677278796064567 I q^(975/88))/1658880+(2105704166211793249 I q^(1063/88))/3870720+(240122258141148793651 I q^(1151/88))/87091200+(25504287783868998079 I q^(1239/88))/1935360+(11015582075013262807 I q^(1327/88))/184320+(257266383897508771945 I q^(1415/88))/995328+(9324743504147620949047 I q^(1503/88))/8709120+(221020384691896023817 I q^(1591/88))/51840+(570351426810795878016313 I q^(1679/88))/34836480+(25213917379811033555857 I q^(1767/88))/414720,
-((148187 I)/(174182400 q^(49/88)))+(33563 I q^(39/88))/2764800-(72269 I q^(127/88))/46080+(78787313 I q^(215/88))/331776+(13830289441 I q^(303/88))/1658880+(2958176014433 I q^(391/88))/19353600+(115403612778163 I q^(479/88))/58060800+(714091274497109 I q^(567/88))/34836480+(294895875639683 I q^(655/88))/1658880+(6689313798151081 I q^(743/88))/4976640+(32954425359135571 I q^(831/88))/3628800+(92570913726688061 I q^(919/88))/1658880+(39322863987901289 I q^(1007/88))/124416+(1936007129656394021 I q^(1095/88))/1161216+(1370115483724341403 I q^(1183/88))/165888+(962634890805949104301 I q^(1271/88))/24883200+(1071812803484340590501 I q^(1359/88))/6220800+(60803760535667086925 I q^(1447/88))/82944+(2977731947802831784241 I q^(1535/88))/995328+(9097400236441202557975 I q^(1623/88))/774144+(862458442104519759475553 I q^(1711/88))/19353600+(14245421751944172250406333 I q^(1799/88))/87091200,
(24743 I)/(1741824 q^(25/88))-(2452687 I q^(63/88))/3483648+(120971261 I q^(151/88))/4147200+(2572580309 I q^(239/88))/2073600+(151794582109 I q^(327/88))/5806080+(63946243541 I q^(415/88))/165888+(77312432011937 I q^(503/88))/17418240+(819509636059649 I q^(591/88))/19353600+(20185880410501703 I q^(679/88))/58060800+(39238470101875 I q^(767/88))/15552+(82132273207848349 I q^(855/88))/4976640+(1146849147207202249 I q^(943/88))/11612160+(13612623610237210241 I q^(1031/88))/24883200+(54791533258219944629 I q^(1119/88))/19353600+(160158212448575740739 I q^(1207/88))/11612160+(739139030253974020717 I q^(1295/88))/11612160+(154688711762575940843 I q^(1383/88))/552960+(4877321370248013367471 I q^(1471/88))/4147200+(10208780509046794942789 I q^(1559/88))/2150400+(1607888199693909515462447 I q^(1647/88))/87091200+(2013760451520358374066487 I q^(1735/88))/29030400,
-((5171147 I)/(43545600 q^(9/88)))+(27120787 I q^(79/88))/8294400+(544162793 I q^(167/88))/4976640+(13941329719 I q^(255/88))/5806080+(457472096507 I q^(343/88))/11612160+(158790057203 I q^(431/88))/311040+(4514946219613 I q^(519/88))/829440+(114656478487529 I q^(607/88))/2322432+(121635535062149 I q^(695/88))/311040+(12028601453053711 I q^(783/88))/4354560+(2934166738457225 I q^(871/88))/165888+(6039576635502473803 I q^(959/88))/58060800+(29435825120740169 I q^(1047/88))/51840+(35657512856394391 I q^(1135/88))/12288+(162367513251915294007 I q^(1223/88))/11612160+(265029614211843236809 I q^(1311/88))/4147200+(299362499568992034457 I q^(1399/88))/1075200+(187296895045797584693 I q^(1487/88))/161280+(386054518472600691091 I q^(1575/88))/82944+(41761727343990979978241 I q^(1663/88))/2322432+(2924295296344153102428761 I q^(1751/88))/43545600,
(31890373 I)/(87091200 q^(1/88))+(23168977 I q^(87/88))/5806080+(305851001 I q^(175/88))/3870720+(6918671701 I q^(263/88))/4976640+(21238543589 I q^(351/88))/1036800+(967321711957 I q^(439/88))/3870720+(12777301380313 I q^(527/88))/4976640+(2512057409303 I q^(615/88))/110592+(25340591818569 I q^(703/88))/143360+(214586239886019847 I q^(791/88))/174182400+(64742747448338909 I q^(879/88))/8294400+(25165322220249887 I q^(967/88))/552960+(159105868410875989 I q^(1055/88))/645120+(138523393069337161 I q^(1143/88))/110592+(58087795345841568113 I q^(1231/88))/9676800+(158524762094095072687 I q^(1319/88))/5806080+(28653695592099706969 I q^(1407/88))/241920+(272113815855723108071 I q^(1495/88))/552960+(33960276073388514743 I q^(1583/88))/17280+(219703807501507482933193 I q^(1671/88))/29030400+(545360264432352813469373 I q^(1759/88))/19353600,
-((31890373 I)/(87091200 q^(1/88)))-(23168977 I q^(87/88))/5806080-(305851001 I q^(175/88))/3870720-(6918671701 I q^(263/88))/4976640-(21238543589 I q^(351/88))/1036800-(967321711957 I q^(439/88))/3870720-(12777301380313 I q^(527/88))/4976640-(2512057409303 I q^(615/88))/110592-(25340591818569 I q^(703/88))/143360-(214586239886019847 I q^(791/88))/174182400-(64742747448338909 I q^(879/88))/8294400-(25165322220249887 I q^(967/88))/552960-(159105868410875989 I q^(1055/88))/645120-(138523393069337161 I q^(1143/88))/110592-(58087795345841568113 I q^(1231/88))/9676800-(158524762094095072687 I q^(1319/88))/5806080-(28653695592099706969 I q^(1407/88))/241920-(272113815855723108071 I q^(1495/88))/552960-(33960276073388514743 I q^(1583/88))/17280-(219703807501507482933193 I q^(1671/88))/29030400-(545360264432352813469373 I q^(1759/88))/19353600,
(5171147 I)/(43545600 q^(9/88))-(27120787 I q^(79/88))/8294400-(544162793 I q^(167/88))/4976640-(13941329719 I q^(255/88))/5806080-(457472096507 I q^(343/88))/11612160-(158790057203 I q^(431/88))/311040-(4514946219613 I q^(519/88))/829440-(114656478487529 I q^(607/88))/2322432-(121635535062149 I q^(695/88))/311040-(12028601453053711 I q^(783/88))/4354560-(2934166738457225 I q^(871/88))/165888-(6039576635502473803 I q^(959/88))/58060800-(29435825120740169 I q^(1047/88))/51840-(35657512856394391 I q^(1135/88))/12288-(162367513251915294007 I q^(1223/88))/11612160-(265029614211843236809 I q^(1311/88))/4147200-(299362499568992034457 I q^(1399/88))/1075200-(187296895045797584693 I q^(1487/88))/161280-(386054518472600691091 I q^(1575/88))/82944-(41761727343990979978241 I q^(1663/88))/2322432-(2924295296344153102428761 I q^(1751/88))/43545600,
-((24743 I)/(1741824 q^(25/88)))+(2452687 I q^(63/88))/3483648-(120971261 I q^(151/88))/4147200-(2572580309 I q^(239/88))/2073600-(151794582109 I q^(327/88))/5806080-(63946243541 I q^(415/88))/165888-(77312432011937 I q^(503/88))/17418240-(819509636059649 I q^(591/88))/19353600-(20185880410501703 I q^(679/88))/58060800-(39238470101875 I q^(767/88))/15552-(82132273207848349 I q^(855/88))/4976640-(1146849147207202249 I q^(943/88))/11612160-(13612623610237210241 I q^(1031/88))/24883200-(54791533258219944629 I q^(1119/88))/19353600-(160158212448575740739 I q^(1207/88))/11612160-(739139030253974020717 I q^(1295/88))/11612160-(154688711762575940843 I q^(1383/88))/552960-(4877321370248013367471 I q^(1471/88))/4147200-(10208780509046794942789 I q^(1559/88))/2150400-(1607888199693909515462447 I q^(1647/88))/87091200-(2013760451520358374066487 I q^(1735/88))/29030400,
(148187 I)/(174182400 q^(49/88))-(33563 I q^(39/88))/2764800+(72269 I q^(127/88))/46080-(78787313 I q^(215/88))/331776-(13830289441 I q^(303/88))/1658880-(2958176014433 I q^(391/88))/19353600-(115403612778163 I q^(479/88))/58060800-(714091274497109 I q^(567/88))/34836480-(294895875639683 I q^(655/88))/1658880-(6689313798151081 I q^(743/88))/4976640-(32954425359135571 I q^(831/88))/3628800-(92570913726688061 I q^(919/88))/1658880-(39322863987901289 I q^(1007/88))/124416-(1936007129656394021 I q^(1095/88))/1161216-(1370115483724341403 I q^(1183/88))/165888-(962634890805949104301 I q^(1271/88))/24883200-(1071812803484340590501 I q^(1359/88))/6220800-(60803760535667086925 I q^(1447/88))/82944-(2977731947802831784241 I q^(1535/88))/995328-(9097400236441202557975 I q^(1623/88))/774144-(862458442104519759475553 I q^(1711/88))/19353600-(14245421751944172250406333 I q^(1799/88))/87091200,
-((3379 I)/(174182400 q^(81/88)))+(52039 I q^(7/88))/11612160+(343807 I q^(95/88))/829440-(12201293 I q^(183/88))/1658880-(64600471837 I q^(271/88))/58060800-(239523643849 I q^(359/88))/8294400-(345756898003 I q^(447/88))/774144-(11905825458701 I q^(535/88))/2322432-(1668153836196919 I q^(623/88))/34836480-(9524463112521391 I q^(711/88))/24883200-(11205750980567543 I q^(799/88))/4147200-(199854679548630179 I q^(887/88))/11612160-(166677278796064567 I q^(975/88))/1658880-(2105704166211793249 I q^(1063/88))/3870720-(240122258141148793651 I q^(1151/88))/87091200-(25504287783868998079 I q^(1239/88))/1935360-(11015582075013262807 I q^(1327/88))/184320-(257266383897508771945 I q^(1415/88))/995328-(9324743504147620949047 I q^(1503/88))/8709120-(221020384691896023817 I q^(1591/88))/51840-(570351426810795878016313 I q^(1679/88))/34836480-(25213917379811033555857 I q^(1767/88))/414720},
{1/(46080 q^(3/2))+15217/(6652800 Sqrt[q])-(135049 Sqrt[q])/2217600+(16424587 q^(3/2))/151200+(514810322557 q^(5/2))/10644480+(784130939513 q^(7/2))/201600+(1056058627265603 q^(9/2))/6652800+(7123278705900989 q^(11/2))/1663200+(4973951575281919 q^(13/2))/57600+(618909765591667829 q^(15/2))/443520+(163326939846609323 q^(17/2))/8640+(24553461582103562147 q^(19/2))/110880+(122121675654143626405391 q^(21/2))/53222400+(376559779682533368289 q^(23/2))/17600+(80699931279113845196461 q^(25/2))/443520+(84736320132500967115087 q^(27/2))/59400+(2460449113211284301919107 q^(29/2))/236544+(31513290672072602220839177 q^(31/2))/443520+(1521781931786419648729748701 q^(33/2))/3326400+(2813323673374748991728755 q^(35/2))/1008+(287504453555533676514364810681 q^(37/2))/17740800+(199382538614506594203169315549 q^(39/2))/2217600,
-(311/(997920 q^(25/24)))-4177/(4989600 q^(1/24))-(14337179 q^(23/24))/4989600+(9189647 q^(47/24))/3150+(2101358184661 q^(71/24))/4989600+(26220122119 q^(95/24))/1134+(756169172447951 q^(119/24))/997920+(5858772391519939 q^(143/24))/332640+(144208513314734503 q^(167/24))/453600+(10362890476757517 q^(191/24))/2200+(73248590412621021 q^(215/24))/1232+(1637744984104824361979 q^(239/24))/2494800+(16133666731609627252487 q^(263/24))/2494800+(287955242896831340647051 q^(287/24))/4989600+(43631707905682600604143 q^(311/24))/92400+(396640816779558954398143 q^(335/24))/110880+(126198071876828263588191407 q^(359/24))/4989600+(838372960507863841193746231 q^(383/24))/4989600+(375924387797226001106341087 q^(407/24))/356400+(1493881227564410342714713507 q^(431/24))/237600+(17831139894176451101583502637 q^(455/24))/498960+(969942718100734993667492818099 q^(479/24))/4989600,
34621/(15966720 q^(2/3))-(15431 q^(1/3))/1425600+(1217602849 q^(4/3))/19958400+(5591811649 q^(7/3))/207900+(402707899283 q^(10/3))/181440+(467432904487229 q^(13/3))/4989600+(9477828225739219 q^(16/3))/3628800+(90212699440250941 q^(19/3))/1663200+(35908847054509305733 q^(22/3))/39916800+(1658757715573726475 q^(25/3))/133056+(82592333117622435409 q^(28/3))/554400+(3919337988940040368673 q^(31/3))/2494800+(2749522822337329524911 q^(34/3))/184800+(213385562157074042585513 q^(37/3))/1663200+(4065461159690294262453941 q^(40/3))/3991680+(37473606181795002629024977 q^(43/3))/4989600+(4137722765752875844694854069 q^(46/3))/79833600+(134455966607533116178502647 q^(49/3))/399168+(6894392918303027825623425701 q^(52/3))/3326400+(864618948428540872817138321 q^(55/3))/71280+(2705898977118190499835738316129 q^(58/3))/39916800+(1207535017680993173077096042339 q^(61/3))/3326400,
-(3433/(332640 q^(3/8)))-(757 q^(5/8))/864+(483441407 q^(13/8))/554400+(27000273661 q^(21/8))/207900+(508092303085 q^(29/8))/66528+(74556037817291 q^(37/8))/277200+(100953704411939 q^(45/8))/15120+(53094510851818523 q^(53/8))/415800+(551494421771785271 q^(61/8))/277200+(10908821078203226443 q^(69/8))/415800+(62575951469353563067 q^(77/8))/207900+(37783744146655280239 q^(85/8))/12320+(488571799063114239842 q^(93/8))/17325+(98541898579181205366769 q^(101/8))/415800+(647337825018975608941 q^(109/8))/352+(2210124018880139007222083 q^(117/8))/166320+(1497574252221676375901687 q^(125/8))/16632+(45583843328583441884267489 q^(133/8))/79200+(2900800906377107035560294787 q^(141/8))/831600+(11161486900661341263690130391 q^(149/8))/554400+(61581308375154225596944829501 q^(157/8))/554400,
154403/(3548160 q^(1/6))+(3489611 q^(5/6))/362880+(7458527059 q^(11/6))/1814400+(268129829683 q^(17/6))/712800+(43463386178659 q^(23/6))/2419200+(1401584643251399 q^(29/6))/2494800+(25740138676249079 q^(35/6))/1995840+(32315683767210521 q^(41/6))/138600+(555636123351345860647 q^(47/6))/159667200+(638557403870548273 q^(53/6))/14400+(1096780932244883442383 q^(59/6))/2217600+(21921702009494463997 q^(65/6))/4455+(337035057964814347923049 q^(71/6))/7603200+(1043284125445284544437179 q^(77/6))/2851200+(55778229848831391153280123 q^(83/6))/19958400+(99341799377370772791193637 q^(89/6))/4989600+(33229470627824957917331279 q^(95/6))/249480+(5598783147889682862550302643 q^(101/6))/6652800+(20144500134579689450827323803 q^(107/6))/3991680+(23027650219448129832615208703 q^(113/6))/798336+(299791778836997175808665838997 q^(119/6))/1900800,
-(6313/(33264 q^(1/24)))+(8814431 q^(23/24))/151200+(4389406207 q^(47/24))/453600+(158153496311 q^(71/24))/226800+(4236073988621 q^(95/24))/142560+(98482910007451 q^(119/24))/113400+(1980807875616659 q^(143/24))/103950+(277247472142117073 q^(167/24))/831600+(88042694291853107 q^(191/24))/18144+(3779775241450184267 q^(215/24))/62370+(3317015644499743111867 q^(239/24))/4989600+(8135484164987447981059 q^(263/24))/1247400+(6436241152452772966339 q^(287/24))/110880+(11947665145901311612913 q^(311/24))/25200+(894984057759826573049429 q^(335/24))/249480+(126454551749650291083825859 q^(359/24))/4989600+(839602308808525613188979593 q^(383/24))/4989600+(5268566260153009872853796237 q^(407/24))/4989600+(2242583594461655479269269003 q^(431/24))/356400+(7136616124394655429498471523 q^(455/24))/199584+(161727619253186349078920369923 q^(479/24))/831600,
1351193/2661120+(4819379 q)/50400+(571134321 q^2)/44800+(129107348737 q^3)/151200+(10609224165653 q^4)/302400+(55613050741519 q^5)/55440+(3279082650325481 q^6)/151200+(28378111808071763 q^7)/75600+(156051211895277571 q^8)/28800+(111807286246177877717 q^9)/1663200+(177423247779107294921 q^10)/241920+(99262567442517533693 q^11)/13860+(211185125443027090020481 q^12)/3326400+(39065720378008851610493 q^13)/75600+(2160973032360996157754501 q^14)/554400+(570908076734711710115917 q^15)/20790+(403318199564811220834364597 q^16)/2217600+(315637957853071527189988697 q^17)/277200+(910073172146819143667862373 q^18)/134400+(380222058506182835879627021 q^19)/9900+(184961331542259087442614552263 q^20)/887040,
-(6313/(33264 q^(1/24)))+(8814431 q^(23/24))/151200+(4389406207 q^(47/24))/453600+(158153496311 q^(71/24))/226800+(4236073988621 q^(95/24))/142560+(98482910007451 q^(119/24))/113400+(1980807875616659 q^(143/24))/103950+(277247472142117073 q^(167/24))/831600+(88042694291853107 q^(191/24))/18144+(3779775241450184267 q^(215/24))/62370+(3317015644499743111867 q^(239/24))/4989600+(8135484164987447981059 q^(263/24))/1247400+(6436241152452772966339 q^(287/24))/110880+(11947665145901311612913 q^(311/24))/25200+(894984057759826573049429 q^(335/24))/249480+(126454551749650291083825859 q^(359/24))/4989600+(839602308808525613188979593 q^(383/24))/4989600+(5268566260153009872853796237 q^(407/24))/4989600+(2242583594461655479269269003 q^(431/24))/356400+(7136616124394655429498471523 q^(455/24))/199584+(161727619253186349078920369923 q^(479/24))/831600,
154403/(3548160 q^(1/6))+(3489611 q^(5/6))/362880+(7458527059 q^(11/6))/1814400+(268129829683 q^(17/6))/712800+(43463386178659 q^(23/6))/2419200+(1401584643251399 q^(29/6))/2494800+(25740138676249079 q^(35/6))/1995840+(32315683767210521 q^(41/6))/138600+(555636123351345860647 q^(47/6))/159667200+(638557403870548273 q^(53/6))/14400+(1096780932244883442383 q^(59/6))/2217600+(21921702009494463997 q^(65/6))/4455+(337035057964814347923049 q^(71/6))/7603200+(1043284125445284544437179 q^(77/6))/2851200+(55778229848831391153280123 q^(83/6))/19958400+(99341799377370772791193637 q^(89/6))/4989600+(33229470627824957917331279 q^(95/6))/249480+(5598783147889682862550302643 q^(101/6))/6652800+(20144500134579689450827323803 q^(107/6))/3991680+(23027650219448129832615208703 q^(113/6))/798336+(299791778836997175808665838997 q^(119/6))/1900800,
-(3433/(332640 q^(3/8)))-(757 q^(5/8))/864+(483441407 q^(13/8))/554400+(27000273661 q^(21/8))/207900+(508092303085 q^(29/8))/66528+(74556037817291 q^(37/8))/277200+(100953704411939 q^(45/8))/15120+(53094510851818523 q^(53/8))/415800+(551494421771785271 q^(61/8))/277200+(10908821078203226443 q^(69/8))/415800+(62575951469353563067 q^(77/8))/207900+(37783744146655280239 q^(85/8))/12320+(488571799063114239842 q^(93/8))/17325+(98541898579181205366769 q^(101/8))/415800+(647337825018975608941 q^(109/8))/352+(2210124018880139007222083 q^(117/8))/166320+(1497574252221676375901687 q^(125/8))/16632+(45583843328583441884267489 q^(133/8))/79200+(2900800906377107035560294787 q^(141/8))/831600+(11161486900661341263690130391 q^(149/8))/554400+(61581308375154225596944829501 q^(157/8))/554400,
34621/(15966720 q^(2/3))-(15431 q^(1/3))/1425600+(1217602849 q^(4/3))/19958400+(5591811649 q^(7/3))/207900+(402707899283 q^(10/3))/181440+(467432904487229 q^(13/3))/4989600+(9477828225739219 q^(16/3))/3628800+(90212699440250941 q^(19/3))/1663200+(35908847054509305733 q^(22/3))/39916800+(1658757715573726475 q^(25/3))/133056+(82592333117622435409 q^(28/3))/554400+(3919337988940040368673 q^(31/3))/2494800+(2749522822337329524911 q^(34/3))/184800+(213385562157074042585513 q^(37/3))/1663200+(4065461159690294262453941 q^(40/3))/3991680+(37473606181795002629024977 q^(43/3))/4989600+(4137722765752875844694854069 q^(46/3))/79833600+(134455966607533116178502647 q^(49/3))/399168+(6894392918303027825623425701 q^(52/3))/3326400+(864618948428540872817138321 q^(55/3))/71280+(2705898977118190499835738316129 q^(58/3))/39916800+(1207535017680993173077096042339 q^(61/3))/3326400,
-(311/(997920 q^(25/24)))-4177/(4989600 q^(1/24))-(14337179 q^(23/24))/4989600+(9189647 q^(47/24))/3150+(2101358184661 q^(71/24))/4989600+(26220122119 q^(95/24))/1134+(756169172447951 q^(119/24))/997920+(5858772391519939 q^(143/24))/332640+(144208513314734503 q^(167/24))/453600+(10362890476757517 q^(191/24))/2200+(73248590412621021 q^(215/24))/1232+(1637744984104824361979 q^(239/24))/2494800+(16133666731609627252487 q^(263/24))/2494800+(287955242896831340647051 q^(287/24))/4989600+(43631707905682600604143 q^(311/24))/92400+(396640816779558954398143 q^(335/24))/110880+(126198071876828263588191407 q^(359/24))/4989600+(838372960507863841193746231 q^(383/24))/4989600+(375924387797226001106341087 q^(407/24))/356400+(1493881227564410342714713507 q^(431/24))/237600+(17831139894176451101583502637 q^(455/24))/498960+(969942718100734993667492818099 q^(479/24))/4989600},
{0,
(3673 I)/(1437004800 q^(121/104))+(53731 I)/(21772800 q^(17/104))+(282553 I q^(87/104))/21772800-(2733244369 I q^(191/104))/130636800-(644856203 I q^(295/104))/435456-(31593554099 I q^(399/104))/691200-(121531124716553 I q^(503/104))/130636800-(89262955920527 I q^(607/104))/6220800-(97827572748221 I q^(711/104))/544320-(207620119468795 I q^(815/104))/108864-(2113956551180884511 I q^(919/104))/119750400-(69746331631109869817 I q^(1023/104))/479001600-(20301338891168357063 I q^(1127/104))/18662400-(324665444565210679439 I q^(1231/104))/43545600-(2291641428635665307 I q^(1335/104))/48384-(36738577341187295340841 I q^(1439/104))/130636800-(1140614507334307537727 I q^(1543/104))/725760-(362069093980036580788177 I q^(1647/104))/43545600-(7517651622561230355753683 I q^(1751/104))/179625600-(50084054153297809168067 I q^(1855/104))/248832-(10105728475992454546847303 I q^(1959/104))/10886400-(46974903414929681866433749 I q^(2063/104))/11404800,
(12119 I)/(479001600 q^(81/104))-(174401 I q^(23/104))/6220800-(22935707 I q^(127/104))/14515200-(528544267 I q^(231/104))/2073600-(9243688081 I q^(335/104))/870912-(154453468921 I q^(439/104))/580608-(1107093730157 I q^(543/104))/230400-(185429496215563 I q^(647/104))/2721600-(11600245577961073 I q^(751/104))/14515200-(21997277660714089 I q^(855/104))/2737152-(66335886652759643 I q^(959/104))/933120-(135070394851658135521 I q^(1063/104))/239500800-(177346099126453087693 I q^(1167/104))/43545600-(1769491198424230436783 I q^(1271/104))/65318400-(291880126611560163161 I q^(1375/104))/1741824-(705068032916553772969 I q^(1479/104))/725760-(1527016845621088592135303 I q^(1583/104))/287400960-(171468570454521877823369 I q^(1687/104))/6220800-(2967104471977124191346233 I q^(1791/104))/21772800-(3368764276196318067793349 I q^(1895/104))/5225472-(701361973008457768010238623 I q^(1999/104))/239500800-(511412527433595094300085959 I q^(2103/104))/39916800,
-((59027 I)/(41057280 q^(49/104)))+(225581 I q^(55/104))/2737152-(125717999 I q^(159/104))/6220800-(20028848159 I q^(263/104))/18662400-(763100663939 I q^(367/104))/21772800-(1629115076801 I q^(471/104))/2073600-(68856093945361 I q^(575/104))/5225472-(1097804397461317 I q^(679/104))/6220800-(946327720412786137 I q^(783/104))/479001600-(277266475561438681 I q^(887/104))/14515200-(1422880690159776583 I q^(991/104))/8709120-(12058653152288973515 I q^(1095/104))/9580032-(6365359526319491162131 I q^(1199/104))/718502400-(2508283790389167171121 I q^(1303/104))/43545600-(398160419898509645227 I q^(1407/104))/1140480-(51919978214897041326001 I q^(1511/104))/26127360-(443290990363079901161 I q^(1615/104))/41472-(8494134953555713809461 I q^(1719/104))/155520-(10933800333958764218291281 I q^(1823/104))/41057280-(595788102518149474751600143 I q^(1927/104))/479001600-(5223712840508825585448511 I q^(2031/104))/935550,
(388937 I)/(19160064 q^(25/104))-(1509943 I q^(79/104))/1036800-(3458484497 I q^(183/104))/79833600-(12709402433 I q^(287/104))/6220800-(941894445859 I q^(391/104))/14515200-(2433394962463 I q^(495/104))/1741824-(2939813643064283 I q^(599/104))/130636800-(13923481038428233 I q^(703/104))/47900160-(68657116917242617 I q^(807/104))/21772800-(121117095170158609 I q^(911/104))/4082400-(30828988950533633 I q^(1015/104))/124416-(99506418460341610693 I q^(1119/104))/53222400-(18563502045131853103457 I q^(1223/104))/1437004800-(2826847334841400141417 I q^(1327/104))/34214400-(214863186025303324735 I q^(1431/104))/435456-(53099396276051637184201 I q^(1535/104))/19160064-(3527201293159018319124047 I q^(1639/104))/239500800-(462977272897907711550233 I q^(1743/104))/6220800-(258092670789122605149767149 I q^(1847/104))/718502400-(72376255918963118709902879 I q^(1951/104))/43545600-(708613257421047204660161423 I q^(2055/104))/95800320,
-((6638701 I)/(47900160 q^(9/104)))+(1723319 I q^(95/104))/1306368-(7986487 I q^(199/104))/1555200-(908957617367 I q^(303/104))/479001600-(98846246489783 I q^(407/104))/1437004800-(9237306674651 I q^(511/104))/6220800-(21431061213761 I q^(615/104))/912384-(19413795234941041 I q^(719/104))/65318400-(137730727780640651 I q^(823/104))/43545600-(141532618124054503 I q^(927/104))/4838400-(115265557262983825057 I q^(1031/104))/479001600-(4903510941050225213 I q^(1135/104))/2737152-(836969037390458545571 I q^(1239/104))/68428800-(10110929911624858086569 I q^(1343/104))/130636800-(109643658132887560255751 I q^(1447/104))/239500800-(203497408312343725733177 I q^(1551/104))/79833600-(70224725759812173361171 I q^(1655/104))/5225472-(1794207505260853316656291 I q^(1759/104))/26611200-(201092831952006520151171 I q^(1863/104))/622080-(712069835608588978254133879 I q^(1967/104))/479001600-(3150939032472250237500793073 I q^(2071/104))/479001600,
(430399 I)/(1267200 q^(1/104))+(13975391 I q^(103/104))/4838400+(852064327 I q^(207/104))/43545600-(90642143503 I q^(311/104))/130636800-(285410496751 I q^(415/104))/9580032-(12491540238629 I q^(519/104))/19160064-(2104483782169511 I q^(623/104))/205286400-(699631961434873 I q^(727/104))/5443200-(7729423228321753 I q^(831/104))/5702400-(714639288006600073 I q^(935/104))/57480192-(1105241441746739069 I q^(1039/104))/10886400-(44958815865319555901 I q^(1143/104))/59875200-(986388867900214867 I q^(1247/104))/193536-(199575276229033958899 I q^(1351/104))/6220800-(46996019730819841537 I q^(1455/104))/248832-(752341853871172151885009 I q^(1559/104))/718502400-(526800619786586716717403 I q^(1663/104))/95800320-(4389175198289929776156431 I q^(1767/104))/159667200-(17161050945664019026137817 I q^(1871/104))/130636800-(14424439574662070025677833 I q^(1975/104))/23950080-(424326198739045655150301971 I q^(2079/104))/159667200,
-((430399 I)/(1267200 q^(1/104)))-(13975391 I q^(103/104))/4838400-(852064327 I q^(207/104))/43545600+(90642143503 I q^(311/104))/130636800+(285410496751 I q^(415/104))/9580032+(12491540238629 I q^(519/104))/19160064+(2104483782169511 I q^(623/104))/205286400+(699631961434873 I q^(727/104))/5443200+(7729423228321753 I q^(831/104))/5702400+(714639288006600073 I q^(935/104))/57480192+(1105241441746739069 I q^(1039/104))/10886400+(44958815865319555901 I q^(1143/104))/59875200+(986388867900214867 I q^(1247/104))/193536+(199575276229033958899 I q^(1351/104))/6220800+(46996019730819841537 I q^(1455/104))/248832+(752341853871172151885009 I q^(1559/104))/718502400+(526800619786586716717403 I q^(1663/104))/95800320+(4389175198289929776156431 I q^(1767/104))/159667200+(17161050945664019026137817 I q^(1871/104))/130636800+(14424439574662070025677833 I q^(1975/104))/23950080+(424326198739045655150301971 I q^(2079/104))/159667200,
(6638701 I)/(47900160 q^(9/104))-(1723319 I q^(95/104))/1306368+(7986487 I q^(199/104))/1555200+(908957617367 I q^(303/104))/479001600+(98846246489783 I q^(407/104))/1437004800+(9237306674651 I q^(511/104))/6220800+(21431061213761 I q^(615/104))/912384+(19413795234941041 I q^(719/104))/65318400+(137730727780640651 I q^(823/104))/43545600+(141532618124054503 I q^(927/104))/4838400+(115265557262983825057 I q^(1031/104))/479001600+(4903510941050225213 I q^(1135/104))/2737152+(836969037390458545571 I q^(1239/104))/68428800+(10110929911624858086569 I q^(1343/104))/130636800+(109643658132887560255751 I q^(1447/104))/239500800+(203497408312343725733177 I q^(1551/104))/79833600+(70224725759812173361171 I q^(1655/104))/5225472+(1794207505260853316656291 I q^(1759/104))/26611200+(201092831952006520151171 I q^(1863/104))/622080+(712069835608588978254133879 I q^(1967/104))/479001600+(3150939032472250237500793073 I q^(2071/104))/479001600,
-((388937 I)/(19160064 q^(25/104)))+(1509943 I q^(79/104))/1036800+(3458484497 I q^(183/104))/79833600+(12709402433 I q^(287/104))/6220800+(941894445859 I q^(391/104))/14515200+(2433394962463 I q^(495/104))/1741824+(2939813643064283 I q^(599/104))/130636800+(13923481038428233 I q^(703/104))/47900160+(68657116917242617 I q^(807/104))/21772800+(121117095170158609 I q^(911/104))/4082400+(30828988950533633 I q^(1015/104))/124416+(99506418460341610693 I q^(1119/104))/53222400+(18563502045131853103457 I q^(1223/104))/1437004800+(2826847334841400141417 I q^(1327/104))/34214400+(214863186025303324735 I q^(1431/104))/435456+(53099396276051637184201 I q^(1535/104))/19160064+(3527201293159018319124047 I q^(1639/104))/239500800+(462977272897907711550233 I q^(1743/104))/6220800+(258092670789122605149767149 I q^(1847/104))/718502400+(72376255918963118709902879 I q^(1951/104))/43545600+(708613257421047204660161423 I q^(2055/104))/95800320,
(59027 I)/(41057280 q^(49/104))-(225581 I q^(55/104))/2737152+(125717999 I q^(159/104))/6220800+(20028848159 I q^(263/104))/18662400+(763100663939 I q^(367/104))/21772800+(1629115076801 I q^(471/104))/2073600+(68856093945361 I q^(575/104))/5225472+(1097804397461317 I q^(679/104))/6220800+(946327720412786137 I q^(783/104))/479001600+(277266475561438681 I q^(887/104))/14515200+(1422880690159776583 I q^(991/104))/8709120+(12058653152288973515 I q^(1095/104))/9580032+(6365359526319491162131 I q^(1199/104))/718502400+(2508283790389167171121 I q^(1303/104))/43545600+(398160419898509645227 I q^(1407/104))/1140480+(51919978214897041326001 I q^(1511/104))/26127360+(443290990363079901161 I q^(1615/104))/41472+(8494134953555713809461 I q^(1719/104))/155520+(10933800333958764218291281 I q^(1823/104))/41057280+(595788102518149474751600143 I q^(1927/104))/479001600+(5223712840508825585448511 I q^(2031/104))/935550,
-((12119 I)/(479001600 q^(81/104)))+(174401 I q^(23/104))/6220800+(22935707 I q^(127/104))/14515200+(528544267 I q^(231/104))/2073600+(9243688081 I q^(335/104))/870912+(154453468921 I q^(439/104))/580608+(1107093730157 I q^(543/104))/230400+(185429496215563 I q^(647/104))/2721600+(11600245577961073 I q^(751/104))/14515200+(21997277660714089 I q^(855/104))/2737152+(66335886652759643 I q^(959/104))/933120+(135070394851658135521 I q^(1063/104))/239500800+(177346099126453087693 I q^(1167/104))/43545600+(1769491198424230436783 I q^(1271/104))/65318400+(291880126611560163161 I q^(1375/104))/1741824+(705068032916553772969 I q^(1479/104))/725760+(1527016845621088592135303 I q^(1583/104))/287400960+(171468570454521877823369 I q^(1687/104))/6220800+(2967104471977124191346233 I q^(1791/104))/21772800+(3368764276196318067793349 I q^(1895/104))/5225472+(701361973008457768010238623 I q^(1999/104))/239500800+(511412527433595094300085959 I q^(2103/104))/39916800,
-((3673 I)/(1437004800 q^(121/104)))-(53731 I)/(21772800 q^(17/104))-(282553 I q^(87/104))/21772800+(2733244369 I q^(191/104))/130636800+(644856203 I q^(295/104))/435456+(31593554099 I q^(399/104))/691200+(121531124716553 I q^(503/104))/130636800+(89262955920527 I q^(607/104))/6220800+(97827572748221 I q^(711/104))/544320+(207620119468795 I q^(815/104))/108864+(2113956551180884511 I q^(919/104))/119750400+(69746331631109869817 I q^(1023/104))/479001600+(20301338891168357063 I q^(1127/104))/18662400+(324665444565210679439 I q^(1231/104))/43545600+(2291641428635665307 I q^(1335/104))/48384+(36738577341187295340841 I q^(1439/104))/130636800+(1140614507334307537727 I q^(1543/104))/725760+(362069093980036580788177 I q^(1647/104))/43545600+(7517651622561230355753683 I q^(1751/104))/179625600+(50084054153297809168067 I q^(1855/104))/248832+(10105728475992454546847303 I q^(1959/104))/10886400+(46974903414929681866433749 I q^(2063/104))/11404800},
{-(117649/(25798901760 q^(7/4)))-288852911/(461155368960 q^(3/4))+(341902741181 q^(1/4))/6148738252800-(5785598264441 q^(5/4))/461155368960+(170926826283241 q^(9/4))/14411105280+(97991185226730247 q^(13/4))/42699571200+(39375876911273603947 q^(17/4))/245949530112+(15014865371070267166147 q^(21/4))/2305776844800+(1723468854927245537599 q^(25/4))/9316270080+(3101207320885251531200971 q^(29/4))/768592281600+(82525822176066430710496609 q^(33/4))/1152888422400+(825181480242150575663148103 q^(37/4))/768592281600+(258141009008098777796692888451 q^(41/4))/18446214758400+(14924018035913780826142211909 q^(45/4))/92231073792+(1295997517460136729364964866073 q^(49/4))/768592281600+(36975680511164309937777443915899 q^(53/4))/2305776844800+(2593587575356013582355507232368221 q^(57/4))/18446214758400+(176179576360191835125923936228783 q^(61/4))/153718456320+(32269078073875833155485407361252057 q^(65/4))/3689242951680+(11150767281613161424394464256539909 q^(69/4))/177367449600+(2630075378540442847325740842970879303 q^(73/4))/6148738252800+(3190068236511606065213072605285856191 q^(77/4))/1152888422400,
4767404363/(64561751654400 q^(9/7))-151563539/(1345036492800 q^(2/7))-(94058954863 q^(5/7))/538014597120+(929308498860947 q^(12/7))/3586763980800+(943841379416361709 q^(19/7))/5380145971200+(14901693995700850553 q^(26/7))/807021895680+(483435944470611117529 q^(33/7))/504388684800+(41356354730646201295 q^(40/7))/1280987136+(51725135619271189849280579 q^(47/7))/64561751654400+(31780600479186783818343551 q^(54/7))/2017554739200+(76856090660318871153277499 q^(61/7))/298896998400+(1452583997072592370098577043 q^(68/7))/403510947840+(15875651335656385964472283087 q^(75/7))/358676398080+(21818571737442063442901634407 q^(82/7))/44834549760+(815853474069021721419198699529 q^(89/7))/168129561600+(238780592381017240372150640880773 q^(96/7))/5380145971200+(4043556727833234563023173667501993 q^(103/7))/10760291942400+(159698624441888123038039999527487 q^(110/7))/53801459712+(646054661361865672638749753018185 q^(117/7))/29346250752+(42532467472639609320657892815333307 q^(124/7))/275904921600+(33055639507089444866669636727643797707 q^(131/7))/32280875827200+(23239422308821177118896782983653455103 q^(138/7))/3586763980800,
-(14822835347/(25824700661760 q^(25/28)))+(53755149367 q^(3/28))/2305776844800-(79502274093023 q^(31/28))/10760291942400+(2045273115398627 q^(59/28))/288222105600+(178989045206921083403 q^(87/28))/129123503308800+(106470149953395354167 q^(115/28))/1076029194240+(29623425506455787646331 q^(143/28))/7173527961600+(38821317189603578305253 q^(171/28))/322808758272+(57741501767356312438844819 q^(199/28))/21520583884800+(87113849576566590582971857 q^(227/28))/1793381990400+(1741632572951455218950861839 q^(255/28))/2347700060160+(52868265562940660809391771119 q^(283/28))/5380145971200+(372091757576589696825200865497 q^(311/28))/3228087582720+(6546374142908913807688528086047 q^(339/28))/5380145971200+(6220801157237207356952161608809 q^(367/28))/531372441600+(66971676557225124724705671470651 q^(395/28))/645617516544+(2296562458344126734909680950495601 q^(423/28))/2690072985600+(17680857371937540252150040376678779 q^(451/28))/2690072985600+(245968688828865627664316877149761507 q^(479/28))/5164940132352+(1672596726202421866486477902321955 q^(507/28))/5123948544+(91512609456632229031435750170937338473 q^(535/28))/43041167769600+(94770024353396814209788502441516391649 q^(563/28))/7173527961600,
94799374199/(32280875827200 q^(4/7))-(10142310413 q^(3/7))/177367449600+(719529795299 q^(10/7))/7685922816+(124916771994566369 q^(17/7))/2017554739200+(54730046254408825019 q^(24/7))/8070218956800+(1141387612871912230039 q^(31/7))/3074369126400+(17743736125100781471449 q^(38/7))/1345036492800+(185046555933023405205001 q^(45/7))/538014597120+(4225578113955140990860199 q^(52/7))/597793996800+(77484653934702258282582101 q^(59/7))/645617516544+(702069077096535409517674807 q^(66/7))/403510947840+(77294138259097559046988991 q^(73/7))/3502699200+(161041888767788608389604294207 q^(80/7))/645617516544+(32924942350904834814260605738721 q^(87/7))/12912350330880+(458286764540775561383857666733 q^(94/7))/19214807040+(66529926919834636728099823508603 q^(101/7))/322808758272+(6691841257613227574087905877825989 q^(108/7))/4035109478400+(6730746778088813684659383149225003 q^(115/7))/538014597120+(51291498199428916105109082189330449 q^(122/7))/576444211200+(38712826210906341157446652145798024977 q^(129/7))/64561751654400+(3182543937504759466637340810154507637 q^(136/7))/827714764800,
-(312558890353/(25824700661760 q^(9/28)))-(82330867877 q^(19/28))/59122483200+(166031716786579 q^(47/28))/118244966400+(532520106836171 q^(75/28))/1868106240+(36604871329002271063 q^(103/28))/1655429529600+(116293373106552140557 q^(131/28))/115288842240+(4122288304821456618500237 q^(159/28))/129123503308800+(4128584846733923466827767 q^(187/28))/5380145971200+(38317467777722967928677631 q^(215/28))/2582470066176+(3875614265450393885982441149 q^(243/28))/16140437913600+(24013916093488790400921801223 q^(271/28))/7173527961600+(165805415908440698286706280077 q^(299/28))/4035109478400+(19440675205208095118498777703073 q^(327/28))/43041167769600+(4849160270582743696407338105981 q^(355/28))/1076029194240+(761117332273164150049209199656773 q^(383/28))/18446214758400+(1411593726072517410475816457199017 q^(411/28))/4035109478400+(108278640818553539638259744808535 q^(439/28))/39128334336+(165880463867606702686749832371603931 q^(467/28))/8070218956800+(620420727559610608525341434849704211 q^(495/28))/4304116776960+(20636207668937863580372090919175695377 q^(523/28))/21520583884800+(784544373322987096300045964749557395351 q^(551/28))/129123503308800,
646277463329/(12912350330880 q^(1/7))+(40921946893 q^(6/7))/4031078400+(1344835420965287 q^(13/7))/206928691200+(28324905511845529 q^(20/7))/35473489920+(11245292818140266707 q^(27/7))/224172748800+(52514501162904582511 q^(34/7))/25866086400+(3074127036337378205693 q^(41/7))/51732172800+(4361082994182267889927613 q^(48/7))/3228087582720+(13474185000460006815443713 q^(55/7))/538014597120+(1581855548153495356882811023 q^(62/7))/4035109478400+(21461263469695850555452672531 q^(69/7))/4035109478400+(686640853452423998628242543279 q^(76/7))/10760291942400+(740177973470638033279060295983 q^(83/7))/1076029194240+(5445526693051011666887111474611 q^(90/7))/807021895680+(13643999208675197418221369737151 q^(97/7))/224172748800+(2054635774734520290601792265038271 q^(104/7))/4035109478400+(9516607660778568808661240339447357 q^(111/7))/2391175987200+(13110645957755852594841311242003289 q^(118/7))/448345497600+(13655373031257699259292048477694923 q^(125/7))/67251824640+(21604238987525873474540511443363874389 q^(132/7))/16140437913600+(45249288761250175989616200866569285693 q^(139/7))/5380145971200,
-(9037891562501/(43041167769600 q^(1/28)))+(7412523113743 q^(27/28))/112870195200+(453723440849731 q^(55/28))/30098718720+(901142184142017557 q^(83/28))/620786073600+(201757046862088531043 q^(111/28))/2483144294400+(61213728963237552973 q^(139/28))/19926466560+(426792346402755654259607 q^(167/28))/4966288588800+(113058640255602792765151 q^(195/28))/59779399680+(113244434787126365292847091 q^(223/28))/3310859059200+(605277672008326564791574051 q^(251/28))/1152888422400+(9946040934893775962600061463 q^(279/28))/1418939596800+(445964281574339697111007981 q^(307/28))/5374771200+(761111395508798401525572459607 q^(335/28))/860823355392+(23098180080688443972423473357057 q^(363/28))/2690072985600+(19667309441827134306540771807197 q^(391/28))/256197427200+(1285540026689525699587093530406487 q^(419/28))/2017554739200+(39907096770330931628699805318706063 q^(447/28))/8070218956800+(1109846391509881458412214419191275 q^(475/28))/30743691264+(825052114215903005754210207402374519 q^(503/28))/3310859059200+(4395254016483750708651986502519403123 q^(531/28))/2690072985600+(62811109420583661068747361672162337571 q^(559/28))/6148738252800,
68950172777/153718456320+(388479412289 q)/3583180800+(19911189747541 q^2)/1007769600+(284788379377501 q^3)/161243136+(5633160210918893401 q^4)/59122483200+(62497141793784188081 q^5)/17736744960+(27992816324092300742533 q^6)/288222105600+(3907023293692091417959 q^7)/1847577600+(31149298018245483828227 q^8)/821145600+(51304183300261481035757539 q^9)/88683724800+(11355780249437851512738439 q^10)/1478062080+(26095755701889402106098526547 q^11)/288222105600+(85235771045240767136733337747 q^12)/88683724800+(3575025267713434578504459763439 q^13)/384296140800+(306427660070617699185170276387 q^14)/3695155200+(19786828509823331989272060100517 q^15)/28822210560+(1964098829028128908854499697221 q^16)/369515520+(6867821799006192234577758105576127 q^17)/177367449600+(25629379621453795788418348539385549 q^18)/96074035200+(838705983851190562384517480132003 q^19)/480370176+(3141043623226606871679034498773343699 q^20)/288222105600,
-(9037891562501/(43041167769600 q^(1/28)))+(7412523113743 q^(27/28))/112870195200+(453723440849731 q^(55/28))/30098718720+(901142184142017557 q^(83/28))/620786073600+(201757046862088531043 q^(111/28))/2483144294400+(61213728963237552973 q^(139/28))/19926466560+(426792346402755654259607 q^(167/28))/4966288588800+(113058640255602792765151 q^(195/28))/59779399680+(113244434787126365292847091 q^(223/28))/3310859059200+(605277672008326564791574051 q^(251/28))/1152888422400+(9946040934893775962600061463 q^(279/28))/1418939596800+(445964281574339697111007981 q^(307/28))/5374771200+(761111395508798401525572459607 q^(335/28))/860823355392+(23098180080688443972423473357057 q^(363/28))/2690072985600+(19667309441827134306540771807197 q^(391/28))/256197427200+(1285540026689525699587093530406487 q^(419/28))/2017554739200+(39907096770330931628699805318706063 q^(447/28))/8070218956800+(1109846391509881458412214419191275 q^(475/28))/30743691264+(825052114215903005754210207402374519 q^(503/28))/3310859059200+(4395254016483750708651986502519403123 q^(531/28))/2690072985600+(62811109420583661068747361672162337571 q^(559/28))/6148738252800,
646277463329/(12912350330880 q^(1/7))+(40921946893 q^(6/7))/4031078400+(1344835420965287 q^(13/7))/206928691200+(28324905511845529 q^(20/7))/35473489920+(11245292818140266707 q^(27/7))/224172748800+(52514501162904582511 q^(34/7))/25866086400+(3074127036337378205693 q^(41/7))/51732172800+(4361082994182267889927613 q^(48/7))/3228087582720+(13474185000460006815443713 q^(55/7))/538014597120+(1581855548153495356882811023 q^(62/7))/4035109478400+(21461263469695850555452672531 q^(69/7))/4035109478400+(686640853452423998628242543279 q^(76/7))/10760291942400+(740177973470638033279060295983 q^(83/7))/1076029194240+(5445526693051011666887111474611 q^(90/7))/807021895680+(13643999208675197418221369737151 q^(97/7))/224172748800+(2054635774734520290601792265038271 q^(104/7))/4035109478400+(9516607660778568808661240339447357 q^(111/7))/2391175987200+(13110645957755852594841311242003289 q^(118/7))/448345497600+(13655373031257699259292048477694923 q^(125/7))/67251824640+(21604238987525873474540511443363874389 q^(132/7))/16140437913600+(45249288761250175989616200866569285693 q^(139/7))/5380145971200,
-(312558890353/(25824700661760 q^(9/28)))-(82330867877 q^(19/28))/59122483200+(166031716786579 q^(47/28))/118244966400+(532520106836171 q^(75/28))/1868106240+(36604871329002271063 q^(103/28))/1655429529600+(116293373106552140557 q^(131/28))/115288842240+(4122288304821456618500237 q^(159/28))/129123503308800+(4128584846733923466827767 q^(187/28))/5380145971200+(38317467777722967928677631 q^(215/28))/2582470066176+(3875614265450393885982441149 q^(243/28))/16140437913600+(24013916093488790400921801223 q^(271/28))/7173527961600+(165805415908440698286706280077 q^(299/28))/4035109478400+(19440675205208095118498777703073 q^(327/28))/43041167769600+(4849160270582743696407338105981 q^(355/28))/1076029194240+(761117332273164150049209199656773 q^(383/28))/18446214758400+(1411593726072517410475816457199017 q^(411/28))/4035109478400+(108278640818553539638259744808535 q^(439/28))/39128334336+(165880463867606702686749832371603931 q^(467/28))/8070218956800+(620420727559610608525341434849704211 q^(495/28))/4304116776960+(20636207668937863580372090919175695377 q^(523/28))/21520583884800+(784544373322987096300045964749557395351 q^(551/28))/129123503308800,
94799374199/(32280875827200 q^(4/7))-(10142310413 q^(3/7))/177367449600+(719529795299 q^(10/7))/7685922816+(124916771994566369 q^(17/7))/2017554739200+(54730046254408825019 q^(24/7))/8070218956800+(1141387612871912230039 q^(31/7))/3074369126400+(17743736125100781471449 q^(38/7))/1345036492800+(185046555933023405205001 q^(45/7))/538014597120+(4225578113955140990860199 q^(52/7))/597793996800+(77484653934702258282582101 q^(59/7))/645617516544+(702069077096535409517674807 q^(66/7))/403510947840+(77294138259097559046988991 q^(73/7))/3502699200+(161041888767788608389604294207 q^(80/7))/645617516544+(32924942350904834814260605738721 q^(87/7))/12912350330880+(458286764540775561383857666733 q^(94/7))/19214807040+(66529926919834636728099823508603 q^(101/7))/322808758272+(6691841257613227574087905877825989 q^(108/7))/4035109478400+(6730746778088813684659383149225003 q^(115/7))/538014597120+(51291498199428916105109082189330449 q^(122/7))/576444211200+(38712826210906341157446652145798024977 q^(129/7))/64561751654400+(3182543937504759466637340810154507637 q^(136/7))/827714764800,
-(14822835347/(25824700661760 q^(25/28)))+(53755149367 q^(3/28))/2305776844800-(79502274093023 q^(31/28))/10760291942400+(2045273115398627 q^(59/28))/288222105600+(178989045206921083403 q^(87/28))/129123503308800+(106470149953395354167 q^(115/28))/1076029194240+(29623425506455787646331 q^(143/28))/7173527961600+(38821317189603578305253 q^(171/28))/322808758272+(57741501767356312438844819 q^(199/28))/21520583884800+(87113849576566590582971857 q^(227/28))/1793381990400+(1741632572951455218950861839 q^(255/28))/2347700060160+(52868265562940660809391771119 q^(283/28))/5380145971200+(372091757576589696825200865497 q^(311/28))/3228087582720+(6546374142908913807688528086047 q^(339/28))/5380145971200+(6220801157237207356952161608809 q^(367/28))/531372441600+(66971676557225124724705671470651 q^(395/28))/645617516544+(2296562458344126734909680950495601 q^(423/28))/2690072985600+(17680857371937540252150040376678779 q^(451/28))/2690072985600+(245968688828865627664316877149761507 q^(479/28))/5164940132352+(1672596726202421866486477902321955 q^(507/28))/5123948544+(91512609456632229031435750170937338473 q^(535/28))/43041167769600+(94770024353396814209788502441516391649 q^(563/28))/7173527961600,
4767404363/(64561751654400 q^(9/7))-151563539/(1345036492800 q^(2/7))-(94058954863 q^(5/7))/538014597120+(929308498860947 q^(12/7))/3586763980800+(943841379416361709 q^(19/7))/5380145971200+(14901693995700850553 q^(26/7))/807021895680+(483435944470611117529 q^(33/7))/504388684800+(41356354730646201295 q^(40/7))/1280987136+(51725135619271189849280579 q^(47/7))/64561751654400+(31780600479186783818343551 q^(54/7))/2017554739200+(76856090660318871153277499 q^(61/7))/298896998400+(1452583997072592370098577043 q^(68/7))/403510947840+(15875651335656385964472283087 q^(75/7))/358676398080+(21818571737442063442901634407 q^(82/7))/44834549760+(815853474069021721419198699529 q^(89/7))/168129561600+(238780592381017240372150640880773 q^(96/7))/5380145971200+(4043556727833234563023173667501993 q^(103/7))/10760291942400+(159698624441888123038039999527487 q^(110/7))/53801459712+(646054661361865672638749753018185 q^(117/7))/29346250752+(42532467472639609320657892815333307 q^(124/7))/275904921600+(33055639507089444866669636727643797707 q^(131/7))/32280875827200+(23239422308821177118896782983653455103 q^(138/7))/3586763980800}};


